The Collinear Limit of the Four-Point Energy Correlator in $\mathcal{N} = 4$ Super Yang-Mills Theory

We present a compact formula, expressed in terms of classical polylogarithms up to weight three, for the leading order four-point energy correlator in maximally supersymmetric Yang-Mills theory, in the limit where the four detectors are collinear. This formula is derived by combining a simplified, manifestly dual conformal invariant form of the 1 -> 4 splitting function obtained from the square of the tree-level five-particle form factor of stress-tensor multiplet operators, with a novel integration-by-parts algorithm operating directly on Feynman parameter integrals. Our results provide valuable data for exploring the structure of physical observables in perturbation theory, and for calculations of jet substructure observables in quantum chromodynamics.

==> anc/EEEEC.txt <==
F[1]*R[1] + F[2]*R[2] + F[3]*R[3] + F[4]*R[4] + F[5]*R[5] + F[6]*R[6] + 
 F[7]*R[7] + F[8]*R[8] + F[9]*R[9] + F[10]*R[10] + F[11]*R[11] + 
 F[12]*R[12] + F[13]*R[13] + F[14]*R[14] + F[15]*R[15] + F[16]*R[16] + 
 F[17]*R[17] + F[18]*R[18] + F[19]*R[19] + F[20]*R[20] + F[21]*R[21] + 
 F[22]*R[22] + F[23]*R[23] + F[24]*R[24] + F[25]*R[25] + F[26]*R[26] + 
 F[27]*R[27] + F[28]*R[28] + F[29]*R[29] + F[30]*R[30] + F[31]*R[31] + 
 F[32]*R[32] + F[33]*R[33] + F[34]*R[34] + F[35]*R[35] + F[36]*R[36] + 
 F[37]*R[37] + F[38]*R[38] + F[39]*R[39] + F[40]*R[40] + F[41]*R[41] + 
 F[42]*R[42] + F[43]*R[43] + F[44]*R[44] + F[45]*R[45] + F[46]*R[46] + 
 F[47]*R[47] + F[48]*R[48] + F[49]*R[49] + 
 2*((a*froot[a])/((a - b)*(a - c)) + (b*froot[b])/((-a + b)*(b - c)) + 
   (c*froot[c])/((a - c)*(b - c)))*R[50] + 
 2*(froot[a]/((a - b)*(a - c)) + froot[b]/((-a + b)*(b - c)) + 
   froot[c]/((a - c)*(b - c)))*R[51]


==> anc/IABC.txt <==
{IA[1] -> G[{0}, z^(-1)]^3/6 + (G[{0}, z^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/
    4 + (G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, zb^(-1)]^2)/4 + 
   G[{0}, zb^(-1)]^3/6 - (Pi^2*G[{0}, 1/(z*zb)])/12 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, 1/(z*zb)]^2)/4 - G[{0}, 1/(z*zb)]^3/4 - 
   2*G[{0, 0, z/(-1 + z)}, 1] - 2*G[{0, 0, zb/(-1 + zb)}, 1] + 
   (3*G[{0, 0, (z*zb)/(-1 + z*zb)}, 1])/2 - G[{0, z/(-1 + z), 1}, 1] - 
   G[{0, zb/(-1 + zb), 1}, 1] + G[{0, (z*zb)/(-1 + z*zb), 1}, 1]/2 + 
   G[{0, (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1]/2 + 
   G[{0, (z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), 0, 1}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), 0, z/(-1 + z)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), 0, zb/(-1 + zb)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), 1}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), 1}, 1]/2 + G[{0}, z^(-1)]*zeta[2] + 
   G[{0}, zb^(-1)]*zeta[2] - G[{0}, 1/(z*zb)]*zeta[2], 
 IA[2] -> -(G[{0}, (-1 + z)*(-1 + zb)]*G[{0, z/(-1 + z)}, 1]) + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{0, zb/(-1 + zb)}, 1] + 
   2*G[{0, 0, z/(-1 + z)}, 1] - 2*G[{0, 0, zb/(-1 + zb)}, 1] - 
   G[{0, z/(-1 + z), 1}, 1] + G[{0, zb/(-1 + zb), 1}, 1] - 
   G[{0, (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1] + 
   G[{0, (z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), 0, z/(-1 + z)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), 0, zb/(-1 + zb)}, 1], 
 IA[3] -> -(Pi^2*G[{0}, zb^(-1)])/3 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, zb^(-1)]^2)/2 - G[{0}, zb^(-1)]^3/3 + 
   (Pi^2*(G[{0}, 1/(z*zb)] - G[{0}, ((-1 + z)*(-1 + zb))/(z*zb)]))/12 + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{0, zb/(-1 + zb)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{0, (z*zb)/(-z - zb + 2*z*zb)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{z/(-1 + z), zb/(-1 + zb)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{z/(-1 + z), (z*zb)/(-z - zb + 2*z*zb)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), (z*zb)/(-z - zb + 2*z*zb)}, 
     1] + G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 
     1] - G[{0}, (-1 + z)*(-1 + zb)]*
    G[{(z*zb)/(-1 + z*zb), (z*zb)/(-z - zb + 2*z*zb)}, 1] - 
   G[{0, 0, zb/(-1 + zb)}, 1] + 2*G[{0, 0, (z*zb)/(-z - zb + 2*z*zb)}, 1] - 
   G[{0, 1, zb/(-1 + zb)}, 1] - G[{0, 1, (z*zb)/(-z - zb + 2*z*zb)}, 1] + 
   G[{0, z/(-1 + z), zb/(-1 + zb)}, 1] - 
   G[{0, z/(-1 + z), (z*zb)/(-z - zb + 2*z*zb)}, 1] + 
   G[{0, zb/(-1 + zb), 1}, 1] + 2*G[{0, zb/(-1 + zb), zb/(-1 + zb)}, 1] - 
   G[{0, zb/(-1 + zb), (z*zb)/(-z - zb + 2*z*zb)}, 1] - 
   G[{0, (z*zb)/(-z - zb + 2*z*zb), 1}, 1] - G[{z/(-1 + z), 1, zb/(-1 + zb)}, 
    1] + G[{z/(-1 + z), 1, (z*zb)/(-z - zb + 2*z*zb)}, 1] - 
   G[{z/(-1 + z), zb/(-1 + zb), 1}, 1] + 
   G[{z/(-1 + z), (z*zb)/(-z - zb + 2*z*zb), 1}, 1] + 
   G[{zb/(-1 + zb), 1, (z*zb)/(-z - zb + 2*z*zb)}, 1] + 
   G[{zb/(-1 + zb), (z*zb)/(-z - zb + 2*z*zb), 1}, 1] + 
   G[{(z*zb)/(-1 + z*zb), 0, zb/(-1 + zb)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), 0, (z*zb)/(-z - zb + 2*z*zb)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), 1, zb/(-1 + zb)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), 1, (z*zb)/(-z - zb + 2*z*zb)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), zb/(-1 + zb)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), (z*zb)/(-z - zb + 2*z*zb)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), 1}, 1] - 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), zb/(-1 + zb)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), (z*zb)/(-z - zb + 2*z*zb)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), (z*zb)/(-z - zb + 2*z*zb)}, 
    1] - G[{(z*zb)/(-1 + z*zb), (z*zb)/(-z - zb + 2*z*zb), 1}, 1] + 
   2*Zeta[3], IA[4] -> 
  (Pi^2*(G[{0}, 1/(z*zb)] - G[{0}, ((-1 + z)*(-1 + zb))/(z*zb)]))/6, 
 IA[5] -> -(Pi^2*G[{0}, wb^(-1)])/3 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, wb^(-1)]^2)/2 - G[{0}, wb^(-1)]^3/3 - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, wb^(-1)]*G[{0}, (-1 + z)*(-1 + zb)] - 
   (G[{0}, wb^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/2 + 
   (Pi^2*G[{0}, zb^(-1)])/3 + G[{0}, (-1 + w)*(-1 + wb)]*
    G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, zb^(-1)] + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, zb^(-1)]^2)/2 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, zb^(-1)]^2)/2 + G[{0}, zb^(-1)]^3/3 + 
   2*G[{0}, (-1 + w)*(-1 + wb)]*G[{0, wb/(-1 + wb)}, 1] + 
   2*G[{0}, (-1 + z)*(-1 + zb)]*G[{0, wb/(-1 + wb)}, 1] - 
   2*G[{0}, (-1 + w)*(-1 + wb)]*G[{0, zb/(-1 + zb)}, 1] - 
   2*G[{0}, (-1 + z)*(-1 + zb)]*G[{0, zb/(-1 + zb)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), zb/(-1 + zb)}, 1] - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), wb/(-1 + wb)}, 1] + 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1] + 
   4*G[{0, wb/(-1 + wb), 1}, 1] + G[{0, (w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 
    1] - G[{0, (w*wb)/(-1 + w*wb), zb/(-1 + zb)}, 1] - 
   4*G[{0, zb/(-1 + zb), 1}, 1] + G[{0, (z*zb)/(-1 + z*zb), wb/(-1 + wb)}, 
    1] - G[{0, (z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), 0, wb/(-1 + wb)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), 0, zb/(-1 + zb)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), 1}, 1] + 
   G[{(w*wb)/(-1 + w*wb), zb/(-1 + zb), 1}, 1] - 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), wb/(-1 + wb)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), 0, wb/(-1 + wb)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), 0, zb/(-1 + zb)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), wb/(-1 + wb), 1}, 1] - 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), zb/(-1 + zb)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), 1}, 1], 
 IA[6] -> -(Pi^2*G[{0}, w^(-1)])/3 - G[{0}, w^(-1)]^3/3 - 
   (G[{0}, w^(-1)]^2*G[{0}, (-1 + w)*(-1 + wb)])/2 + 
   (Pi^2*G[{0}, z^(-1)])/3 + (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, z^(-1)]^2)/
    2 + G[{0}, z^(-1)]^3/3 - (G[{0}, w^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/
    2 - G[{0}, w^(-1)]*G[{0}, (-1 + w)*(-1 + wb)]*
    G[{0}, (-1 + z)*(-1 + zb)] + G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, z^(-1)]*
    G[{0}, (-1 + z)*(-1 + zb)] + 
   (G[{0}, z^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/2 + 
   2*G[{0}, (-1 + w)*(-1 + wb)]*G[{0, w/(-1 + w)}, 1] + 
   2*G[{0}, (-1 + z)*(-1 + zb)]*G[{0, w/(-1 + w)}, 1] - 
   2*G[{0}, (-1 + w)*(-1 + wb)]*G[{0, z/(-1 + z)}, 1] - 
   2*G[{0}, (-1 + z)*(-1 + zb)]*G[{0, z/(-1 + z)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), w/(-1 + w)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), z/(-1 + z)}, 1] - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), w/(-1 + w)}, 1] + 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1] + 
   4*G[{0, w/(-1 + w), 1}, 1] + G[{0, (w*wb)/(-1 + w*wb), w/(-1 + w)}, 1] - 
   G[{0, (w*wb)/(-1 + w*wb), z/(-1 + z)}, 1] - 4*G[{0, z/(-1 + z), 1}, 1] + 
   G[{0, (z*zb)/(-1 + z*zb), w/(-1 + w)}, 1] - 
   G[{0, (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), 0, w/(-1 + w)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), 0, z/(-1 + z)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), 1}, 1] + 
   G[{(w*wb)/(-1 + w*wb), z/(-1 + z), 1}, 1] - 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), w/(-1 + w)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), 0, w/(-1 + w)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), 0, z/(-1 + z)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), w/(-1 + w), 1}, 1] - 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), w/(-1 + w)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), z/(-1 + z)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), 1}, 1], 
 IA[7] -> (Pi^2*G[{0}, wb^(-1)])/3 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, wb^(-1)]^2)/2 + G[{0}, wb^(-1)]^3/3 - 
   (Pi^2*G[{0}, z^(-1)])/3 - (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, z^(-1)]^2)/
    2 - G[{0}, z^(-1)]^3/3 + G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, wb^(-1)]*
    G[{0}, (-1 + z)*(-1 + zb)] + 
   (G[{0}, wb^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/2 - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, z^(-1)]*G[{0}, (-1 + z)*(-1 + zb)] - 
   (G[{0}, z^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/2 - 
   2*G[{0}, (-1 + w)*(-1 + wb)]*G[{0, wb/(-1 + wb)}, 1] - 
   2*G[{0}, (-1 + z)*(-1 + zb)]*G[{0, wb/(-1 + wb)}, 1] + 
   2*G[{0}, (-1 + w)*(-1 + wb)]*G[{0, z/(-1 + z)}, 1] + 
   2*G[{0}, (-1 + z)*(-1 + zb)]*G[{0, z/(-1 + z)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), z/(-1 + z)}, 1] + 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), wb/(-1 + wb)}, 1] - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1] - 
   4*G[{0, wb/(-1 + wb), 1}, 1] - G[{0, (w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 
    1] + G[{0, (w*wb)/(-1 + w*wb), z/(-1 + z)}, 1] + 
   4*G[{0, z/(-1 + z), 1}, 1] - G[{0, (z*zb)/(-1 + z*zb), wb/(-1 + wb)}, 1] + 
   G[{0, (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), 0, wb/(-1 + wb)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), 0, z/(-1 + z)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), 1}, 1] - 
   G[{(w*wb)/(-1 + w*wb), z/(-1 + z), 1}, 1] + 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), wb/(-1 + wb)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), 0, wb/(-1 + wb)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), 0, z/(-1 + z)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), wb/(-1 + wb), 1}, 1] + 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), z/(-1 + z)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), 1}, 1], 
 IA[8] -> -G[{0}, z^(-1)]^3/6 - (G[{0}, z^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/
    4 - (G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, zb^(-1)]^2)/4 - 
   G[{0}, zb^(-1)]^3/6 + (G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, 1/(z*zb)]^2)/4 + 
   G[{0}, 1/(z*zb)]^3/4 + (G[{0}, (-1 + z)*(-1 + zb)]*G[{0, z/(-1 + z)}, 1])/
    2 + (G[{0}, (-1 + z)*(-1 + zb)]*G[{0, zb/(-1 + zb)}, 1])/2 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{0, (z*zb)/(-1 + z*zb)}, 1])/2 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{0, (z*zb)/(-z - zb + 2*z*zb)}, 1])/2 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{z/(-1 + z), (z*zb)/(-z - zb + 2*z*zb)}, 1])/
    2 + (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{zb/(-1 + zb), (z*zb)/(-z - zb + 2*z*zb)}, 1])/2 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), 
       (z*zb)/(-z - zb + 2*z*zb)}, 1])/2 + G[{0, 0, z/(-1 + z)}, 1] + 
   G[{0, 0, zb/(-1 + zb)}, 1] - G[{0, 0, (z*zb)/(-1 + z*zb)}, 1]/2 + 
   G[{0, 0, (z*zb)/(-z - zb + 2*z*zb)}, 1] - 
   G[{0, 1, (z*zb)/(-z - zb + 2*z*zb)}, 1]/2 + (3*G[{0, z/(-1 + z), 1}, 1])/
    2 - G[{0, z/(-1 + z), (z*zb)/(-z - zb + 2*z*zb)}, 1]/2 + 
   (3*G[{0, zb/(-1 + zb), 1}, 1])/2 - 
   G[{0, zb/(-1 + zb), (z*zb)/(-z - zb + 2*z*zb)}, 1]/2 - 
   G[{0, (z*zb)/(-1 + z*zb), 1}, 1]/2 - 
   G[{0, (z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb)}, 1]/2 - 
   G[{0, (z*zb)/(-z - zb + 2*z*zb), 1}, 1]/2 + 
   G[{z/(-1 + z), 1, (z*zb)/(-z - zb + 2*z*zb)}, 1]/2 + 
   G[{z/(-1 + z), (z*zb)/(-z - zb + 2*z*zb), 1}, 1]/2 + 
   G[{zb/(-1 + zb), 1, (z*zb)/(-z - zb + 2*z*zb)}, 1]/2 + 
   G[{zb/(-1 + zb), (z*zb)/(-z - zb + 2*z*zb), 1}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), 0, 1}, 1] - 
   G[{(z*zb)/(-1 + z*zb), 0, (z*zb)/(-1 + z*zb)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), 0, (z*zb)/(-z - zb + 2*z*zb)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), 1, (z*zb)/(-z - zb + 2*z*zb)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), 1}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), (z*zb)/(-z - zb + 2*z*zb)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), 1}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), (z*zb)/(-z - zb + 2*z*zb)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), (z*zb)/(-z - zb + 2*z*zb)}, 1]/
    2 - G[{(z*zb)/(-1 + z*zb), (z*zb)/(-z - zb + 2*z*zb), 1}, 1]/2 - 
   G[{0}, z^(-1)]*zeta[2] - (G[{0}, (-1 + z)*(-1 + zb)]*zeta[2])/2 - 
   G[{0}, zb^(-1)]*zeta[2] + G[{0}, 1/(z*zb)]*zeta[2] + 2*zeta[3], 
 IA[9] -> G[{0}, z^(-1)]^3/6 + (G[{0}, z^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/
    4 + (G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, zb^(-1)]^2)/4 + 
   G[{0}, zb^(-1)]^3/6 - (G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, 1/(z*zb)]^2)/4 - 
   G[{0}, 1/(z*zb)]^3/4 - 2*G[{0, 0, z/(-1 + z)}, 1] - 
   2*G[{0, 0, zb/(-1 + zb)}, 1] + (3*G[{0, 0, (z*zb)/(-1 + z*zb)}, 1])/2 - 
   G[{0, z/(-1 + z), 1}, 1] - G[{0, zb/(-1 + zb), 1}, 1] + 
   G[{0, (z*zb)/(-1 + z*zb), 1}, 1]/2 + 
   G[{0, (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1]/2 + 
   G[{0, (z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), 0, 1}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), 0, z/(-1 + z)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), 0, zb/(-1 + zb)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), 1}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), 1}, 1]/2 + G[{0}, z^(-1)]*zeta[2] + 
   G[{0}, zb^(-1)]*zeta[2] - G[{0}, 1/(z*zb)]*zeta[2], 
 IA[10] -> (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + w)/(w - z)]*
     G[{0}, (-1 + z)/((-1 + w)*z)])/2 - 
   (G[{0}, (-1 + w)/(w - z)]^2*G[{0}, (-1 + z)/((-1 + w)*z)])/4 - 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, (-1 + z)/((-1 + w)*z)]*
     G[{0}, (-1 + z)*(-1 + zb)])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + wb)/(wb - zb)]*
     G[{0}, (-1 + zb)/((-1 + wb)*zb)])/2 + 
   (G[{0}, (-1 + wb)/(wb - zb)]^2*G[{0}, (-1 + zb)/((-1 + wb)*zb)])/4 + 
   (G[{0}, (-1 + wb)/(wb - zb)]*G[{0}, (-1 + z)*(-1 + zb)]*
     G[{0}, (-1 + zb)/((-1 + wb)*zb)])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + w)/(w - z)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/2 + 
   (G[{0}, (-1 + w)/(w - z)]^2*G[{0}, (-w + wb + z - wb*z - zb + w*zb)/
       (wb*z - w*wb*z - w*zb + w*wb*zb + w*z*zb - wb*z*zb)])/4 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + wb)/(wb - zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/2 - 
   (G[{0}, (-1 + wb)/(wb - zb)]^2*G[{0}, (-w + wb + z - wb*z - zb + w*zb)/
       (wb*z - w*wb*z - w*zb + w*wb*zb + w*z*zb - wb*z*zb)])/4 + 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, (-1 + z)*(-1 + zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/2 - 
   (G[{0}, (-1 + wb)/(wb - zb)]*G[{0}, (-1 + z)*(-1 + zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/2 + G[{0}, (-1 + z)/((-1 + w)*z)]*
    G[{0, -((w - z)/(-1 + z))}, 1] - 
   G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
       w*z*zb - wb*z*zb)]*G[{0, -((w - z)/(-1 + z))}, 1] + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1])/2 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{0, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1])/2 - 
   G[{0}, (-1 + zb)/((-1 + wb)*zb)]*G[{0, -((wb - zb)/(-1 + zb))}, 1] + 
   G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
       w*z*zb - wb*z*zb)]*G[{0, -((wb - zb)/(-1 + zb))}, 1] - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1])/
    2 + (G[{0}, (-1 + z)*(-1 + zb)]*G[{0, ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 
      1])/2 - (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{w/(-1 + w), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/2 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{wb/(-1 + wb), ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/2 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{(-1 + w + wb)/(-2 + w + wb), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(-1 + w + wb)/(-2 + w + wb), 
       ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1])/2 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{z/(-1 + z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 
      1])/2 - (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/2 - (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{(wb*z)/(-1 + wb*z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1])/2 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(wb*z)/(-1 + wb*z), 
       (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/2 - (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
         w*z*zb + wb*z*zb)}, 1])/2 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), ((-1 + wb)*zb)/
        (1 - 2*zb + wb*zb)}, 1])/2 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/2 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{(w*zb)/(-1 + w*zb), ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1])/2 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(w*zb)/(-1 + w*zb), ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*zb)/(-1 + w*zb), 
       (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/2 + (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
         w*z*zb + wb*z*zb)}, 1])/2 - 
   (G[{0}, (-1 + z)/((-1 + w)*z)]*
     G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
       -((w - z)/(-1 + z))}, 1])/2 + 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*
     G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
       -((w - z)/(-1 + z))}, 1])/2 + (G[{0}, (-1 + zb)/((-1 + wb)*zb)]*
     G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
       -((wb - zb)/(-1 + zb))}, 1])/2 - 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*
     G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
       -((wb - zb)/(-1 + zb))}, 1])/2 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - w*zb + 2*z*zb - 
         w*z*zb - wb*z*zb + w*wb*z*zb), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1])/
    2 + (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - w*zb + 2*z*zb - 
         w*z*zb - wb*z*zb + w*wb*z*zb), ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 
      1])/2 + G[{0, 0, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/2 - 
   G[{0, 0, ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/2 - 
   G[{0, 1, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/2 + 
   G[{0, 1, ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/2 + 
   G[{0, w/(-1 + w), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/2 - 
   G[{0, w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 - 
   G[{0, wb/(-1 + wb), ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/2 + 
   G[{0, wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 - G[{0, z/(-1 + z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/
    2 + G[{0, z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/2 + 
   G[{0, (wb*z)/(-1 + wb*z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/2 - 
   G[{0, (wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/2 + 
   G[{0, zb/(-1 + zb), ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/2 - 
   G[{0, zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 - 
   G[{0, (w*zb)/(-1 + w*zb), ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/2 + 
   G[{0, (w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/2 - 
   G[{0, ((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - w*zb + 2*z*zb - 
        w*z*zb - wb*z*zb + w*wb*z*zb), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/2 + 
   G[{0, ((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - w*zb + 2*z*zb - 
        w*z*zb - wb*z*zb + w*wb*z*zb), ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/
    2 - G[{w/(-1 + w), 1, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/2 + 
   G[{w/(-1 + w), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 - G[{w/(-1 + w), ((-1 + w)*z)/(1 - 2*z + w*z), 1}, 1]/
    2 + G[{w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/2 + 
   G[{wb/(-1 + wb), 1, ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/2 - 
   G[{wb/(-1 + wb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 + G[{wb/(-1 + wb), ((-1 + wb)*zb)/(1 - 2*zb + wb*zb), 
      1}, 1]/2 - G[{wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb), 1}, 1]/2 + 
   G[{(-1 + w + wb)/(-2 + w + wb), 1, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/2 - 
   G[{(-1 + w + wb)/(-2 + w + wb), 1, ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/
    2 + G[{(-1 + w + wb)/(-2 + w + wb), ((-1 + w)*z)/(1 - 2*z + w*z), 1}, 1]/
    2 - G[{(-1 + w + wb)/(-2 + w + wb), ((-1 + wb)*zb)/(1 - 2*zb + wb*zb), 
      1}, 1]/2 + G[{(w*wb)/(-1 + w*wb), 0, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/
    2 - G[{(w*wb)/(-1 + w*wb), 0, ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 
     1]/2 - G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 + G[{(w*wb)/(-1 + w*wb), (-1 + w + wb)/(-2 + w + wb), 
      ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), (-1 + w + wb)/(-2 + w + wb), 
      ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 
     1]/2 + G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 + G[{(w*wb)/(-1 + w*wb), (w*zb)/(-1 + w*zb), 
      ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), (w*zb)/(-1 + w*zb), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 + G[{z/(-1 + z), 1, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/
    2 - G[{z/(-1 + z), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/2 + 
   G[{z/(-1 + z), ((-1 + w)*z)/(1 - 2*z + w*z), 1}, 1]/2 - 
   G[{z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/2 - 
   G[{(wb*z)/(-1 + wb*z), 1, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/2 + 
   G[{(wb*z)/(-1 + wb*z), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/2 - 
   G[{(wb*z)/(-1 + wb*z), ((-1 + w)*z)/(1 - 2*z + w*z), 1}, 1]/2 + 
   G[{(wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb), 1}, 1]/2 - 
   G[{zb/(-1 + zb), 1, ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/2 + 
   G[{zb/(-1 + zb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 - G[{zb/(-1 + zb), ((-1 + wb)*zb)/(1 - 2*zb + wb*zb), 
      1}, 1]/2 + G[{zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb), 1}, 1]/2 + 
   G[{(w*zb)/(-1 + w*zb), 1, ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/2 - 
   G[{(w*zb)/(-1 + w*zb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/2 + 
   G[{(w*zb)/(-1 + w*zb), ((-1 + wb)*zb)/(1 - 2*zb + wb*zb), 1}, 1]/2 - 
   G[{(w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb), 1}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), 0, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), 0, ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 
     1]/2 + G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 - G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), 
      ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb), ((-1 + wb)*zb)/
       (1 - 2*zb + wb*zb)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), ((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - 
        w*zb + 2*z*zb - w*z*zb - wb*z*zb + w*wb*z*zb), 
      ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), ((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - 
        w*zb + 2*z*zb - w*z*zb - wb*z*zb + w*wb*z*zb), 
      ((-1 + wb)*zb)/(1 - 2*zb + wb*zb)}, 1]/2, 
 IA[11] -> -(G[{0}, w^(-1)]*G[{0}, (-1 + w)*(-1 + wb)]*
      G[{0}, (-1 + w)/(w - z)])/2 + 
   (G[{0}, w^(-1)]*G[{0}, (-1 + w)/(w - z)]^2)/4 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, wb^(-1)]*G[{0}, (-1 + wb)/(wb - zb)])/
    2 - (G[{0}, wb^(-1)]*G[{0}, (-1 + wb)/(wb - zb)]^2)/4 + 
   (G[{0}, w^(-1)]*G[{0}, (-1 + w)/(w - z)]*G[{0}, (-1 + z)*(-1 + zb)])/2 - 
   (G[{0}, wb^(-1)]*G[{0}, (-1 + wb)/(wb - zb)]*G[{0}, (-1 + z)*(-1 + zb)])/
    2 + (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + w)/(w - z)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/2 - 
   (G[{0}, (-1 + w)/(w - z)]^2*G[{0}, (-w + wb + z - wb*z - zb + w*zb)/
       (wb*z - w*wb*z - w*zb + w*wb*zb + w*z*zb - wb*z*zb)])/4 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + wb)/(wb - zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/2 + 
   (G[{0}, (-1 + wb)/(wb - zb)]^2*G[{0}, (-w + wb + z - wb*z - zb + w*zb)/
       (wb*z - w*wb*z - w*zb + w*wb*zb + w*z*zb - wb*z*zb)])/4 - 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, (-1 + z)*(-1 + zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/2 + 
   (G[{0}, (-1 + wb)/(wb - zb)]*G[{0}, (-1 + z)*(-1 + zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/2 - G[{0}, w^(-1)]*
    G[{0, -((w - z)/(-1 + z))}, 1] + 
   G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
       w*z*zb - wb*z*zb)]*G[{0, -((w - z)/(-1 + z))}, 1] + 
   G[{0}, wb^(-1)]*G[{0, -((wb - zb)/(-1 + zb))}, 1] - 
   G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
       w*z*zb - wb*z*zb)]*G[{0, -((wb - zb)/(-1 + zb))}, 1] + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{w/(-1 + w), wb/(-1 + wb)}, 1])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/2 - (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{wb/(-1 + wb), w/(-1 + w)}, 1])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/2 - (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{z/(-1 + z), w/(-1 + w)}, 1])/2 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/2 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{(wb*z)/(-1 + wb*z), w/(-1 + w)}, 1])/2 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), w/(-1 + w)}, 1])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(wb*z)/(-1 + wb*z), 
       (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/2 + (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
         w*z*zb + wb*z*zb)}, 1])/2 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), wb/(-1 + wb)}, 1])/2 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/2 - (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{(w*zb)/(-1 + w*zb), wb/(-1 + wb)}, 1])/2 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(w*zb)/(-1 + w*zb), wb/(-1 + wb)}, 1])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*zb)/(-1 + w*zb), 
       (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/2 - (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
         w*z*zb + wb*z*zb)}, 1])/2 + 
   (G[{0}, w^(-1)]*G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb)), -((w - z)/(-1 + z))}, 1])/2 - 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*
     G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
       -((w - z)/(-1 + z))}, 1])/2 - 
   (G[{0}, wb^(-1)]*G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb)), -((wb - zb)/(-1 + zb))}, 1])/2 + 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*
     G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
       -((wb - zb)/(-1 + zb))}, 1])/2 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(-(w*wb) + wb*z + w*zb - w*z*zb - wb*z*zb + w*wb*z*zb)/
        ((-1 + w)*(-1 + wb)*(-1 + z*zb)), w/(-1 + w)}, 1])/2 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(-(w*wb) + wb*z + w*zb - w*z*zb - wb*z*zb + w*wb*z*zb)/
        ((-1 + w)*(-1 + wb)*(-1 + z*zb)), wb/(-1 + wb)}, 1])/2 - 
   G[{0, w/(-1 + w), wb/(-1 + wb)}, 1]/2 + 
   G[{0, w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 + G[{0, wb/(-1 + wb), w/(-1 + w)}, 1]/2 - 
   G[{0, wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 + G[{0, z/(-1 + z), w/(-1 + w)}, 1]/2 - 
   G[{0, z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 - G[{0, (wb*z)/(-1 + wb*z), w/(-1 + w)}, 1]/2 + 
   G[{0, (wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/2 - G[{0, zb/(-1 + zb), wb/(-1 + wb)}, 1]/2 + 
   G[{0, zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 + G[{0, (w*zb)/(-1 + w*zb), wb/(-1 + wb)}, 1]/2 - 
   G[{0, (w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/2 + G[{w/(-1 + w), 1, wb/(-1 + wb)}, 1]/2 - 
   G[{w/(-1 + w), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 + G[{w/(-1 + w), wb/(-1 + wb), 1}, 1]/2 - 
   G[{w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/2 - G[{wb/(-1 + wb), 1, w/(-1 + w)}, 1]/2 + 
   G[{wb/(-1 + wb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 - G[{wb/(-1 + wb), w/(-1 + w), 1}, 1]/2 + 
   G[{wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), wb/(-1 + wb)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), w/(-1 + w)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), w/(-1 + w)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 - G[{(w*wb)/(-1 + w*wb), (w*zb)/(-1 + w*zb), 
      wb/(-1 + wb)}, 1]/2 + G[{(w*wb)/(-1 + w*wb), (w*zb)/(-1 + w*zb), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 - G[{z/(-1 + z), 1, w/(-1 + w)}, 1]/2 + 
   G[{z/(-1 + z), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 - G[{z/(-1 + z), w/(-1 + w), 1}, 1]/2 + 
   G[{z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/2 + G[{(wb*z)/(-1 + wb*z), 1, w/(-1 + w)}, 1]/2 - 
   G[{(wb*z)/(-1 + wb*z), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/2 + G[{(wb*z)/(-1 + wb*z), w/(-1 + w), 1}, 1]/
    2 - G[{(wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb), 1}, 1]/2 + G[{zb/(-1 + zb), 1, wb/(-1 + wb)}, 1]/
    2 - G[{zb/(-1 + zb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/2 + G[{zb/(-1 + zb), wb/(-1 + wb), 1}, 1]/2 - 
   G[{zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/2 - G[{(w*zb)/(-1 + w*zb), 1, wb/(-1 + wb)}, 1]/2 + 
   G[{(w*zb)/(-1 + w*zb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/2 - G[{(w*zb)/(-1 + w*zb), wb/(-1 + wb), 1}, 
     1]/2 + G[{(w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb), 1}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), w/(-1 + w)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), w/(-1 + w)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 + G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), wb/(-1 + wb)}, 
     1]/2 - G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 - G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb), 
      wb/(-1 + wb)}, 1]/2 + G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), (-(w*wb) + wb*z + w*zb - w*z*zb - wb*z*zb + 
        w*wb*z*zb)/((-1 + w)*(-1 + wb)*(-1 + z*zb)), w/(-1 + w)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), (-(w*wb) + wb*z + w*zb - w*z*zb - wb*z*zb + 
        w*wb*z*zb)/((-1 + w)*(-1 + wb)*(-1 + z*zb)), wb/(-1 + wb)}, 1]/2, 
 IA[12] -> -(G[{0}, (-1 + w)*(-1 + wb)]^2*G[{0}, 1/(wb*z)])/8 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, 1/(wb*z)]^2)/8 - 
   G[{0}, 1/(wb*z)]^3/24 + 
   (G[{0}, 1/(wb*z)]*G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]^2)/8 + 
   (G[{0}, (-1 + w)*(-1 + wb)]^2*G[{0}, 1/(w*zb)])/8 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]^2*G[{0}, 1/(w*zb)])/8 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, 1/(w*zb)]^2)/8 + 
   G[{0}, 1/(w*zb)]^3/24 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{0, (wb*z)/(-1 + wb*z)}, 1])/4 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, (w*zb)/(-1 + w*zb)}, 1])/4 - 
   (G[{0}, 1/(wb*z)]*G[{0, -(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb))}, 1])/4 + 
   (G[{0}, 1/(w*zb)]*G[{0, -(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb))}, 1])/4 - (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{(-1 + w + wb)/(-2 + w + wb), (wb*z)/(-1 + wb*z)}, 1])/4 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(-1 + w + wb)/(-2 + w + wb), 
       (w*zb)/(-1 + w*zb)}, 1])/4 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z)}, 1])/4 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb)}, 1])/4 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - w*zb + 2*z*zb - 
         w*z*zb - wb*z*zb + w*wb*z*zb), (wb*z)/(-1 + wb*z)}, 1])/4 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - w*zb + 2*z*zb - 
         w*z*zb - wb*z*zb + w*wb*z*zb), (w*zb)/(-1 + w*zb)}, 1])/4 + 
   G[{0, 0, (wb*z)/(-1 + wb*z)}, 1]/4 - G[{0, 0, (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{0, (wb*z)/(-1 + wb*z), 1}, 1]/4 - G[{0, (w*zb)/(-1 + w*zb), 1}, 1]/4 - 
   G[{0, (z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{0, (z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{0, ((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - w*zb + 2*z*zb - 
        w*z*zb - wb*z*zb + w*wb*z*zb), (wb*z)/(-1 + wb*z)}, 1]/4 - 
   G[{0, ((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - w*zb + 2*z*zb - 
        w*z*zb - wb*z*zb + w*wb*z*zb), (w*zb)/(-1 + w*zb)}, 1]/4 - 
   G[{(-1 + w + wb)/(-2 + w + wb), 1, (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{(-1 + w + wb)/(-2 + w + wb), 1, (w*zb)/(-1 + w*zb)}, 1]/4 - 
   G[{(-1 + w + wb)/(-2 + w + wb), (wb*z)/(-1 + wb*z), 1}, 1]/4 + 
   G[{(-1 + w + wb)/(-2 + w + wb), (w*zb)/(-1 + w*zb), 1}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), 1, (wb*z)/(-1 + wb*z)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), 1, (w*zb)/(-1 + w*zb)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), (-1 + w + wb)/(-2 + w + wb), (wb*z)/(-1 + wb*z)}, 
     1]/4 + G[{(w*wb)/(-1 + w*wb), (-1 + w + wb)/(-2 + w + wb), 
      (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), ((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - 
        w*zb + 2*z*zb - w*z*zb - wb*z*zb + w*wb*z*zb), (wb*z)/(-1 + wb*z)}, 
     1]/4 + G[{(z*zb)/(-1 + z*zb), ((-1 + w)*(-1 + wb)*z*zb)/
       (-1 + w + wb - wb*z - w*zb + 2*z*zb - w*z*zb - wb*z*zb + w*wb*z*zb), 
      (w*zb)/(-1 + w*zb)}, 1]/4 - (G[{0}, 1/(wb*z)]*zeta[2])/2 + 
   (G[{0}, 1/(w*zb)]*zeta[2])/2, 
 IA[13] -> (G[{0}, (-1 + w)*(-1 + wb)]^2*G[{0}, 1/(wb*z)])/8 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, 1/(wb*z)]^2)/8 + 
   G[{0}, 1/(wb*z)]^3/24 - 
   (G[{0}, 1/(wb*z)]*G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]^2)/8 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, (wb*z)/(-1 + wb*z)}, 1])/2 + 
   (G[{0}, 1/(wb*z)]*G[{0, -(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb))}, 1])/4 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{w/(-1 + w), (wb*z)/(-1 + wb*z)}, 1])/4 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{wb/(-1 + wb), (wb*z)/(-1 + wb*z)}, 1])/4 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z)}, 1])/4 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(-(w*wb) + wb*z + w*zb - w*z*zb - wb*z*zb + w*wb*z*zb)/
        ((-1 + w)*(-1 + wb)*(-1 + z*zb)), (wb*z)/(-1 + wb*z)}, 1])/4 - 
   G[{0, w/(-1 + w), (wb*z)/(-1 + wb*z)}, 1]/4 - 
   G[{0, wb/(-1 + wb), (wb*z)/(-1 + wb*z)}, 1]/4 - 
   G[{0, (wb*z)/(-1 + wb*z), 1}, 1]/2 + 
   G[{w/(-1 + w), 1, (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{w/(-1 + w), (wb*z)/(-1 + wb*z), 1}, 1]/4 + 
   G[{wb/(-1 + wb), 1, (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{wb/(-1 + wb), (wb*z)/(-1 + wb*z), 1}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), 0, (wb*z)/(-1 + wb*z)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), 1, (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), (wb*z)/(-1 + wb*z)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), (-(w*wb) + wb*z + w*zb - w*z*zb - wb*z*zb + 
        w*wb*z*zb)/((-1 + w)*(-1 + wb)*(-1 + z*zb)), (wb*z)/(-1 + wb*z)}, 1]/
    4 + (G[{0}, 1/(wb*z)]*zeta[2])/2, 
 IA[14] -> (G[{0}, (-1 + w)*(-1 + wb)]^2*G[{0}, 1/(w*zb)])/8 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]^2*G[{0}, 1/(w*zb)])/8 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, 1/(w*zb)]^2)/8 + 
   G[{0}, 1/(w*zb)]^3/24 - (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{0, (w*zb)/(-1 + w*zb)}, 1])/2 + 
   (G[{0}, 1/(w*zb)]*G[{0, -(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb))}, 1])/4 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{w/(-1 + w), (w*zb)/(-1 + w*zb)}, 1])/4 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{wb/(-1 + wb), (w*zb)/(-1 + w*zb)}, 1])/4 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb)}, 1])/4 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(-(w*wb) + wb*z + w*zb - w*z*zb - wb*z*zb + w*wb*z*zb)/
        ((-1 + w)*(-1 + wb)*(-1 + z*zb)), (w*zb)/(-1 + w*zb)}, 1])/4 - 
   G[{0, w/(-1 + w), (w*zb)/(-1 + w*zb)}, 1]/4 - 
   G[{0, wb/(-1 + wb), (w*zb)/(-1 + w*zb)}, 1]/4 - 
   G[{0, (w*zb)/(-1 + w*zb), 1}, 1]/2 + 
   G[{w/(-1 + w), 1, (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{w/(-1 + w), (w*zb)/(-1 + w*zb), 1}, 1]/4 + 
   G[{wb/(-1 + wb), 1, (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{wb/(-1 + wb), (w*zb)/(-1 + w*zb), 1}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), 0, (w*zb)/(-1 + w*zb)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), 1, (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), (w*zb)/(-1 + w*zb)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), (-(w*wb) + wb*z + w*zb - w*z*zb - wb*z*zb + 
        w*wb*z*zb)/((-1 + w)*(-1 + wb)*(-1 + z*zb)), (w*zb)/(-1 + w*zb)}, 1]/
    4 + (G[{0}, 1/(w*zb)]*zeta[2])/2, 
 IA[15] -> (G[{0}, (-1 + w)*(-1 + wb)]^2*G[{0}, z^(-1)])/8 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + w)/(w - z)]*G[{0}, z^(-1)])/4 + 
   (G[{0}, (-1 + w)/(w - z)]^2*G[{0}, z^(-1)])/8 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, z^(-1)]^2)/8 + G[{0}, z^(-1)]^3/24 - 
   (G[{0}, z^(-1)]*G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]^2)/8 + 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, z^(-1)]*G[{0}, (-1 + z)*(-1 + zb)])/4 - 
   (G[{0}, (-1 + w)*(-1 + wb)]^2*G[{0}, zb^(-1)])/8 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + wb)/(wb - zb)]*G[{0}, zb^(-1)])/
    4 - (G[{0}, (-1 + wb)/(wb - zb)]^2*G[{0}, zb^(-1)])/8 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]^2*G[{0}, zb^(-1)])/8 - 
   (G[{0}, (-1 + wb)/(wb - zb)]*G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, zb^(-1)])/
    4 - (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, zb^(-1)]^2)/8 - 
   G[{0}, zb^(-1)]^3/24 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{0}, (-1 + w)/(w - z)]*G[{0}, (-w + wb + z - wb*z - zb + w*zb)/
       (wb*z - w*wb*z - w*zb + w*wb*zb + w*z*zb - wb*z*zb)])/4 - 
   (G[{0}, (-1 + w)/(w - z)]^2*G[{0}, (-w + wb + z - wb*z - zb + w*zb)/
       (wb*z - w*wb*z - w*zb + w*wb*zb + w*z*zb - wb*z*zb)])/8 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + wb)/(wb - zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/4 + 
   (G[{0}, (-1 + wb)/(wb - zb)]^2*G[{0}, (-w + wb + z - wb*z - zb + w*zb)/
       (wb*z - w*wb*z - w*zb + w*wb*zb + w*z*zb - wb*z*zb)])/8 - 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, (-1 + z)*(-1 + zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/4 + 
   (G[{0}, (-1 + wb)/(wb - zb)]*G[{0}, (-1 + z)*(-1 + zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/4 - 
   (G[{0}, z^(-1)]*G[{0, -((w - z)/(-1 + z))}, 1])/2 + 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*G[{0, -((w - z)/(-1 + z))}, 1])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, z/(-1 + z)}, 1])/2 + 
   (G[{0}, zb^(-1)]*G[{0, -((wb - zb)/(-1 + zb))}, 1])/2 - 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*G[{0, -((wb - zb)/(-1 + zb))}, 1])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, zb/(-1 + zb)}, 1])/2 + 
   (G[{0}, z^(-1)]*G[{0, -(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb))}, 1])/4 - 
   (G[{0}, zb^(-1)]*G[{0, -(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb))}, 1])/4 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{w/(-1 + w), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/4 - (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{wb/(-1 + wb), zb/(-1 + zb)}, 1])/4 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/4 - (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{z/(-1 + z), zb/(-1 + zb)}, 1])/4 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/4 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{(wb*z)/(-1 + wb*z), z/(-1 + z)}, 1])/4 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(wb*z)/(-1 + wb*z), 
       (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/4 + (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
         w*z*zb + wb*z*zb)}, 1])/4 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/4 - (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{(w*zb)/(-1 + w*zb), zb/(-1 + zb)}, 1])/4 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(w*zb)/(-1 + w*zb), zb/(-1 + zb)}, 1])/4 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*zb)/(-1 + w*zb), 
       (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/4 - (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
         w*z*zb + wb*z*zb)}, 1])/4 + 
   (G[{0}, z^(-1)]*G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb)), -((w - z)/(-1 + z))}, 1])/4 - 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*
     G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
       -((w - z)/(-1 + z))}, 1])/4 - 
   (G[{0}, zb^(-1)]*G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb)), -((wb - zb)/(-1 + zb))}, 1])/4 + 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*
     G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
       -((wb - zb)/(-1 + zb))}, 1])/4 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1])/4 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1])/4 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1])/4 - 
   G[{0, w/(-1 + w), z/(-1 + z)}, 1]/4 + 
   G[{0, w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 + G[{0, wb/(-1 + wb), zb/(-1 + zb)}, 1]/4 - 
   G[{0, wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 - G[{0, z/(-1 + z), 1}, 1]/2 + 
   G[{0, z/(-1 + z), zb/(-1 + zb)}, 1]/4 - 
   G[{0, z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 - G[{0, (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/4 + 
   G[{0, (wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/4 + G[{0, zb/(-1 + zb), 1}, 1]/2 - 
   G[{0, zb/(-1 + zb), z/(-1 + z)}, 1]/4 + 
   G[{0, zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 + G[{0, (w*zb)/(-1 + w*zb), zb/(-1 + zb)}, 1]/4 - 
   G[{0, (w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/4 + G[{0, (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1]/
    4 - G[{0, (z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1]/4 + 
   G[{w/(-1 + w), 1, z/(-1 + z)}, 1]/4 - 
   G[{w/(-1 + w), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 + G[{w/(-1 + w), z/(-1 + z), 1}, 1]/4 - 
   G[{w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/4 - G[{wb/(-1 + wb), 1, zb/(-1 + zb)}, 1]/4 + 
   G[{wb/(-1 + wb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 - G[{wb/(-1 + wb), zb/(-1 + zb), 1}, 1]/4 + 
   G[{wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/4 - G[{(w*wb)/(-1 + w*wb), 0, z/(-1 + z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), 0, zb/(-1 + zb)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), 1, z/(-1 + z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), 1, zb/(-1 + zb)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), z/(-1 + z)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), zb/(-1 + zb)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 - G[{(w*wb)/(-1 + w*wb), (w*zb)/(-1 + w*zb), 
      zb/(-1 + zb)}, 1]/4 + G[{(w*wb)/(-1 + w*wb), (w*zb)/(-1 + w*zb), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 - G[{z/(-1 + z), 1, zb/(-1 + zb)}, 1]/4 + 
   G[{z/(-1 + z), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 - G[{z/(-1 + z), zb/(-1 + zb), 1}, 1]/4 + 
   G[{z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/4 + G[{(wb*z)/(-1 + wb*z), 1, z/(-1 + z)}, 1]/4 - 
   G[{(wb*z)/(-1 + wb*z), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/4 + G[{(wb*z)/(-1 + wb*z), z/(-1 + z), 1}, 1]/
    4 - G[{(wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb), 1}, 1]/4 + G[{zb/(-1 + zb), 1, z/(-1 + z)}, 1]/4 - 
   G[{zb/(-1 + zb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 + G[{zb/(-1 + zb), z/(-1 + z), 1}, 1]/4 - 
   G[{zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/4 - G[{(w*zb)/(-1 + w*zb), 1, zb/(-1 + zb)}, 1]/4 + 
   G[{(w*zb)/(-1 + w*zb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/4 - G[{(w*zb)/(-1 + w*zb), zb/(-1 + zb), 1}, 
     1]/4 + G[{(w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb), 1}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), 1, z/(-1 + z)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), 1, zb/(-1 + zb)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), 1}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), zb/(-1 + zb)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 + G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), 1}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), z/(-1 + z)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb), zb/(-1 + zb)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 - G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), 
      z/(-1 + z)}, 1]/2 + G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), 
      zb/(-1 + zb)}, 1]/2 + (G[{0}, z^(-1)]*zeta[2])/2 - 
   (G[{0}, zb^(-1)]*zeta[2])/2, 
 IA[16] -> (G[{0}, (-1 + w)*(-1 + wb)]^2*G[{0}, z^(-1)])/8 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + w)/(w - z)]*G[{0}, z^(-1)])/4 + 
   (G[{0}, (-1 + w)/(w - z)]^2*G[{0}, z^(-1)])/8 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, z^(-1)]^2)/8 + G[{0}, z^(-1)]^3/24 - 
   (G[{0}, (-1 + w)*(-1 + wb)]^2*G[{0}, 1/(wb*z)])/8 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, 1/(wb*z)]^2)/8 - 
   G[{0}, 1/(wb*z)]^3/24 + (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, 1/(wb*z)]*
     G[{0}, (-1 + wb)/(wb - zb)])/4 - 
   (G[{0}, 1/(wb*z)]*G[{0}, (-1 + wb)/(wb - zb)]^2)/8 - 
   (G[{0}, z^(-1)]*G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]^2)/8 + 
   (G[{0}, 1/(wb*z)]*G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]^2)/8 + 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, z^(-1)]*G[{0}, (-1 + z)*(-1 + zb)])/4 - 
   (G[{0}, 1/(wb*z)]*G[{0}, (-1 + wb)/(wb - zb)]*G[{0}, (-1 + z)*(-1 + zb)])/
    4 + (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + w)/(w - z)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/4 - 
   (G[{0}, (-1 + w)/(w - z)]^2*G[{0}, (-w + wb + z - wb*z - zb + w*zb)/
       (wb*z - w*wb*z - w*zb + w*wb*zb + w*z*zb - wb*z*zb)])/8 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + wb)/(wb - zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/4 + 
   (G[{0}, (-1 + wb)/(wb - zb)]^2*G[{0}, (-w + wb + z - wb*z - zb + w*zb)/
       (wb*z - w*wb*z - w*zb + w*wb*zb + w*z*zb - wb*z*zb)])/8 - 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, (-1 + z)*(-1 + zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/4 + 
   (G[{0}, (-1 + wb)/(wb - zb)]*G[{0}, (-1 + z)*(-1 + zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/4 - 
   (G[{0}, z^(-1)]*G[{0, -((w - z)/(-1 + z))}, 1])/2 + 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*G[{0, -((w - z)/(-1 + z))}, 1])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, z/(-1 + z)}, 1])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, (wb*z)/(-1 + wb*z)}, 1])/2 + 
   (G[{0}, 1/(wb*z)]*G[{0, -((wb - zb)/(-1 + zb))}, 1])/2 - 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*G[{0, -((wb - zb)/(-1 + zb))}, 1])/2 + 
   (G[{0}, z^(-1)]*G[{0, -(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb))}, 1])/4 - 
   (G[{0}, 1/(wb*z)]*G[{0, -(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb))}, 1])/4 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{w/(-1 + w), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/4 - (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{wb/(-1 + wb), (wb*z)/(-1 + wb*z)}, 1])/4 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/4 - (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{z/(-1 + z), (wb*z)/(-1 + wb*z)}, 1])/4 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/4 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{(wb*z)/(-1 + wb*z), z/(-1 + z)}, 1])/4 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(wb*z)/(-1 + wb*z), 
       (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/4 + (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
         w*z*zb + wb*z*zb)}, 1])/4 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/4 - (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{(w*zb)/(-1 + w*zb), (wb*z)/(-1 + wb*z)}, 1])/4 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(w*zb)/(-1 + w*zb), (wb*z)/(-1 + wb*z)}, 1])/4 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*zb)/(-1 + w*zb), 
       (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/4 - (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
         w*z*zb + wb*z*zb)}, 1])/4 + 
   (G[{0}, z^(-1)]*G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb)), -((w - z)/(-1 + z))}, 1])/4 - 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*
     G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
       -((w - z)/(-1 + z))}, 1])/4 - 
   (G[{0}, 1/(wb*z)]*G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb)), -((wb - zb)/(-1 + zb))}, 1])/4 + 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*
     G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
       -((wb - zb)/(-1 + zb))}, 1])/4 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1])/4 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z)}, 1])/4 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z)}, 
      1])/4 - G[{0, w/(-1 + w), z/(-1 + z)}, 1]/4 + 
   G[{0, w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 + G[{0, wb/(-1 + wb), (wb*z)/(-1 + wb*z)}, 1]/4 - 
   G[{0, wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 - G[{0, z/(-1 + z), 1}, 1]/2 + 
   G[{0, z/(-1 + z), (wb*z)/(-1 + wb*z)}, 1]/4 - 
   G[{0, z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 + G[{0, (wb*z)/(-1 + wb*z), 1}, 1]/2 - 
   G[{0, (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/4 + 
   G[{0, (wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/4 - G[{0, zb/(-1 + zb), z/(-1 + z)}, 1]/4 + 
   G[{0, zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 + G[{0, (w*zb)/(-1 + w*zb), (wb*z)/(-1 + wb*z)}, 1]/
    4 - G[{0, (w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/4 + 
   G[{0, (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1]/4 - 
   G[{0, (z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{w/(-1 + w), 1, z/(-1 + z)}, 1]/4 - 
   G[{w/(-1 + w), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 + G[{w/(-1 + w), z/(-1 + z), 1}, 1]/4 - 
   G[{w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/4 - G[{wb/(-1 + wb), 1, (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{wb/(-1 + wb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 - G[{wb/(-1 + wb), (wb*z)/(-1 + wb*z), 1}, 1]/4 + 
   G[{wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/4 - G[{(w*wb)/(-1 + w*wb), 0, z/(-1 + z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), 0, (wb*z)/(-1 + wb*z)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), 1, z/(-1 + z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), 1, (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), z/(-1 + z)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 - G[{(w*wb)/(-1 + w*wb), (w*zb)/(-1 + w*zb), 
      (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), (w*zb)/(-1 + w*zb), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 - G[{z/(-1 + z), 1, (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{z/(-1 + z), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 - G[{z/(-1 + z), (wb*z)/(-1 + wb*z), 1}, 1]/4 + 
   G[{z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/4 + G[{(wb*z)/(-1 + wb*z), 1, z/(-1 + z)}, 1]/4 - 
   G[{(wb*z)/(-1 + wb*z), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/4 + G[{(wb*z)/(-1 + wb*z), z/(-1 + z), 1}, 1]/
    4 - G[{(wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb), 1}, 1]/4 + G[{zb/(-1 + zb), 1, z/(-1 + z)}, 1]/4 - 
   G[{zb/(-1 + zb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 + G[{zb/(-1 + zb), z/(-1 + z), 1}, 1]/4 - 
   G[{zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/4 - G[{(w*zb)/(-1 + w*zb), 1, (wb*z)/(-1 + wb*z)}, 
     1]/4 + G[{(w*zb)/(-1 + w*zb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/4 - 
   G[{(w*zb)/(-1 + w*zb), (wb*z)/(-1 + wb*z), 1}, 1]/4 + 
   G[{(w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb), 1}, 1]/4 - G[{(z*zb)/(-1 + z*zb), 1, z/(-1 + z)}, 
     1]/4 + G[{(z*zb)/(-1 + z*zb), 1, (wb*z)/(-1 + wb*z)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), 1}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), 1}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 + G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), z/(-1 + z)}, 
     1]/4 - G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 - G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb), 
      (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/4 - G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), 
      z/(-1 + z)}, 1]/2 + G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), 
      (wb*z)/(-1 + wb*z)}, 1]/2 + (G[{0}, z^(-1)]*zeta[2])/2 - 
   (G[{0}, 1/(wb*z)]*zeta[2])/2, 
 IA[17] -> (G[{0}, (-1 + w)*(-1 + wb)]^2*G[{0}, z^(-1)])/8 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + w)/(w - z)]*G[{0}, z^(-1)])/4 + 
   (G[{0}, (-1 + w)/(w - z)]^2*G[{0}, z^(-1)])/8 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, z^(-1)]^2)/8 + G[{0}, z^(-1)]^3/24 - 
   (G[{0}, z^(-1)]*G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]^2)/8 + 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, z^(-1)]*G[{0}, (-1 + z)*(-1 + zb)])/4 - 
   (G[{0}, (-1 + w)*(-1 + wb)]^2*G[{0}, 1/(w*zb)])/8 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + w)/(w - z)]*G[{0}, 1/(w*zb)])/4 - 
   (G[{0}, (-1 + w)/(w - z)]^2*G[{0}, 1/(w*zb)])/8 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]^2*G[{0}, 1/(w*zb)])/8 - 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, 1/(w*zb)])/4 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, 1/(w*zb)]^2)/8 - 
   G[{0}, 1/(w*zb)]^3/24 - (G[{0}, z^(-1)]*G[{0, -((w - z)/(-1 + z))}, 1])/
    2 + (G[{0}, 1/(w*zb)]*G[{0, -((w - z)/(-1 + z))}, 1])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, z/(-1 + z)}, 1])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, (w*zb)/(-1 + w*zb)}, 1])/2 + 
   (G[{0}, z^(-1)]*G[{0, -(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb))}, 1])/4 - 
   (G[{0}, 1/(w*zb)]*G[{0, -(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb))}, 1])/4 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{w/(-1 + w), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{w/(-1 + w), (w*zb)/(-1 + w*zb)}, 1])/4 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(wb*z)/(-1 + wb*z), z/(-1 + z)}, 1])/4 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(wb*z)/(-1 + wb*z), (w*zb)/(-1 + w*zb)}, 
      1])/4 + (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), (w*zb)/(-1 + w*zb)}, 1])/4 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), (w*zb)/(-1 + w*zb)}, 1])/4 + 
   (G[{0}, z^(-1)]*G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb)), -((w - z)/(-1 + z))}, 1])/4 - 
   (G[{0}, 1/(w*zb)]*G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb)), -((w - z)/(-1 + z))}, 1])/4 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1])/4 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb)}, 1])/4 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb)}, 
      1])/4 - G[{0, w/(-1 + w), z/(-1 + z)}, 1]/4 + 
   G[{0, w/(-1 + w), (w*zb)/(-1 + w*zb)}, 1]/4 - G[{0, z/(-1 + z), 1}, 1]/2 - 
   G[{0, (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/4 + 
   G[{0, (wb*z)/(-1 + wb*z), (w*zb)/(-1 + w*zb)}, 1]/4 - 
   G[{0, zb/(-1 + zb), z/(-1 + z)}, 1]/4 + 
   G[{0, zb/(-1 + zb), (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{0, (w*zb)/(-1 + w*zb), 1}, 1]/2 + 
   G[{0, (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1]/4 - 
   G[{0, (z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{w/(-1 + w), 1, z/(-1 + z)}, 1]/4 - 
   G[{w/(-1 + w), 1, (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{w/(-1 + w), z/(-1 + z), 1}, 1]/4 - 
   G[{w/(-1 + w), (w*zb)/(-1 + w*zb), 1}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), 0, z/(-1 + z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), 0, (w*zb)/(-1 + w*zb)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), 1, z/(-1 + z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), 1, (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), z/(-1 + z)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{(wb*z)/(-1 + wb*z), 1, z/(-1 + z)}, 1]/4 - 
   G[{(wb*z)/(-1 + wb*z), 1, (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{(wb*z)/(-1 + wb*z), z/(-1 + z), 1}, 1]/4 - 
   G[{(wb*z)/(-1 + wb*z), (w*zb)/(-1 + w*zb), 1}, 1]/4 + 
   G[{zb/(-1 + zb), 1, z/(-1 + z)}, 1]/4 - 
   G[{zb/(-1 + zb), 1, (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{zb/(-1 + zb), z/(-1 + z), 1}, 1]/4 - 
   G[{zb/(-1 + zb), (w*zb)/(-1 + w*zb), 1}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), 1, z/(-1 + z)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), 1, (w*zb)/(-1 + w*zb)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), 1}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), z/(-1 + z)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb), 1}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb)}, 1]/2 + 
   (G[{0}, z^(-1)]*zeta[2])/2 - (G[{0}, 1/(w*zb)]*zeta[2])/2, 
 IA[18] -> (G[{0}, (-1 + w)*(-1 + wb)]^2*G[{0}, z^(-1)])/8 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + w)/(w - z)]*G[{0}, z^(-1)])/4 + 
   (G[{0}, (-1 + w)/(w - z)]^2*G[{0}, z^(-1)])/8 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, z^(-1)]^2)/8 + G[{0}, z^(-1)]^3/24 - 
   (G[{0}, (-1 + w)*(-1 + wb)]^2*G[{0}, 1/(wb*z)])/8 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, 1/(wb*z)]^2)/8 - 
   G[{0}, 1/(wb*z)]^3/24 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{0}, (-1 + w)/(w - z)]*G[{0}, (-1 + z)/((-1 + w)*z)])/4 - 
   (G[{0}, (-1 + w)/(w - z)]^2*G[{0}, (-1 + z)/((-1 + w)*z)])/8 - 
   (G[{0}, z^(-1)]*G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]^2)/8 + 
   (G[{0}, 1/(wb*z)]*G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]^2)/8 + 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, z^(-1)]*G[{0}, (-1 + z)*(-1 + zb)])/4 - 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, (-1 + z)/((-1 + w)*z)]*
     G[{0}, (-1 + z)*(-1 + zb)])/4 - 
   (G[{0}, z^(-1)]*G[{0, -((w - z)/(-1 + z))}, 1])/2 + 
   (G[{0}, (-1 + z)/((-1 + w)*z)]*G[{0, -((w - z)/(-1 + z))}, 1])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, z/(-1 + z)}, 1])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1])/4 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{0, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1])/4 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, (wb*z)/(-1 + wb*z)}, 1])/4 + 
   (G[{0}, z^(-1)]*G[{0, -(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb))}, 1])/4 - 
   (G[{0}, 1/(wb*z)]*G[{0, -(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb))}, 1])/4 + (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{0, (z*zb)/(-z - zb + 2*z*zb)}, 1])/4 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{w/(-1 + w), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{w/(-1 + w), ((-1 + w)*z)/(1 - 2*z + w*z)}, 
      1])/4 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{(-1 + w + wb)/(-2 + w + wb), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1])/4 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(-1 + w + wb)/(-2 + w + wb), 
       (wb*z)/(-1 + wb*z)}, 1])/4 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{z/(-1 + z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 
      1])/4 - (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{z/(-1 + z), (z*zb)/(-z - zb + 2*z*zb)}, 1])/4 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(wb*z)/(-1 + wb*z), z/(-1 + z)}, 1])/4 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(wb*z)/(-1 + wb*z), 
       ((-1 + w)*z)/(1 - 2*z + w*z)}, 1])/4 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1])/4 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), (z*zb)/(-z - zb + 2*z*zb)}, 
      1])/4 + (G[{0}, z^(-1)]*
     G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
       -((w - z)/(-1 + z))}, 1])/4 - 
   (G[{0}, (-1 + z)/((-1 + w)*z)]*
     G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
       -((w - z)/(-1 + z))}, 1])/4 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1])/4 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1])/4 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z)}, 1])/4 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), 
       (z*zb)/(-z - zb + 2*z*zb)}, 1])/4 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - w*zb + 2*z*zb - 
         w*z*zb - wb*z*zb + w*wb*z*zb), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1])/
    4 + (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - w*zb + 2*z*zb - 
         w*z*zb - wb*z*zb + w*wb*z*zb), (wb*z)/(-1 + wb*z)}, 1])/4 + 
   G[{0, 0, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 + 
   G[{0, 0, (wb*z)/(-1 + wb*z)}, 1]/4 - 
   G[{0, 0, (z*zb)/(-z - zb + 2*z*zb)}, 1]/2 - 
   G[{0, 1, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 + 
   G[{0, 1, (z*zb)/(-z - zb + 2*z*zb)}, 1]/4 - 
   G[{0, w/(-1 + w), z/(-1 + z)}, 1]/4 + 
   G[{0, w/(-1 + w), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 - 
   G[{0, z/(-1 + z), 1}, 1]/2 - 
   G[{0, z/(-1 + z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 + 
   G[{0, z/(-1 + z), (z*zb)/(-z - zb + 2*z*zb)}, 1]/4 + 
   G[{0, (wb*z)/(-1 + wb*z), 1}, 1]/4 - 
   G[{0, (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/4 + 
   G[{0, (wb*z)/(-1 + wb*z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 - 
   G[{0, zb/(-1 + zb), z/(-1 + z)}, 1]/4 + 
   G[{0, zb/(-1 + zb), (z*zb)/(-z - zb + 2*z*zb)}, 1]/4 + 
   G[{0, (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1]/4 - 
   G[{0, (z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{0, (z*zb)/(-z - zb + 2*z*zb), 1}, 1]/4 - 
   G[{0, ((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - w*zb + 2*z*zb - 
        w*z*zb - wb*z*zb + w*wb*z*zb), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 + 
   G[{0, ((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - w*zb + 2*z*zb - 
        w*z*zb - wb*z*zb + w*wb*z*zb), (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{w/(-1 + w), 1, z/(-1 + z)}, 1]/4 - 
   G[{w/(-1 + w), 1, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 + 
   G[{w/(-1 + w), z/(-1 + z), 1}, 1]/4 - 
   G[{w/(-1 + w), ((-1 + w)*z)/(1 - 2*z + w*z), 1}, 1]/4 + 
   G[{(-1 + w + wb)/(-2 + w + wb), 1, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 - 
   G[{(-1 + w + wb)/(-2 + w + wb), 1, (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{(-1 + w + wb)/(-2 + w + wb), ((-1 + w)*z)/(1 - 2*z + w*z), 1}, 1]/4 - 
   G[{(-1 + w + wb)/(-2 + w + wb), (wb*z)/(-1 + wb*z), 1}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), 0, z/(-1 + z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), 0, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), 1, z/(-1 + z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), 1, (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), z/(-1 + z)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), (-1 + w + wb)/(-2 + w + wb), 
      ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), (-1 + w + wb)/(-2 + w + wb), (wb*z)/(-1 + wb*z)}, 
     1]/4 + G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 
     1]/4 + G[{z/(-1 + z), 1, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 - 
   G[{z/(-1 + z), 1, (z*zb)/(-z - zb + 2*z*zb)}, 1]/4 + 
   G[{z/(-1 + z), ((-1 + w)*z)/(1 - 2*z + w*z), 1}, 1]/4 - 
   G[{z/(-1 + z), (z*zb)/(-z - zb + 2*z*zb), 1}, 1]/4 + 
   G[{(wb*z)/(-1 + wb*z), 1, z/(-1 + z)}, 1]/4 - 
   G[{(wb*z)/(-1 + wb*z), 1, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 + 
   G[{(wb*z)/(-1 + wb*z), z/(-1 + z), 1}, 1]/4 - 
   G[{(wb*z)/(-1 + wb*z), ((-1 + w)*z)/(1 - 2*z + w*z), 1}, 1]/4 + 
   G[{zb/(-1 + zb), 1, z/(-1 + z)}, 1]/4 - 
   G[{zb/(-1 + zb), 1, (z*zb)/(-z - zb + 2*z*zb)}, 1]/4 + 
   G[{zb/(-1 + zb), z/(-1 + z), 1}, 1]/4 - 
   G[{zb/(-1 + zb), (z*zb)/(-z - zb + 2*z*zb), 1}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), 0, ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), 0, (z*zb)/(-z - zb + 2*z*zb)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), 1, z/(-1 + z)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), 1, (z*zb)/(-z - zb + 2*z*zb)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), 1}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), (z*zb)/(-z - zb + 2*z*zb)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), ((-1 + w)*z)/(1 - 2*z + w*z)}, 
     1]/4 + G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), z/(-1 + z)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), (z*zb)/(-z - zb + 2*z*zb)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z)}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), (z*zb)/(-z - zb + 2*z*zb)}, 1]/
    4 + G[{(z*zb)/(-1 + z*zb), (z*zb)/(-z - zb + 2*z*zb), 1}, 1]/4 + 
   G[{(z*zb)/(-1 + z*zb), ((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - 
        w*zb + 2*z*zb - w*z*zb - wb*z*zb + w*wb*z*zb), 
      ((-1 + w)*z)/(1 - 2*z + w*z)}, 1]/4 - 
   G[{(z*zb)/(-1 + z*zb), ((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - 
        w*zb + 2*z*zb - w*z*zb - wb*z*zb + w*wb*z*zb), (wb*z)/(-1 + wb*z)}, 
     1]/4 + (G[{0}, z^(-1)]*zeta[2])/2 - (G[{0}, 1/(wb*z)]*zeta[2])/2, 
 IA[19] -> -(G[{0}, w^(-1)]*G[{0}, (-1 + w)*(-1 + wb)]*
      G[{0}, (-1 + w)/(w - z)])/6 + 
   (G[{0}, w^(-1)]*G[{0}, (-1 + w)/(w - z)]^2)/12 - 
   (G[{0}, (-1 + w)*(-1 + wb)]^2*G[{0}, z^(-1)])/24 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + w)/(w - z)]*G[{0}, z^(-1)])/12 - 
   (G[{0}, (-1 + w)/(w - z)]^2*G[{0}, z^(-1)])/24 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, z^(-1)]^2)/24 - G[{0}, z^(-1)]^3/72 + 
   (G[{0}, z^(-1)]*G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]^2)/24 + 
   (G[{0}, w^(-1)]*G[{0}, (-1 + w)/(w - z)]*G[{0}, (-1 + z)*(-1 + zb)])/6 - 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, z^(-1)]*G[{0}, (-1 + z)*(-1 + zb)])/12 - 
   (G[{0}, (-1 + w)*(-1 + wb)]^2*G[{0}, zb^(-1)])/24 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + wb)/(wb - zb)]*G[{0}, zb^(-1)])/
    12 - (G[{0}, (-1 + wb)/(wb - zb)]^2*G[{0}, zb^(-1)])/24 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]^2*G[{0}, zb^(-1)])/24 - 
   (G[{0}, (-1 + wb)/(wb - zb)]*G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, zb^(-1)])/
    12 - (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, zb^(-1)]^2)/24 - 
   G[{0}, zb^(-1)]^3/72 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{0}, (-1 + w)/(w - z)]*G[{0}, (-w + wb + z - wb*z - zb + w*zb)/
       (wb*z - w*wb*z - w*zb + w*wb*zb + w*z*zb - wb*z*zb)])/12 - 
   (G[{0}, (-1 + w)/(w - z)]^2*G[{0}, (-w + wb + z - wb*z - zb + w*zb)/
       (wb*z - w*wb*z - w*zb + w*wb*zb + w*z*zb - wb*z*zb)])/24 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + wb)/(wb - zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/12 + 
   (G[{0}, (-1 + wb)/(wb - zb)]^2*G[{0}, (-w + wb + z - wb*z - zb + w*zb)/
       (wb*z - w*wb*z - w*zb + w*wb*zb + w*z*zb - wb*z*zb)])/24 - 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, (-1 + z)*(-1 + zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/12 + 
   (G[{0}, (-1 + wb)/(wb - zb)]*G[{0}, (-1 + z)*(-1 + zb)]*
     G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + 
        w*wb*zb + w*z*zb - wb*z*zb)])/12 - 
   (G[{0}, w^(-1)]*G[{0, -((w - z)/(-1 + z))}, 1])/3 + 
   (G[{0}, z^(-1)]*G[{0, -((w - z)/(-1 + z))}, 1])/6 + 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*G[{0, -((w - z)/(-1 + z))}, 1])/6 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, z/(-1 + z)}, 1])/6 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{0, z/(-1 + z)}, 1])/6 + 
   (G[{0}, zb^(-1)]*G[{0, -((wb - zb)/(-1 + zb))}, 1])/6 - 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*G[{0, -((wb - zb)/(-1 + zb))}, 1])/6 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0, zb/(-1 + zb)}, 1])/6 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{0, zb/(-1 + zb)}, 1])/6 - 
   (G[{0}, z^(-1)]*G[{0, -(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb))}, 1])/12 - 
   (G[{0}, zb^(-1)]*G[{0, -(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb))}, 1])/12 + (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{0, (z*zb)/(-1 + z*zb)}, 1])/6 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{w/(-1 + w), z/(-1 + z)}, 1])/12 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/12 - (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{wb/(-1 + wb), w/(-1 + w)}, 1])/6 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{wb/(-1 + wb), zb/(-1 + zb)}, 1])/12 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/12 - (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{z/(-1 + z), w/(-1 + w)}, 1])/6 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{z/(-1 + z), zb/(-1 + zb)}, 1])/12 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/12 + (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{(wb*z)/(-1 + wb*z), w/(-1 + w)}, 1])/6 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), w/(-1 + w)}, 1])/6 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(wb*z)/(-1 + wb*z), z/(-1 + z)}, 1])/12 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), z/(-1 + z)}, 1])/12 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(wb*z)/(-1 + wb*z), 
       (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/12 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
         w*z*zb + wb*z*zb)}, 1])/12 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), z/(-1 + z)}, 1])/12 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*
     G[{zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/12 - (G[{0}, (-1 + w)*(-1 + wb)]*
     G[{(w*zb)/(-1 + w*zb), zb/(-1 + zb)}, 1])/12 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(w*zb)/(-1 + w*zb), zb/(-1 + zb)}, 1])/12 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*zb)/(-1 + w*zb), 
       (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
        (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)}, 1])/12 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
         wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
         w*z*zb + wb*z*zb)}, 1])/12 + 
   (G[{0}, w^(-1)]*G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb)), -((w - z)/(-1 + z))}, 1])/6 - 
   (G[{0}, z^(-1)]*G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb)), -((w - z)/(-1 + z))}, 1])/12 - 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*
     G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
       -((w - z)/(-1 + z))}, 1])/12 - 
   (G[{0}, zb^(-1)]*G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - 
          z*zb)), -((wb - zb)/(-1 + zb))}, 1])/12 + 
   (G[{0}, (-w + wb + z - wb*z - zb + w*zb)/(wb*z - w*wb*z - w*zb + w*wb*zb + 
        w*z*zb - wb*z*zb)]*
     G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
       -((wb - zb)/(-1 + zb))}, 1])/12 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1])/12 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1])/12 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1])/12 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1])/12 + 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{(-(w*wb) + wb*z + w*zb - w*z*zb - wb*z*zb + w*wb*z*zb)/
        ((-1 + w)*(-1 + wb)*(-1 + z*zb)), w/(-1 + w)}, 1])/6 + 
   G[{0, 0, z/(-1 + z)}, 1]/3 + G[{0, 0, zb/(-1 + zb)}, 1]/3 - 
   G[{0, 0, (z*zb)/(-1 + z*zb)}, 1]/3 + G[{0, w/(-1 + w), z/(-1 + z)}, 1]/
    12 + G[{0, w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/12 + G[{0, wb/(-1 + wb), w/(-1 + w)}, 1]/6 + 
   G[{0, wb/(-1 + wb), zb/(-1 + zb)}, 1]/12 - 
   G[{0, wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/12 + G[{0, z/(-1 + z), w/(-1 + w)}, 1]/6 + 
   G[{0, z/(-1 + z), zb/(-1 + zb)}, 1]/12 - 
   G[{0, z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/12 - G[{0, (wb*z)/(-1 + wb*z), w/(-1 + w)}, 1]/6 + 
   G[{0, (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/12 + 
   G[{0, (wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/12 + G[{0, zb/(-1 + zb), z/(-1 + z)}, 1]/12 + 
   G[{0, zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/12 + G[{0, (w*zb)/(-1 + w*zb), zb/(-1 + zb)}, 1]/12 - 
   G[{0, (w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/12 + G[{0, (z*zb)/(-1 + z*zb), 1}, 1]/6 - 
   G[{0, (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1]/4 - 
   G[{0, (z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1]/4 + 
   G[{0, (z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb)}, 1]/6 - 
   G[{w/(-1 + w), 1, z/(-1 + z)}, 1]/12 - 
   G[{w/(-1 + w), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/12 - G[{w/(-1 + w), z/(-1 + z), 1}, 1]/12 - 
   G[{w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/12 - G[{wb/(-1 + wb), 1, w/(-1 + w)}, 1]/6 - 
   G[{wb/(-1 + wb), 1, zb/(-1 + zb)}, 1]/12 + 
   G[{wb/(-1 + wb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/12 - G[{wb/(-1 + wb), w/(-1 + w), 1}, 1]/6 - 
   G[{wb/(-1 + wb), zb/(-1 + zb), 1}, 1]/12 + 
   G[{wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/12 + G[{(w*wb)/(-1 + w*wb), 0, z/(-1 + z)}, 1]/12 + 
   G[{(w*wb)/(-1 + w*wb), 0, zb/(-1 + zb)}, 1]/12 + 
   G[{(w*wb)/(-1 + w*wb), 1, z/(-1 + z)}, 1]/12 + 
   G[{(w*wb)/(-1 + w*wb), 1, zb/(-1 + zb)}, 1]/12 - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), z/(-1 + z)}, 1]/12 - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/12 - 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), w/(-1 + w)}, 1]/6 - 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), zb/(-1 + zb)}, 1]/12 + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/12 + 
   G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), w/(-1 + w)}, 1]/6 - 
   G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/12 - 
   G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/12 - G[{(w*wb)/(-1 + w*wb), (w*zb)/(-1 + w*zb), 
      zb/(-1 + zb)}, 1]/12 + G[{(w*wb)/(-1 + w*wb), (w*zb)/(-1 + w*zb), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/12 - G[{z/(-1 + z), 1, w/(-1 + w)}, 1]/6 - 
   G[{z/(-1 + z), 1, zb/(-1 + zb)}, 1]/12 + 
   G[{z/(-1 + z), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/12 - G[{z/(-1 + z), w/(-1 + w), 1}, 1]/6 - 
   G[{z/(-1 + z), zb/(-1 + zb), 1}, 1]/12 + 
   G[{z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/12 + G[{(wb*z)/(-1 + wb*z), 1, w/(-1 + w)}, 1]/6 - 
   G[{(wb*z)/(-1 + wb*z), 1, z/(-1 + z)}, 1]/12 - 
   G[{(wb*z)/(-1 + wb*z), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/12 + G[{(wb*z)/(-1 + wb*z), w/(-1 + w), 1}, 1]/
    6 - G[{(wb*z)/(-1 + wb*z), z/(-1 + z), 1}, 1]/12 - 
   G[{(wb*z)/(-1 + wb*z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb), 1}, 1]/12 - G[{zb/(-1 + zb), 1, z/(-1 + z)}, 1]/
    12 - G[{zb/(-1 + zb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)}, 1]/12 - G[{zb/(-1 + zb), z/(-1 + z), 1}, 1]/12 - 
   G[{zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb), 1}, 1]/12 - G[{(w*zb)/(-1 + w*zb), 1, zb/(-1 + zb)}, 1]/
    12 + G[{(w*zb)/(-1 + w*zb), 1, (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/12 - 
   G[{(w*zb)/(-1 + w*zb), zb/(-1 + zb), 1}, 1]/12 + 
   G[{(w*zb)/(-1 + w*zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb), 1}, 1]/12 - 
   G[{(z*zb)/(-1 + z*zb), 0, z/(-1 + z)}, 1]/6 - 
   G[{(z*zb)/(-1 + z*zb), 0, zb/(-1 + zb)}, 1]/6 + 
   G[{(z*zb)/(-1 + z*zb), 0, (z*zb)/(-1 + z*zb)}, 1]/6 + 
   G[{(z*zb)/(-1 + z*zb), 1, z/(-1 + z)}, 1]/12 + 
   G[{(z*zb)/(-1 + z*zb), 1, zb/(-1 + zb)}, 1]/12 + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), 1}, 1]/12 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), w/(-1 + w)}, 1]/6 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), zb/(-1 + zb)}, 1]/12 + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/12 + 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), w/(-1 + w)}, 1]/6 - 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), z/(-1 + z)}, 1]/12 - 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/12 + G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), 1}, 1]/12 - 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), z/(-1 + z)}, 1]/12 - 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), (-(wb*z) + w*wb*z + w*zb - w*wb*zb - 
        w*z*zb + wb*z*zb)/(-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - 
        w*wb*zb - w*z*zb + wb*z*zb)}, 1]/12 - 
   G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb), zb/(-1 + zb)}, 1]/12 + 
   G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb), 
      (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)/
       (-w + wb + z - 2*wb*z + w*wb*z - zb + 2*w*zb - w*wb*zb - w*z*zb + 
        wb*z*zb)}, 1]/12 + G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), 
      z/(-1 + z)}, 1]/6 + G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), 
      zb/(-1 + zb)}, 1]/6 - 
   G[{(z*zb)/(-1 + z*zb), (-(w*wb) + wb*z + w*zb - w*z*zb - wb*z*zb + 
        w*wb*z*zb)/((-1 + w)*(-1 + wb)*(-1 + z*zb)), w/(-1 + w)}, 1]/6 - 
   (G[{0}, z^(-1)]*zeta[2])/6 - (G[{0}, zb^(-1)]*zeta[2])/6, 
 IA[20] -> -(G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, 1/(z*zb)]) - 
   G[{0}, 1/(z*zb)]^2 + G[{0, (z*zb)/(-1 + z*zb)}, 1] - zeta[2], 
 IA[21] -> -(G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + w + wb)^(-1)])/4 - 
   G[{0}, (-1 + w + wb)^(-1)]^2/8 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, 1/(wb*z)])/8 + G[{0}, 1/(wb*z)]^2/16 - 
   (G[{0}, 1/(wb*z)]*G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))])/8 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, 1/(w*zb)])/8 - 
   (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*G[{0}, 1/(w*zb)])/8 + 
   G[{0}, 1/(w*zb)]^2/16 + (G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))]*
     G[{0}, -((-1 + w + wb - wb*z - w*zb + z*zb)/((-1 + w)*(-1 + wb)*z*zb))])/
    4 + G[{0, (-1 + w + wb)/(-2 + w + wb)}, 1]/4 - 
   G[{0, (wb*z)/(-1 + wb*z)}, 1]/4 - G[{0, (w*zb)/(-1 + w*zb)}, 1]/4 + 
   G[{0, ((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - w*zb + 2*z*zb - 
        w*z*zb - wb*z*zb + w*wb*z*zb)}, 1]/4 - 
   G[{(w*wb)/(-1 + w*wb), (-1 + w + wb)/(-2 + w + wb)}, 1]/4 + 
   G[{(w*wb)/(-1 + w*wb), (wb*z)/(-1 + wb*z)}, 1]/8 + 
   G[{(w*wb)/(-1 + w*wb), (w*zb)/(-1 + w*zb)}, 1]/8 + 
   G[{(z*zb)/(-1 + z*zb), (wb*z)/(-1 + wb*z)}, 1]/8 + 
   G[{(z*zb)/(-1 + z*zb), (w*zb)/(-1 + w*zb)}, 1]/8 - 
   G[{(z*zb)/(-1 + z*zb), ((-1 + w)*(-1 + wb)*z*zb)/(-1 + w + wb - wb*z - 
        w*zb + 2*z*zb - w*z*zb - wb*z*zb + w*wb*z*zb)}, 1]/4, 
 IA[22] -> -G[{0}, -a^(-1)]^3/3 + G[{0}, -c^(-1)]^3/3 - 
   (G[{0}, -a^(-1)]^2*G[{0}, (-1 + w)*(-1 + wb)])/2 + 
   (G[{0}, -c^(-1)]^2*G[{0}, (-1 + w)*(-1 + wb)])/2 - 
   (G[{0}, -a^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/2 + 
   (G[{0}, -c^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/2 - 
   G[{0}, -a^(-1)]*G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + z)*(-1 + zb)] + 
   G[{0}, -c^(-1)]*G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + z)*(-1 + zb)] + 
   2*G[{0}, (-1 + w)*(-1 + wb)]*G[{0, a/(1 + a)}, 1] + 
   2*G[{0}, (-1 + z)*(-1 + zb)]*G[{0, a/(1 + a)}, 1] - 
   2*G[{0}, (-1 + w)*(-1 + wb)]*G[{0, c/(1 + c)}, 1] - 
   2*G[{0}, (-1 + z)*(-1 + zb)]*G[{0, c/(1 + c)}, 1] - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{w/(-1 + w), a/(1 + a)}, 1] + 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{w/(-1 + w), c/(1 + c)}, 1] - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{wb/(-1 + wb), a/(1 + a)}, 1] + 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{wb/(-1 + wb), c/(1 + c)}, 1] + 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*wb)/(-1 + w*wb), a/(1 + a)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), a/(1 + a)}, 1] - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*wb)/(-1 + w*wb), c/(1 + c)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), c/(1 + c)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{z/(-1 + z), a/(1 + a)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{z/(-1 + z), c/(1 + c)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), a/(1 + a)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), c/(1 + c)}, 1] - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), a/(1 + a)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), a/(1 + a)}, 1] + 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), c/(1 + c)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), c/(1 + c)}, 1] + 
   4*G[{0, a/(1 + a), 1}, 1] - 4*G[{0, c/(1 + c), 1}, 1] + 
   G[{0, w/(-1 + w), a/(1 + a)}, 1] - G[{0, w/(-1 + w), c/(1 + c)}, 1] + 
   G[{0, wb/(-1 + wb), a/(1 + a)}, 1] - G[{0, wb/(-1 + wb), c/(1 + c)}, 1] + 
   G[{0, z/(-1 + z), a/(1 + a)}, 1] - G[{0, z/(-1 + z), c/(1 + c)}, 1] + 
   G[{0, zb/(-1 + zb), a/(1 + a)}, 1] - G[{0, zb/(-1 + zb), c/(1 + c)}, 1] - 
   G[{w/(-1 + w), 1, a/(1 + a)}, 1] + G[{w/(-1 + w), 1, c/(1 + c)}, 1] - 
   G[{w/(-1 + w), a/(1 + a), 1}, 1] + G[{w/(-1 + w), c/(1 + c), 1}, 1] - 
   G[{wb/(-1 + wb), 1, a/(1 + a)}, 1] + G[{wb/(-1 + wb), 1, c/(1 + c)}, 1] - 
   G[{wb/(-1 + wb), a/(1 + a), 1}, 1] + G[{wb/(-1 + wb), c/(1 + c), 1}, 1] + 
   G[{(w*wb)/(-1 + w*wb), 0, a/(1 + a)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), 0, c/(1 + c)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), 1, a/(1 + a)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), 1, c/(1 + c)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), a/(1 + a)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), c/(1 + c)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), a/(1 + a)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), c/(1 + c)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), (w*wb)/(-1 + w*wb), a/(1 + a)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), (w*wb)/(-1 + w*wb), c/(1 + c)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), a/(1 + a)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), c/(1 + c)}, 1] - 
   G[{z/(-1 + z), 1, a/(1 + a)}, 1] + G[{z/(-1 + z), 1, c/(1 + c)}, 1] - 
   G[{z/(-1 + z), a/(1 + a), 1}, 1] + G[{z/(-1 + z), c/(1 + c), 1}, 1] - 
   G[{zb/(-1 + zb), 1, a/(1 + a)}, 1] + G[{zb/(-1 + zb), 1, c/(1 + c)}, 1] - 
   G[{zb/(-1 + zb), a/(1 + a), 1}, 1] + G[{zb/(-1 + zb), c/(1 + c), 1}, 1] + 
   G[{(z*zb)/(-1 + z*zb), 0, a/(1 + a)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), 0, c/(1 + c)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), 1, a/(1 + a)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), 1, c/(1 + c)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), a/(1 + a)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), c/(1 + c)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), a/(1 + a)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), c/(1 + c)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), a/(1 + a)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), c/(1 + c)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), a/(1 + a)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), c/(1 + c)}, 1] - 
   3*G[{0}, -a^(-1)]*zeta[2] + 3*G[{0}, -c^(-1)]*zeta[2], 
 IA[23] -> -G[{0}, -b^(-1)]^3/3 + G[{0}, -c^(-1)]^3/3 - 
   (G[{0}, -b^(-1)]^2*G[{0}, (-1 + w)*(-1 + wb)])/2 + 
   (G[{0}, -c^(-1)]^2*G[{0}, (-1 + w)*(-1 + wb)])/2 - 
   (G[{0}, -b^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/2 + 
   (G[{0}, -c^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/2 - 
   G[{0}, -b^(-1)]*G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + z)*(-1 + zb)] + 
   G[{0}, -c^(-1)]*G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + z)*(-1 + zb)] + 
   2*G[{0}, (-1 + w)*(-1 + wb)]*G[{0, b/(1 + b)}, 1] + 
   2*G[{0}, (-1 + z)*(-1 + zb)]*G[{0, b/(1 + b)}, 1] - 
   2*G[{0}, (-1 + w)*(-1 + wb)]*G[{0, c/(1 + c)}, 1] - 
   2*G[{0}, (-1 + z)*(-1 + zb)]*G[{0, c/(1 + c)}, 1] - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{w/(-1 + w), b/(1 + b)}, 1] + 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{w/(-1 + w), c/(1 + c)}, 1] - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{wb/(-1 + wb), b/(1 + b)}, 1] + 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{wb/(-1 + wb), c/(1 + c)}, 1] + 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*wb)/(-1 + w*wb), b/(1 + b)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), b/(1 + b)}, 1] - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*wb)/(-1 + w*wb), c/(1 + c)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), c/(1 + c)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{z/(-1 + z), b/(1 + b)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{z/(-1 + z), c/(1 + c)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), b/(1 + b)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), c/(1 + c)}, 1] - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), b/(1 + b)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), b/(1 + b)}, 1] + 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), c/(1 + c)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), c/(1 + c)}, 1] + 
   4*G[{0, b/(1 + b), 1}, 1] - 4*G[{0, c/(1 + c), 1}, 1] + 
   G[{0, w/(-1 + w), b/(1 + b)}, 1] - G[{0, w/(-1 + w), c/(1 + c)}, 1] + 
   G[{0, wb/(-1 + wb), b/(1 + b)}, 1] - G[{0, wb/(-1 + wb), c/(1 + c)}, 1] + 
   G[{0, z/(-1 + z), b/(1 + b)}, 1] - G[{0, z/(-1 + z), c/(1 + c)}, 1] + 
   G[{0, zb/(-1 + zb), b/(1 + b)}, 1] - G[{0, zb/(-1 + zb), c/(1 + c)}, 1] - 
   G[{w/(-1 + w), 1, b/(1 + b)}, 1] + G[{w/(-1 + w), 1, c/(1 + c)}, 1] - 
   G[{w/(-1 + w), b/(1 + b), 1}, 1] + G[{w/(-1 + w), c/(1 + c), 1}, 1] - 
   G[{wb/(-1 + wb), 1, b/(1 + b)}, 1] + G[{wb/(-1 + wb), 1, c/(1 + c)}, 1] - 
   G[{wb/(-1 + wb), b/(1 + b), 1}, 1] + G[{wb/(-1 + wb), c/(1 + c), 1}, 1] + 
   G[{(w*wb)/(-1 + w*wb), 0, b/(1 + b)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), 0, c/(1 + c)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), 1, b/(1 + b)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), 1, c/(1 + c)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), b/(1 + b)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), c/(1 + c)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), b/(1 + b)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), c/(1 + c)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), (w*wb)/(-1 + w*wb), b/(1 + b)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), (w*wb)/(-1 + w*wb), c/(1 + c)}, 1] - 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), b/(1 + b)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), c/(1 + c)}, 1] - 
   G[{z/(-1 + z), 1, b/(1 + b)}, 1] + G[{z/(-1 + z), 1, c/(1 + c)}, 1] - 
   G[{z/(-1 + z), b/(1 + b), 1}, 1] + G[{z/(-1 + z), c/(1 + c), 1}, 1] - 
   G[{zb/(-1 + zb), 1, b/(1 + b)}, 1] + G[{zb/(-1 + zb), 1, c/(1 + c)}, 1] - 
   G[{zb/(-1 + zb), b/(1 + b), 1}, 1] + G[{zb/(-1 + zb), c/(1 + c), 1}, 1] + 
   G[{(z*zb)/(-1 + z*zb), 0, b/(1 + b)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), 0, c/(1 + c)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), 1, b/(1 + b)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), 1, c/(1 + c)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), b/(1 + b)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), c/(1 + c)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), b/(1 + b)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), c/(1 + c)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), b/(1 + b)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), c/(1 + c)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), b/(1 + b)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), c/(1 + c)}, 1] - 
   3*G[{0}, -b^(-1)]*zeta[2] + 3*G[{0}, -c^(-1)]*zeta[2], 
 IA[24] -> -G[{0}, -a^(-1)]^3/9 - G[{0}, -b^(-1)]^3/9 - G[{0}, -c^(-1)]^3/9 + 
   G[{0}, w^(-1)]^3/3 - (G[{0}, -a^(-1)]^2*G[{0}, (-1 + w)*(-1 + wb)])/6 - 
   (G[{0}, -b^(-1)]^2*G[{0}, (-1 + w)*(-1 + wb)])/6 - 
   (G[{0}, -c^(-1)]^2*G[{0}, (-1 + w)*(-1 + wb)])/6 + 
   (G[{0}, w^(-1)]^2*G[{0}, (-1 + w)*(-1 + wb)])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, wb^(-1)]^2)/2 + G[{0}, wb^(-1)]^3/3 - 
   (G[{0}, -a^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/6 - 
   (G[{0}, -b^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/6 - 
   (G[{0}, -c^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/6 + 
   (G[{0}, w^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/4 - 
   (G[{0}, -a^(-1)]*G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + z)*(-1 + zb)])/
    3 - (G[{0}, -b^(-1)]*G[{0}, (-1 + w)*(-1 + wb)]*
     G[{0}, (-1 + z)*(-1 + zb)])/3 - 
   (G[{0}, -c^(-1)]*G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + z)*(-1 + zb)])/
    3 + (G[{0}, w^(-1)]*G[{0}, (-1 + w)*(-1 + wb)]*
     G[{0}, (-1 + z)*(-1 + zb)])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, wb^(-1)]*G[{0}, (-1 + z)*(-1 + zb)])/
    2 + (G[{0}, wb^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/4 + 
   (2*G[{0}, (-1 + w)*(-1 + wb)]*G[{0, a/(1 + a)}, 1])/3 + 
   (2*G[{0}, (-1 + z)*(-1 + zb)]*G[{0, a/(1 + a)}, 1])/3 + 
   (2*G[{0}, (-1 + w)*(-1 + wb)]*G[{0, b/(1 + b)}, 1])/3 + 
   (2*G[{0}, (-1 + z)*(-1 + zb)]*G[{0, b/(1 + b)}, 1])/3 + 
   (2*G[{0}, (-1 + w)*(-1 + wb)]*G[{0, c/(1 + c)}, 1])/3 + 
   (2*G[{0}, (-1 + z)*(-1 + zb)]*G[{0, c/(1 + c)}, 1])/3 - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{0, w/(-1 + w)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{0, w/(-1 + w)}, 1] - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{0, wb/(-1 + wb)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{0, wb/(-1 + wb)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{0, z/(-1 + z)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{0, zb/(-1 + zb)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{0, (z*zb)/(-1 + z*zb)}, 1] - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{w/(-1 + w), a/(1 + a)}, 1])/3 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{w/(-1 + w), b/(1 + b)}, 1])/3 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{w/(-1 + w), c/(1 + c)}, 1])/3 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{w/(-1 + w), wb/(-1 + wb)}, 1])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{wb/(-1 + wb), a/(1 + a)}, 1])/3 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{wb/(-1 + wb), b/(1 + b)}, 1])/3 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{wb/(-1 + wb), c/(1 + c)}, 1])/3 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{wb/(-1 + wb), w/(-1 + w)}, 1])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*wb)/(-1 + w*wb), a/(1 + a)}, 1])/3 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), a/(1 + a)}, 1])/3 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*wb)/(-1 + w*wb), b/(1 + b)}, 1])/3 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), b/(1 + b)}, 1])/3 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*wb)/(-1 + w*wb), c/(1 + c)}, 1])/3 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), c/(1 + c)}, 1])/3 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*wb)/(-1 + w*wb), w/(-1 + w)}, 1])/2 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), w/(-1 + w)}, 1])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1])/2 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1])/2 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{z/(-1 + z), a/(1 + a)}, 1])/3 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{z/(-1 + z), b/(1 + b)}, 1])/3 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{z/(-1 + z), c/(1 + c)}, 1])/3 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), a/(1 + a)}, 1])/3 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), b/(1 + b)}, 1])/3 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{zb/(-1 + zb), c/(1 + c)}, 1])/3 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), a/(1 + a)}, 1])/3 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), a/(1 + a)}, 1])/3 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), b/(1 + b)}, 1])/3 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), b/(1 + b)}, 1])/3 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), c/(1 + c)}, 1])/3 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(z*zb)/(-1 + z*zb), c/(1 + c)}, 1])/3 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), w/(-1 + w)}, 1])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), wb/(-1 + wb)}, 1])/2 - 
   G[{0, 0, w/(-1 + w)}, 1]/2 - G[{0, 0, wb/(-1 + wb)}, 1]/2 + 
   2*G[{0, 0, z/(-1 + z)}, 1] + 2*G[{0, 0, zb/(-1 + zb)}, 1] - 
   2*G[{0, 0, (z*zb)/(-1 + z*zb)}, 1] + G[{0, 1, w/(-1 + w)}, 1]/2 + 
   G[{0, 1, wb/(-1 + wb)}, 1]/2 + (4*G[{0, a/(1 + a), 1}, 1])/3 + 
   (4*G[{0, b/(1 + b), 1}, 1])/3 + (4*G[{0, c/(1 + c), 1}, 1])/3 - 
   2*G[{0, w/(-1 + w), 1}, 1] + G[{0, w/(-1 + w), a/(1 + a)}, 1]/3 + 
   G[{0, w/(-1 + w), b/(1 + b)}, 1]/3 + G[{0, w/(-1 + w), c/(1 + c)}, 1]/3 - 
   G[{0, w/(-1 + w), w/(-1 + w)}, 1] - G[{0, w/(-1 + w), wb/(-1 + wb)}, 1]/
    2 - 2*G[{0, wb/(-1 + wb), 1}, 1] + G[{0, wb/(-1 + wb), a/(1 + a)}, 1]/3 + 
   G[{0, wb/(-1 + wb), b/(1 + b)}, 1]/3 + G[{0, wb/(-1 + wb), c/(1 + c)}, 1]/
    3 - G[{0, wb/(-1 + wb), w/(-1 + w)}, 1]/2 - 
   G[{0, wb/(-1 + wb), wb/(-1 + wb)}, 1] - G[{0, z/(-1 + z), 1}, 1] + 
   G[{0, z/(-1 + z), a/(1 + a)}, 1]/3 + G[{0, z/(-1 + z), b/(1 + b)}, 1]/3 + 
   G[{0, z/(-1 + z), c/(1 + c)}, 1]/3 - G[{0, zb/(-1 + zb), 1}, 1] + 
   G[{0, zb/(-1 + zb), a/(1 + a)}, 1]/3 + G[{0, zb/(-1 + zb), b/(1 + b)}, 1]/
    3 + G[{0, zb/(-1 + zb), c/(1 + c)}, 1]/3 + G[{0, (z*zb)/(-1 + z*zb), 1}, 
    1] - G[{0, (z*zb)/(-1 + z*zb), w/(-1 + w)}, 1]/2 - 
   G[{0, (z*zb)/(-1 + z*zb), wb/(-1 + wb)}, 1]/2 - 
   G[{0, (z*zb)/(-1 + z*zb), z/(-1 + z)}, 1] - 
   G[{0, (z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1] + 
   G[{0, (z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb)}, 1] - 
   G[{w/(-1 + w), 1, a/(1 + a)}, 1]/3 - G[{w/(-1 + w), 1, b/(1 + b)}, 1]/3 - 
   G[{w/(-1 + w), 1, c/(1 + c)}, 1]/3 + G[{w/(-1 + w), 1, wb/(-1 + wb)}, 1]/
    2 - G[{w/(-1 + w), a/(1 + a), 1}, 1]/3 - G[{w/(-1 + w), b/(1 + b), 1}, 1]/
    3 - G[{w/(-1 + w), c/(1 + c), 1}, 1]/3 + 
   G[{w/(-1 + w), wb/(-1 + wb), 1}, 1]/2 - G[{wb/(-1 + wb), 1, a/(1 + a)}, 1]/
    3 - G[{wb/(-1 + wb), 1, b/(1 + b)}, 1]/3 - 
   G[{wb/(-1 + wb), 1, c/(1 + c)}, 1]/3 + G[{wb/(-1 + wb), 1, w/(-1 + w)}, 1]/
    2 - G[{wb/(-1 + wb), a/(1 + a), 1}, 1]/3 - 
   G[{wb/(-1 + wb), b/(1 + b), 1}, 1]/3 - G[{wb/(-1 + wb), c/(1 + c), 1}, 1]/
    3 + G[{wb/(-1 + wb), w/(-1 + w), 1}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), 0, a/(1 + a)}, 1]/3 + 
   G[{(w*wb)/(-1 + w*wb), 0, b/(1 + b)}, 1]/3 + 
   G[{(w*wb)/(-1 + w*wb), 0, c/(1 + c)}, 1]/3 - 
   G[{(w*wb)/(-1 + w*wb), 0, w/(-1 + w)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), 0, wb/(-1 + wb)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), 1, a/(1 + a)}, 1]/3 + 
   G[{(w*wb)/(-1 + w*wb), 1, b/(1 + b)}, 1]/3 + 
   G[{(w*wb)/(-1 + w*wb), 1, c/(1 + c)}, 1]/3 - 
   G[{(w*wb)/(-1 + w*wb), 1, w/(-1 + w)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), 1, wb/(-1 + wb)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), a/(1 + a)}, 1]/3 - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), b/(1 + b)}, 1]/3 - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), c/(1 + c)}, 1]/3 + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), w/(-1 + w)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), wb/(-1 + wb)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), a/(1 + a)}, 1]/3 - 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), b/(1 + b)}, 1]/3 - 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), c/(1 + c)}, 1]/3 + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), w/(-1 + w)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), wb/(-1 + wb)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), (w*wb)/(-1 + w*wb), a/(1 + a)}, 1]/3 + 
   G[{(w*wb)/(-1 + w*wb), (w*wb)/(-1 + w*wb), b/(1 + b)}, 1]/3 + 
   G[{(w*wb)/(-1 + w*wb), (w*wb)/(-1 + w*wb), c/(1 + c)}, 1]/3 - 
   G[{(w*wb)/(-1 + w*wb), (w*wb)/(-1 + w*wb), w/(-1 + w)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), (w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), a/(1 + a)}, 1]/3 - 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), b/(1 + b)}, 1]/3 - 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), c/(1 + c)}, 1]/3 + 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), w/(-1 + w)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), wb/(-1 + wb)}, 1]/2 - 
   G[{z/(-1 + z), 1, a/(1 + a)}, 1]/3 - G[{z/(-1 + z), 1, b/(1 + b)}, 1]/3 - 
   G[{z/(-1 + z), 1, c/(1 + c)}, 1]/3 - G[{z/(-1 + z), a/(1 + a), 1}, 1]/3 - 
   G[{z/(-1 + z), b/(1 + b), 1}, 1]/3 - G[{z/(-1 + z), c/(1 + c), 1}, 1]/3 - 
   G[{zb/(-1 + zb), 1, a/(1 + a)}, 1]/3 - G[{zb/(-1 + zb), 1, b/(1 + b)}, 1]/
    3 - G[{zb/(-1 + zb), 1, c/(1 + c)}, 1]/3 - 
   G[{zb/(-1 + zb), a/(1 + a), 1}, 1]/3 - G[{zb/(-1 + zb), b/(1 + b), 1}, 1]/
    3 - G[{zb/(-1 + zb), c/(1 + c), 1}, 1]/3 + 
   G[{(z*zb)/(-1 + z*zb), 0, a/(1 + a)}, 1]/3 + 
   G[{(z*zb)/(-1 + z*zb), 0, b/(1 + b)}, 1]/3 + 
   G[{(z*zb)/(-1 + z*zb), 0, c/(1 + c)}, 1]/3 - 
   G[{(z*zb)/(-1 + z*zb), 0, w/(-1 + w)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), 0, wb/(-1 + wb)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), 0, z/(-1 + z)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), 0, zb/(-1 + zb)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), 0, (z*zb)/(-1 + z*zb)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), 1, a/(1 + a)}, 1]/3 + 
   G[{(z*zb)/(-1 + z*zb), 1, b/(1 + b)}, 1]/3 + 
   G[{(z*zb)/(-1 + z*zb), 1, c/(1 + c)}, 1]/3 + 
   G[{(z*zb)/(-1 + z*zb), w/(-1 + w), 1}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), wb/(-1 + wb), 1}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), a/(1 + a)}, 1]/3 - 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), b/(1 + b)}, 1]/3 - 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), c/(1 + c)}, 1]/3 + 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), w/(-1 + w)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), a/(1 + a)}, 1]/3 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), b/(1 + b)}, 1]/3 - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z), c/(1 + c)}, 1]/3 - 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), a/(1 + a)}, 1]/3 - 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), b/(1 + b)}, 1]/3 - 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb), c/(1 + c)}, 1]/3 + 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), a/(1 + a)}, 1]/3 + 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), b/(1 + b)}, 1]/3 + 
   G[{(z*zb)/(-1 + z*zb), (z*zb)/(-1 + z*zb), c/(1 + c)}, 1]/3 - 
   G[{0}, -a^(-1)]*zeta[2] - G[{0}, -b^(-1)]*zeta[2] - 
   G[{0}, -c^(-1)]*zeta[2] + 2*G[{0}, w^(-1)]*zeta[2] + 
   2*G[{0}, wb^(-1)]*zeta[2], IA[25] -> -G[{0}, w^(-1)]^3/3 - 
   (G[{0}, w^(-1)]^2*G[{0}, (-1 + w)*(-1 + wb)])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, wb^(-1)]^2)/2 + G[{0}, wb^(-1)]^3/3 - 
   (G[{0}, w^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/4 - 
   (G[{0}, w^(-1)]*G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + z)*(-1 + zb)])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, wb^(-1)]*G[{0}, (-1 + z)*(-1 + zb)])/
    2 + (G[{0}, wb^(-1)]^2*G[{0}, (-1 + z)*(-1 + zb)])/4 + 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{0, w/(-1 + w)}, 1] + 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{0, w/(-1 + w)}, 1] - 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{0, wb/(-1 + wb)}, 1] - 
   G[{0}, (-1 + z)*(-1 + zb)]*G[{0, wb/(-1 + wb)}, 1] + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{w/(-1 + w), wb/(-1 + wb)}, 1])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{wb/(-1 + wb), w/(-1 + w)}, 1])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*wb)/(-1 + w*wb), w/(-1 + w)}, 1])/2 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), w/(-1 + w)}, 1])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1])/2 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1])/2 - 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), w/(-1 + w)}, 1])/2 + 
   (G[{0}, (-1 + w)*(-1 + wb)]*G[{(z*zb)/(-1 + z*zb), wb/(-1 + wb)}, 1])/2 + 
   G[{0, 0, w/(-1 + w)}, 1]/2 - G[{0, 0, wb/(-1 + wb)}, 1]/2 - 
   G[{0, 1, w/(-1 + w)}, 1]/2 + G[{0, 1, wb/(-1 + wb)}, 1]/2 + 
   2*G[{0, w/(-1 + w), 1}, 1] + G[{0, w/(-1 + w), w/(-1 + w)}, 1] - 
   G[{0, w/(-1 + w), wb/(-1 + wb)}, 1]/2 - 2*G[{0, wb/(-1 + wb), 1}, 1] + 
   G[{0, wb/(-1 + wb), w/(-1 + w)}, 1]/2 - G[{0, wb/(-1 + wb), wb/(-1 + wb)}, 
    1] + G[{0, (z*zb)/(-1 + z*zb), w/(-1 + w)}, 1]/2 - 
   G[{0, (z*zb)/(-1 + z*zb), wb/(-1 + wb)}, 1]/2 + 
   G[{w/(-1 + w), 1, wb/(-1 + wb)}, 1]/2 + 
   G[{w/(-1 + w), wb/(-1 + wb), 1}, 1]/2 - 
   G[{wb/(-1 + wb), 1, w/(-1 + w)}, 1]/2 - 
   G[{wb/(-1 + wb), w/(-1 + w), 1}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), 0, w/(-1 + w)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), 0, wb/(-1 + wb)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), 1, w/(-1 + w)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), 1, wb/(-1 + wb)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), w/(-1 + w)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w), wb/(-1 + wb)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), w/(-1 + w)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb), wb/(-1 + wb)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), (w*wb)/(-1 + w*wb), w/(-1 + w)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), (w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), w/(-1 + w)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb), wb/(-1 + wb)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), 0, w/(-1 + w)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), 0, wb/(-1 + wb)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), w/(-1 + w), 1}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), wb/(-1 + wb), 1}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), w/(-1 + w)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1]/2 - 
   2*G[{0}, w^(-1)]*zeta[2] + 2*G[{0}, wb^(-1)]*zeta[2], 
 IA[26] -> G[{0}, w^(-1)]^2/4 + (G[{0}, w^(-1)]*G[{0}, (-1 + w)*(-1 + wb)])/
    2 + (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, wb^(-1)])/2 + 
   G[{0}, wb^(-1)]^2/4 - G[{0}, 1/(w*wb)]^2/2 + G[{0}, z^(-1)]^2/4 + 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, (-1 + z)*(-1 + zb)] + 
   (G[{0}, z^(-1)]*G[{0}, (-1 + z)*(-1 + zb)])/2 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, zb^(-1)])/2 + G[{0}, zb^(-1)]^2/4 - 
   G[{0}, 1/(z*zb)]^2/2 - G[{0, w/(-1 + w)}, 1] - G[{0, wb/(-1 + wb)}, 1] + 
   G[{0, (w*wb)/(-1 + w*wb)}, 1] - G[{0, z/(-1 + z)}, 1] - 
   G[{0, zb/(-1 + zb)}, 1] + G[{0, (z*zb)/(-1 + z*zb)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1]/2 - zeta[2], 
 IA[27] -> G[{0}, w^(-1)]^2/4 + (G[{0}, w^(-1)]*G[{0}, (-1 + w)*(-1 + wb)])/
    2 + (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, wb^(-1)])/2 + 
   G[{0}, wb^(-1)]^2/4 - G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, 1/(w*wb)] - 
   G[{0}, 1/(w*wb)]^2/2 - G[{0}, z^(-1)]^2/4 + 
   G[{0}, 1/(w*wb)]*G[{0}, (-1 + z)*(-1 + zb)] - 
   (G[{0}, z^(-1)]*G[{0}, (-1 + z)*(-1 + zb)])/2 - 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, zb^(-1)])/2 - G[{0}, zb^(-1)]^2/4 - 
   G[{0, w/(-1 + w)}, 1] - G[{0, wb/(-1 + wb)}, 1] + G[{0, z/(-1 + z)}, 1] + 
   G[{0, zb/(-1 + zb)}, 1] + G[{(w*wb)/(-1 + w*wb), w/(-1 + w)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), (w*wb)/(-1 + w*wb)}, 1] - 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1]/2 - 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1]/2, 
 IA[28] -> -G[{0}, w^(-1)]^2/4 - (G[{0}, w^(-1)]*G[{0}, (-1 + w)*(-1 + wb)])/
    2 - (G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, wb^(-1)])/2 - 
   G[{0}, wb^(-1)]^2/4 + G[{0}, z^(-1)]^2/4 + 
   (G[{0}, z^(-1)]*G[{0}, (-1 + z)*(-1 + zb)])/2 + 
   (G[{0}, (-1 + z)*(-1 + zb)]*G[{0}, zb^(-1)])/2 + G[{0}, zb^(-1)]^2/4 + 
   G[{0}, (-1 + w)*(-1 + wb)]*G[{0}, 1/(z*zb)] - G[{0}, (-1 + z)*(-1 + zb)]*
    G[{0}, 1/(z*zb)] - G[{0}, 1/(z*zb)]^2/2 + G[{0, w/(-1 + w)}, 1] + 
   G[{0, wb/(-1 + wb)}, 1] - G[{0, z/(-1 + z)}, 1] - 
   G[{0, zb/(-1 + zb)}, 1] - G[{(w*wb)/(-1 + w*wb), w/(-1 + w)}, 1]/2 - 
   G[{(w*wb)/(-1 + w*wb), wb/(-1 + wb)}, 1]/2 + 
   G[{(w*wb)/(-1 + w*wb), (z*zb)/(-1 + z*zb)}, 1] + 
   G[{(z*zb)/(-1 + z*zb), z/(-1 + z)}, 1]/2 + 
   G[{(z*zb)/(-1 + z*zb), zb/(-1 + zb)}, 1]/2, 
 IB[1] -> -G[{0}, 1/((-1 + w)*(-1 + wb))], 
 IB[2] -> G[{0}, ((-1 + w)*(-1 + wb))/(w*wb)], 
 IB[3] -> G[{0}, (-1 + w)/w]^2/4 + 
   (G[{0}, (-1 + w)/w]*G[{0}, 1/((-1 + w)*(-1 + wb))])/2 - 
   (G[{0}, 1/((-1 + w)*(-1 + wb))]*G[{0}, (-1 + wb)/wb])/2 - 
   G[{0}, (-1 + wb)/wb]^2/4 - G[{0, w}, 1] + G[{0, wb}, 1] + 
   G[{(w*wb)/(-1 + w + wb), w}, 1]/2 - G[{(w*wb)/(-1 + w + wb), wb}, 1]/2, 
 IB[4] -> G[{0}, (-1 + w)/w]^2/4 + 
   (G[{0}, (-1 + w)/w]*G[{0}, 1/((-1 + w)*(-1 + wb))])/2 - G[{0, w}, 1] + 
   G[{(w*wb)/(-1 + w + wb), w}, 1]/2, 
 IB[5] -> -G[{0}, ((-1 + z)*(-1 + zb))/((-1 + w)*(-1 + wb))], 
 IB[6] -> G[{0}, ((-1 + w)*(-1 + wb))/((w - z)*(wb - zb))], 
 IB[7] -> G[{0}, (-1 + w)/(w - z)]^2/4 - G[{0}, (-1 + wb)/(wb - zb)]^2/4 + 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, ((-1 + z)*(-1 + zb))/
       ((-1 + w)*(-1 + wb))])/2 - (G[{0}, (-1 + wb)/(wb - zb)]*
     G[{0}, ((-1 + z)*(-1 + zb))/((-1 + w)*(-1 + wb))])/2 - 
   G[{0, -((w - z)/(-1 + z))}, 1] + G[{0, -((wb - zb)/(-1 + zb))}, 1] + 
   G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
      -((w - z)/(-1 + z))}, 1]/2 - 
   G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
      -((wb - zb)/(-1 + zb))}, 1]/2, 
 IB[8] -> G[{0}, (-1 + w)/(w - z)]^2/4 + 
   (G[{0}, (-1 + w)/(w - z)]*G[{0}, ((-1 + z)*(-1 + zb))/
       ((-1 + w)*(-1 + wb))])/2 - G[{0, -((w - z)/(-1 + z))}, 1] + 
   G[{-(((w - z)*(wb - zb))/(1 - w - wb + wb*z + w*zb - z*zb)), 
      -((w - z)/(-1 + z))}, 1]/2, 
 IB[9] -> -G[{0}, ((-1 + w)*(-1 + wb)*z*zb)/((w - z)*(wb - zb))]/2, 
 IB[10] -> -G[{0}, ((-1 + w)*z)/(w - z)]^2/4 - 
   (G[{0}, ((-1 + w)*z)/(w - z)]*G[{0}, (w*wb*(-1 + z)*(-1 + zb))/
       ((-1 + w)*(-1 + wb)*z*zb)])/2 + 
   (G[{0}, (w*wb*(-1 + z)*(-1 + zb))/((-1 + w)*(-1 + wb)*z*zb)]*
     G[{0}, ((-1 + wb)*zb)/(wb - zb)])/2 + G[{0}, ((-1 + wb)*zb)/(wb - zb)]^2/
    4 + G[{0, -((w - z)/(w*(-1 + z)))}, 1] - 
   G[{0, -((wb - zb)/(wb*(-1 + zb)))}, 1] - 
   G[{-(((w - z)*(wb - zb))/(-(w*wb) + wb*z + w*zb - w*z*zb - wb*z*zb + 
         w*wb*z*zb)), -((w - z)/(w*(-1 + z)))}, 1]/2 + 
   G[{-(((w - z)*(wb - zb))/(-(w*wb) + wb*z + w*zb - w*z*zb - wb*z*zb + 
         w*wb*z*zb)), -((wb - zb)/(wb*(-1 + zb)))}, 1]/2, 
 IB[11] -> G[{0}, ((-1 + w)*z)/(w - z)]^2/4 + 
   (G[{0}, ((-1 + w)*z)/(w - z)]*G[{0}, (w*wb*(-1 + z)*(-1 + zb))/
       ((-1 + w)*(-1 + wb)*z*zb)])/2 - G[{0, -((w - z)/(w*(-1 + z)))}, 1] + 
   G[{-(((w - z)*(wb - zb))/(-(w*wb) + wb*z + w*zb - w*z*zb - wb*z*zb + 
         w*wb*z*zb)), -((w - z)/(w*(-1 + z)))}, 1]/2, 
 IB[12] -> G[{0}, z]^2/4 + (G[{0}, z]*G[{0}, ((-1 + z)*(-1 + zb))/(z*zb)])/
    2 - (G[{0}, ((-1 + z)*(-1 + zb))/(z*zb)]*G[{0}, zb])/2 - G[{0}, zb]^2/4 - 
   G[{0, -(-1 + z)^(-1)}, 1] + G[{0, -(-1 + zb)^(-1)}, 1] + 
   G[{-(-1 + z*zb)^(-1), -(-1 + z)^(-1)}, 1]/2 - 
   G[{-(-1 + z*zb)^(-1), -(-1 + zb)^(-1)}, 1]/2, 
 IB[13] -> G[{0}, z]^2/4 + (G[{0}, z]*G[{0}, ((-1 + z)*(-1 + zb))/(z*zb)])/
    2 - G[{0, -(-1 + z)^(-1)}, 1] + G[{-(-1 + z*zb)^(-1), -(-1 + z)^(-1)}, 1]/
    2, IB[14] -> G[{0}, w^(-1)]^2/4 + 
   (G[{0}, w^(-1)]*G[{0}, (-1 + w)*(-1 + wb)])/2 - G[{0, w/(-1 + w)}, 1] + 
   G[{(w*wb)/(-1 + w*wb), w/(-1 + w)}, 1]/2, c[0] -> 1}


==> anc/Tmatrix.txt <==
{{0, 0, 0, 0, 0, 0, 0, (-2*z^2*zb^2*(2 - z - zb + z*zb))/(-z - zb + z*zb)^3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*z^2*zb^2)/(-z - zb + z*zb)^2, 0, 0, 0, 
  0, 0, 0, 0, 0, -((z*zb)/(-z - zb + z*zb)), 0, 0, 0, 
  (z*zb)/(-z - zb + z*zb), 0, 0, 0, 0, 0, 0, (2*z*zb*(-z + zb + z*zb))/
   (-z - zb + z*zb)^2, (-4*z^2*zb^2)/(-z - zb + z*zb)^2, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (-2*z*zb)/(-z - zb + z*zb), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, (2*z*zb)/((-1 + z)*(-1 + zb)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, (2*(-1 + z)*(-1 + zb))/(z - zb), 0, 0, 0, 0, 
  (-2*(-2 + z)*(-1 + z)*(-1 + zb)*zb)/((z - zb)*(-z - zb + z*zb)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(((-1 + z)*(-1 + zb)*(z + zb))/(z*(z - zb)*zb)), 
  ((-1 + z)*(-1 + zb))/(2*z*zb), 0, 0, 0, (2*(-1 + z)*(-1 + zb))/
   (z*(z - zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1, -(-z - zb + 2*z*zb)/(2*(z - zb)), (-z - zb + 2*z*zb)/(z - zb), 0, 0, 0, 
  0, -((-z - zb + 2*z*zb)/(z - zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-1 + z)*(-1 + zb))/(z - zb), (-2*(-1 + z)*(-1 + zb))/(z - zb), 0, 0, 
  0, 0, (2*(-1 + z)*(-1 + zb))/(z - zb), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*(-1 + w)^2*(-1 + wb)^2*z^2*zb^2)/((-1 + z)*(-1 + w + wb - wb*z)*
    (-1 + zb)*(1 - w - wb + w*zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-1 + w)*(-1 + wb)*z^2*zb^2*(2*w*wb - 2*w^2*wb - 2*w*wb^2 - wb*z + 
      w*wb*z + wb^2*z + w*wb^2*z - w*zb + w^2*zb + w*wb*zb + w^2*wb*zb - 
      2*w*wb*z*zb))/((-1 + z)*(-1 + w + wb - wb*z)*(-1 + zb)*
     (1 - w - wb + w*zb)*(-(wb*z) + w*zb))), 0, 0, 0, 
  ((-1 + w)*(-1 + wb)*z^2*zb^2*(2*w*wb - 2*w^2*wb - 2*w*wb^2 - wb*z + 
     w*wb*z + wb^2*z + w*wb^2*z - w*zb + w^2*zb + w*wb*zb + w^2*wb*zb - 
     2*w*wb*z*zb))/((-1 + z)*(-1 + w + wb - wb*z)*(-1 + zb)*
    (1 - w - wb + w*zb)*(-(wb*z) + w*zb)), 0, 0, 
  ((-1 + w)*(-1 + wb)*z^2*zb^2*(2*w*wb - 2*w^2*wb - 2*w*wb^2 - wb*z + 
     w*wb*z + wb^2*z + w*wb^2*z - w*zb + w^2*zb + w*wb*zb + w^2*wb*zb - 
     2*w*wb*z*zb))/((-1 + z)*(-1 + w + wb - wb*z)*(-1 + zb)*
    (1 - w - wb + w*zb)*(-(wb*z) + w*zb)), 0, 
  ((-1 + w)*(-1 + wb)*z^2*zb^2*(2*w*wb - 2*w^2*wb - 2*w*wb^2 - wb*z + 
     w*wb*z + wb^2*z + w*wb^2*z - w*zb + w^2*zb + w*wb*zb + w^2*wb*zb - 
     2*w*wb*z*zb))/((-1 + z)*(-1 + w + wb - wb*z)*(-1 + zb)*
    (1 - w - wb + w*zb)*(-(wb*z) + w*zb)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(-1 + w)*(-1 + wb)*z*zb)/
   (z - w*z - zb + wb*zb + w*z*zb - wb*z*zb), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-1 + w)*(-1 + wb)*z*zb)/
   ((w - wb)*(-1 + z)*(-1 + zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*(-1 + w)*(-1 + wb)*z^2*zb^2)/
   ((-1 + z)*(-1 + zb)*(-(wb*z) + w*zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*(-1 + w)*(-1 + wb)*z^2*zb^2)/
   ((-1 + z)*(-1 + wb*z)*(-1 + zb)*(-(wb*z) + w*zb)), 
  (4*(-1 + w)*(-1 + wb)*z^2*zb^2)/((-1 + z)*(-1 + zb)*(-1 + w*zb)*
    (-(wb*z) + w*zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*(-1 + w)*(-1 + wb)*wb*z^3*zb^2)/((-1 + z)*(-1 + wb*z)*(-1 + zb)*
    (-(wb*z) + w*zb)), (-4*(-1 + w)*w*(-1 + wb)*z^2*zb^3)/
   ((-1 + z)*(-1 + zb)*(-1 + w*zb)*(-(wb*z) + w*zb)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*(-1 + wb)*z^2*zb^2)/
   ((z - zb)*(wb*z - zb)), (-4*(-1 + w)*wb*z^2*zb^2)/
   ((wb*z - zb)*(-(wb*z) + w*zb)), (4*w*(-1 + wb)*z^2*zb^2)/
   ((-z + w*zb)*(-(wb*z) + w*zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-4*(-1 + wb)*z^2*zb^2)/((z - zb)*(wb*z - zb)*(-1 + zb)), 
  (4*(-1 + w)*z^2*(wb - zb)*zb^2)/((-1 + z)*(wb*z - zb)*(-1 + zb)*
    (-(wb*z) + w*zb)), (4*(-1 + wb)*z^2*(-w + z)*zb^2)/
   ((-1 + z)*(-1 + zb)*(z - w*zb)*(wb*z - w*zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*(-1 + wb)*z^2*zb^3)/
   ((z - zb)*(wb*z - zb)*(-1 + zb)), (-4*(-1 + w)*wb*z^3*(wb - zb)*zb^2)/
   ((-1 + z)*(wb*z - zb)*(-1 + zb)*(-(wb*z) + w*zb)), 
  (4*w*(-1 + wb)*(w - z)*z^2*zb^3)/((-1 + z)*(-1 + zb)*(-z + w*zb)*
    (-(wb*z) + w*zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + w)*(-1 + wb)*z^2*(-1 + zb)*zb)/
   ((z - w*z - zb + wb*zb + w*z*zb - wb*z*zb)*(-(wb*z) + zb - wb*zb + 
     wb*z*zb)), 0, (4*(-1 + w)*(-1 + wb)*z^2*zb)/
   ((-(wb*z) + w*zb)*(z - w*z - w*zb + w*z*zb)), 0, 0, 
  (4*(-1 + wb)*z^2*zb)/((z - zb)*(wb*z - zb)), 
  (-4*(-1 + w)*wb*z^2*(wb - zb)*zb^2)/((wb*z - zb)*(-(wb*z) + w*zb)*
    (-(wb*z) + zb - wb*zb + wb*z*zb)), (4*w*(-1 + wb)*(w - z)*z^2*zb^2)/
   ((-z + w*zb)*(-(wb*z) + w*zb)*(z - w*z - w*zb + w*z*zb)), 
  (4*(-1 + w)*(-1 + wb)*z*zb*(-z - zb + z*zb))/((z - w*z - w*zb + w*z*zb)*
    (-(wb*z) + zb - wb*zb + wb*z*zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + w)*(-1 + wb)*z^2*zb^2)/((w - wb)*wb*(-1 + z)^2*(-1 + zb)^2), 0, 
  (4*(-1 + w)*(-1 + wb)*z^2*(wb - zb)*zb^2)/(wb*(-1 + z)^2*(-1 + wb*z)*
    (-1 + zb)^2*(-(wb*z) + w*zb)), (-4*(-1 + w)*(-1 + wb)*(w - z)*z^2*zb^2)/
   (w*(-1 + z)^2*(-1 + zb)^2*(-1 + w*zb)*(-(wb*z) + w*zb)), 
  (2*(-1 + wb)*z^2*zb^2*(2*w*wb - 4*w*wb*z + wb*z^2 + w*wb*z^2 - z*zb + 
     w*z*zb - wb*z*zb + w*wb*z*zb + zb^2 - w*zb^2))/
   (w*wb*(-1 + z)^2*(z - zb)*(wb*z - zb)*(-1 + zb)^2), 
  (4*(-1 + w)*z^2*(wb - zb)^2*zb^2)/(wb*(-1 + z)^2*(wb*z - zb)*(-1 + zb)^2*
    (-(wb*z) + w*zb)), (-4*(-1 + wb)*(w - z)^2*z^2*zb^2)/
   (w*(-1 + z)^2*(-1 + zb)^2*(-z + w*zb)*(-(wb*z) + w*zb)), 0, 
  (6*(-1 + w)*(-1 + wb)*z^2*zb^2)/(w*wb*(-1 + z)^2*(-1 + zb)^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(zz23^3*(2*zz12*zz13^2*zz23^3*zz24 - 6*zz12*zz13^2*zz23^2*zz24^2 - 
      2*zz13^3*zz23^2*zz24^2 + 2*zz13^2*zz23^3*zz24^2 + 
      6*zz12*zz13^2*zz23*zz24^3 + 4*zz13^3*zz23*zz24^3 - 
      4*zz13^2*zz23^2*zz24^3 - 2*zz12*zz13^2*zz24^4 - 2*zz13^3*zz24^4 + 
      2*zz13^2*zz23*zz24^4 + 2*zz12^2*zz13*zz23^3*zz34 + 
      2*zz12^2*zz13*zz23^2*zz24*zz34 + 2*zz12*zz13^2*zz23^2*zz24*zz34 - 
      2*a*zz12*zz13^2*zz23^2*zz24*zz34 + b*zz12*zz13^2*zz23^2*zz24*zz34 + 
      c*zz12*zz13^2*zz23^2*zz24*zz34 + 8*zz12*zz13*zz23^3*zz24*zz34 - 
      10*zz12^2*zz13*zz23*zz24^2*zz34 - 6*zz12*zz13^2*zz23*zz24^2*zz34 + 
      4*a*zz12*zz13^2*zz23*zz24^2*zz34 - 2*b*zz12*zz13^2*zz23*zz24^2*zz34 - 
      2*c*zz12*zz13^2*zz23*zz24^2*zz34 + 6*zz13^3*zz23*zz24^2*zz34 + 
      2*a*zz13^3*zz23*zz24^2*zz34 - b*zz13^3*zz23*zz24^2*zz34 - 
      c*zz13^3*zz23*zz24^2*zz34 + 4*zz12*zz13*zz23^2*zz24^2*zz34 - 
      12*zz13^2*zz23^2*zz24^2*zz34 - 2*a*zz13^2*zz23^2*zz24^2*zz34 + 
      b*zz13^2*zz23^2*zz24^2*zz34 + c*zz13^2*zz23^2*zz24^2*zz34 + 
      6*zz13*zz23^3*zz24^2*zz34 + 6*zz12^2*zz13*zz24^3*zz34 + 
      4*zz12*zz13^2*zz24^3*zz34 - 2*a*zz12*zz13^2*zz24^3*zz34 + 
      b*zz12*zz13^2*zz24^3*zz34 + c*zz12*zz13^2*zz24^3*zz34 + 
      6*zz13^3*zz24^3*zz34 - 2*a*zz13^3*zz24^3*zz34 + b*zz13^3*zz24^3*zz34 + 
      c*zz13^3*zz24^3*zz34 - 12*zz12*zz13*zz23*zz24^3*zz34 - 
      12*zz13^2*zz23*zz24^3*zz34 + 2*a*zz13^2*zz23*zz24^3*zz34 - 
      b*zz13^2*zz23*zz24^3*zz34 - c*zz13^2*zz23*zz24^3*zz34 + 
      6*zz13*zz23^2*zz24^3*zz34 - 2*zz12^3*zz23^2*zz34^2 - 
      6*zz12^2*zz13*zz23^2*zz34^2 + 4*a*zz12^2*zz13*zz23^2*zz34^2 - 
      2*b*zz12^2*zz13*zz23^2*zz34^2 - 2*c*zz12^2*zz13*zz23^2*zz34^2 + 
      2*zz12^2*zz23^3*zz34^2 + 6*zz12^3*zz23*zz24*zz34^2 - 
      6*zz12^2*zz13*zz23*zz24*zz34^2 - 6*a*zz12^2*zz13*zz23*zz24*zz34^2 + 
      3*b*zz12^2*zz13*zz23*zz24*zz34^2 + 3*c*zz12^2*zz13*zz23*zz24*zz34^2 - 
      10*zz12*zz13^2*zz23*zz24*zz34^2 + 8*a*zz12*zz13^2*zz23*zz24*zz34^2 - 
      4*b*zz12*zz13^2*zz23*zz24*zz34^2 - 4*c*zz12*zz13^2*zz23*zz24*zz34^2 - 
      12*zz12^2*zz23^2*zz24*zz34^2 + 4*zz12*zz13*zz23^2*zz24*zz34^2 + 
      6*a*zz12*zz13*zz23^2*zz24*zz34^2 - 3*b*zz12*zz13*zz23^2*zz24*zz34^2 - 
      3*c*zz12*zz13*zz23^2*zz24*zz34^2 + 6*zz12*zz23^3*zz24*zz34^2 - 
      4*zz12^3*zz24^2*zz34^2 - 8*zz12^2*zz13*zz24^2*zz34^2 + 
      2*a*zz12^2*zz13*zz24^2*zz34^2 - b*zz12^2*zz13*zz24^2*zz34^2 - 
      c*zz12^2*zz13*zz24^2*zz34^2 - 8*zz12*zz13^2*zz24^2*zz34^2 + 
      8*a*zz12*zz13^2*zz24^2*zz34^2 - 4*b*zz12*zz13^2*zz24^2*zz34^2 - 
      4*c*zz12*zz13^2*zz24^2*zz34^2 - 4*zz13^3*zz24^2*zz34^2 + 
      2*a*zz13^3*zz24^2*zz34^2 - b*zz13^3*zz24^2*zz34^2 - 
      c*zz13^3*zz24^2*zz34^2 + 12*zz12^2*zz23*zz24^2*zz34^2 + 
      20*zz12*zz13*zz23*zz24^2*zz34^2 - 4*a*zz12*zz13*zz23*zz24^2*zz34^2 + 
      2*b*zz12*zz13*zz23*zz24^2*zz34^2 + 2*c*zz12*zz13*zz23*zz24^2*zz34^2 + 
      12*zz13^2*zz23*zz24^2*zz34^2 - 4*a*zz13^2*zz23*zz24^2*zz34^2 + 
      2*b*zz13^2*zz23*zz24^2*zz34^2 + 2*c*zz13^2*zz23*zz24^2*zz34^2 - 
      12*zz12*zz23^2*zz24^2*zz34^2 - 12*zz13*zz23^2*zz24^2*zz34^2 + 
      2*a*zz13*zz23^2*zz24^2*zz34^2 - b*zz13*zz23^2*zz24^2*zz34^2 - 
      c*zz13*zz23^2*zz24^2*zz34^2 + 4*zz23^3*zz24^2*zz34^2 + 
      4*zz12^3*zz23*zz34^3 + 6*zz12^2*zz13*zz23*zz34^3 - 
      8*a*zz12^2*zz13*zz23*zz34^3 + 4*b*zz12^2*zz13*zz23*zz34^3 + 
      4*c*zz12^2*zz13*zz23*zz34^3 - 4*zz12^2*zz23^2*zz34^3 + 
      6*zz12^3*zz24*zz34^3 + 4*zz12^2*zz13*zz24*zz34^3 - 
      6*a*zz12^2*zz13*zz24*zz34^3 + 3*b*zz12^2*zz13*zz24*zz34^3 + 
      3*c*zz12^2*zz13*zz24*zz34^3 + 6*zz12*zz13^2*zz24*zz34^3 - 
      6*a*zz12*zz13^2*zz24*zz34^3 + 3*b*zz12*zz13^2*zz24*zz34^3 + 
      3*c*zz12*zz13^2*zz24*zz34^3 - 12*zz12^2*zz23*zz24*zz34^3 - 
      12*zz12*zz13*zz23*zz24*zz34^3 + 6*a*zz12*zz13*zz23*zz24*zz34^3 - 
      3*b*zz12*zz13*zz23*zz24*zz34^3 - 3*c*zz12*zz13*zz23*zz24*zz34^3 + 
      6*zz12*zz23^2*zz24*zz34^3 - 2*zz12^3*zz34^4 - 2*zz12^2*zz13*zz34^4 + 
      4*a*zz12^2*zz13*zz34^4 - 2*b*zz12^2*zz13*zz34^4 - 
      2*c*zz12^2*zz13*zz34^4 + 2*zz12^2*zz23*zz34^4))/
   (3*(a - b)*(a - c)*zz13*zz34*(zz12^2*zz13^2*zz23^4 - 
     4*zz12^2*zz13^2*zz23^3*zz24 + 2*zz12*zz13^3*zz23^3*zz24 + 
     2*zz12*zz13^2*zz23^4*zz24 + 6*zz12^2*zz13^2*zz23^2*zz24^2 - 
     6*zz12*zz13^3*zz23^2*zz24^2 + zz13^4*zz23^2*zz24^2 - 
     6*zz12*zz13^2*zz23^3*zz24^2 - 2*zz13^3*zz23^3*zz24^2 + 
     zz13^2*zz23^4*zz24^2 - 4*zz12^2*zz13^2*zz23*zz24^3 + 
     6*zz12*zz13^3*zz23*zz24^3 - 2*zz13^4*zz23*zz24^3 + 
     6*zz12*zz13^2*zz23^2*zz24^3 + 4*zz13^3*zz23^2*zz24^3 - 
     2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + 
     zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
     zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
     4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
     6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
     6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
     2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
     6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
     4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
     10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
     6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
     6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
     2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
     2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
     6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
     6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
     6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
     zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
     6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
     6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
     2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
     8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
     6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
     10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
     2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
     zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
     6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
     zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
     8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
     4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
     10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
     4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
     zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 
     6*zz12^3*zz13*zz23*zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 
     4*zz12^3*zz23^2*zz34^3 + 6*zz12^2*zz13*zz23^2*zz34^3 - 
     2*zz12^2*zz23^3*zz34^3 - 2*zz12^4*zz24*zz34^3 + 
     2*zz12^3*zz13*zz24*zz34^3 + 2*zz12^2*zz13^2*zz24*zz34^3 - 
     2*zz12*zz13^3*zz24*zz34^3 + 6*zz12^3*zz23*zz24*zz34^3 + 
     4*zz12^2*zz13*zz23*zz24*zz34^3 + 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
     6*zz12^2*zz23^2*zz24*zz34^3 - 6*zz12*zz13*zz23^2*zz24*zz34^3 + 
     2*zz12*zz23^3*zz24*zz34^3 + zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + 
     zz12^2*zz13^2*zz34^4 - 2*zz12^3*zz23*zz34^4 - 
     2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4)), 
  -(zz23^3*(-2*zz12*zz13^2*zz23^3*zz24 + 6*zz12*zz13^2*zz23^2*zz24^2 + 
      2*zz13^3*zz23^2*zz24^2 - 2*zz13^2*zz23^3*zz24^2 - 
      6*zz12*zz13^2*zz23*zz24^3 - 4*zz13^3*zz23*zz24^3 + 
      4*zz13^2*zz23^2*zz24^3 + 2*zz12*zz13^2*zz24^4 + 2*zz13^3*zz24^4 - 
      2*zz13^2*zz23*zz24^4 - 2*zz12^2*zz13*zz23^3*zz34 - 
      2*zz12^2*zz13*zz23^2*zz24*zz34 - 2*zz12*zz13^2*zz23^2*zz24*zz34 - 
      a*zz12*zz13^2*zz23^2*zz24*zz34 + 2*b*zz12*zz13^2*zz23^2*zz24*zz34 - 
      c*zz12*zz13^2*zz23^2*zz24*zz34 - 8*zz12*zz13*zz23^3*zz24*zz34 + 
      10*zz12^2*zz13*zz23*zz24^2*zz34 + 6*zz12*zz13^2*zz23*zz24^2*zz34 + 
      2*a*zz12*zz13^2*zz23*zz24^2*zz34 - 4*b*zz12*zz13^2*zz23*zz24^2*zz34 + 
      2*c*zz12*zz13^2*zz23*zz24^2*zz34 - 6*zz13^3*zz23*zz24^2*zz34 + 
      a*zz13^3*zz23*zz24^2*zz34 - 2*b*zz13^3*zz23*zz24^2*zz34 + 
      c*zz13^3*zz23*zz24^2*zz34 - 4*zz12*zz13*zz23^2*zz24^2*zz34 + 
      12*zz13^2*zz23^2*zz24^2*zz34 - a*zz13^2*zz23^2*zz24^2*zz34 + 
      2*b*zz13^2*zz23^2*zz24^2*zz34 - c*zz13^2*zz23^2*zz24^2*zz34 - 
      6*zz13*zz23^3*zz24^2*zz34 - 6*zz12^2*zz13*zz24^3*zz34 - 
      4*zz12*zz13^2*zz24^3*zz34 - a*zz12*zz13^2*zz24^3*zz34 + 
      2*b*zz12*zz13^2*zz24^3*zz34 - c*zz12*zz13^2*zz24^3*zz34 - 
      6*zz13^3*zz24^3*zz34 - a*zz13^3*zz24^3*zz34 + 2*b*zz13^3*zz24^3*zz34 - 
      c*zz13^3*zz24^3*zz34 + 12*zz12*zz13*zz23*zz24^3*zz34 + 
      12*zz13^2*zz23*zz24^3*zz34 + a*zz13^2*zz23*zz24^3*zz34 - 
      2*b*zz13^2*zz23*zz24^3*zz34 + c*zz13^2*zz23*zz24^3*zz34 - 
      6*zz13*zz23^2*zz24^3*zz34 + 2*zz12^3*zz23^2*zz34^2 + 
      6*zz12^2*zz13*zz23^2*zz34^2 + 2*a*zz12^2*zz13*zz23^2*zz34^2 - 
      4*b*zz12^2*zz13*zz23^2*zz34^2 + 2*c*zz12^2*zz13*zz23^2*zz34^2 - 
      2*zz12^2*zz23^3*zz34^2 - 6*zz12^3*zz23*zz24*zz34^2 + 
      6*zz12^2*zz13*zz23*zz24*zz34^2 - 3*a*zz12^2*zz13*zz23*zz24*zz34^2 + 
      6*b*zz12^2*zz13*zz23*zz24*zz34^2 - 3*c*zz12^2*zz13*zz23*zz24*zz34^2 + 
      10*zz12*zz13^2*zz23*zz24*zz34^2 + 4*a*zz12*zz13^2*zz23*zz24*zz34^2 - 
      8*b*zz12*zz13^2*zz23*zz24*zz34^2 + 4*c*zz12*zz13^2*zz23*zz24*zz34^2 + 
      12*zz12^2*zz23^2*zz24*zz34^2 - 4*zz12*zz13*zz23^2*zz24*zz34^2 + 
      3*a*zz12*zz13*zz23^2*zz24*zz34^2 - 6*b*zz12*zz13*zz23^2*zz24*zz34^2 + 
      3*c*zz12*zz13*zz23^2*zz24*zz34^2 - 6*zz12*zz23^3*zz24*zz34^2 + 
      4*zz12^3*zz24^2*zz34^2 + 8*zz12^2*zz13*zz24^2*zz34^2 + 
      a*zz12^2*zz13*zz24^2*zz34^2 - 2*b*zz12^2*zz13*zz24^2*zz34^2 + 
      c*zz12^2*zz13*zz24^2*zz34^2 + 8*zz12*zz13^2*zz24^2*zz34^2 + 
      4*a*zz12*zz13^2*zz24^2*zz34^2 - 8*b*zz12*zz13^2*zz24^2*zz34^2 + 
      4*c*zz12*zz13^2*zz24^2*zz34^2 + 4*zz13^3*zz24^2*zz34^2 + 
      a*zz13^3*zz24^2*zz34^2 - 2*b*zz13^3*zz24^2*zz34^2 + 
      c*zz13^3*zz24^2*zz34^2 - 12*zz12^2*zz23*zz24^2*zz34^2 - 
      20*zz12*zz13*zz23*zz24^2*zz34^2 - 2*a*zz12*zz13*zz23*zz24^2*zz34^2 + 
      4*b*zz12*zz13*zz23*zz24^2*zz34^2 - 2*c*zz12*zz13*zz23*zz24^2*zz34^2 - 
      12*zz13^2*zz23*zz24^2*zz34^2 - 2*a*zz13^2*zz23*zz24^2*zz34^2 + 
      4*b*zz13^2*zz23*zz24^2*zz34^2 - 2*c*zz13^2*zz23*zz24^2*zz34^2 + 
      12*zz12*zz23^2*zz24^2*zz34^2 + 12*zz13*zz23^2*zz24^2*zz34^2 + 
      a*zz13*zz23^2*zz24^2*zz34^2 - 2*b*zz13*zz23^2*zz24^2*zz34^2 + 
      c*zz13*zz23^2*zz24^2*zz34^2 - 4*zz23^3*zz24^2*zz34^2 - 
      4*zz12^3*zz23*zz34^3 - 6*zz12^2*zz13*zz23*zz34^3 - 
      4*a*zz12^2*zz13*zz23*zz34^3 + 8*b*zz12^2*zz13*zz23*zz34^3 - 
      4*c*zz12^2*zz13*zz23*zz34^3 + 4*zz12^2*zz23^2*zz34^3 - 
      6*zz12^3*zz24*zz34^3 - 4*zz12^2*zz13*zz24*zz34^3 - 
      3*a*zz12^2*zz13*zz24*zz34^3 + 6*b*zz12^2*zz13*zz24*zz34^3 - 
      3*c*zz12^2*zz13*zz24*zz34^3 - 6*zz12*zz13^2*zz24*zz34^3 - 
      3*a*zz12*zz13^2*zz24*zz34^3 + 6*b*zz12*zz13^2*zz24*zz34^3 - 
      3*c*zz12*zz13^2*zz24*zz34^3 + 12*zz12^2*zz23*zz24*zz34^3 + 
      12*zz12*zz13*zz23*zz24*zz34^3 + 3*a*zz12*zz13*zz23*zz24*zz34^3 - 
      6*b*zz12*zz13*zz23*zz24*zz34^3 + 3*c*zz12*zz13*zz23*zz24*zz34^3 - 
      6*zz12*zz23^2*zz24*zz34^3 + 2*zz12^3*zz34^4 + 2*zz12^2*zz13*zz34^4 + 
      2*a*zz12^2*zz13*zz34^4 - 4*b*zz12^2*zz13*zz34^4 + 
      2*c*zz12^2*zz13*zz34^4 - 2*zz12^2*zz23*zz34^4))/
   (3*(a - b)*(b - c)*zz13*zz34*(zz12^2*zz13^2*zz23^4 - 
     4*zz12^2*zz13^2*zz23^3*zz24 + 2*zz12*zz13^3*zz23^3*zz24 + 
     2*zz12*zz13^2*zz23^4*zz24 + 6*zz12^2*zz13^2*zz23^2*zz24^2 - 
     6*zz12*zz13^3*zz23^2*zz24^2 + zz13^4*zz23^2*zz24^2 - 
     6*zz12*zz13^2*zz23^3*zz24^2 - 2*zz13^3*zz23^3*zz24^2 + 
     zz13^2*zz23^4*zz24^2 - 4*zz12^2*zz13^2*zz23*zz24^3 + 
     6*zz12*zz13^3*zz23*zz24^3 - 2*zz13^4*zz23*zz24^3 + 
     6*zz12*zz13^2*zz23^2*zz24^3 + 4*zz13^3*zz23^2*zz24^3 - 
     2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + 
     zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
     zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
     4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
     6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
     6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
     2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
     6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
     4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
     10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
     6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
     6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
     2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
     2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
     6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
     6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
     6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
     zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
     6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
     6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
     2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
     8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
     6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
     10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
     2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
     zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
     6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
     zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
     8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
     4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
     10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
     4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
     zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 
     6*zz12^3*zz13*zz23*zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 
     4*zz12^3*zz23^2*zz34^3 + 6*zz12^2*zz13*zz23^2*zz34^3 - 
     2*zz12^2*zz23^3*zz34^3 - 2*zz12^4*zz24*zz34^3 + 
     2*zz12^3*zz13*zz24*zz34^3 + 2*zz12^2*zz13^2*zz24*zz34^3 - 
     2*zz12*zz13^3*zz24*zz34^3 + 6*zz12^3*zz23*zz24*zz34^3 + 
     4*zz12^2*zz13*zz23*zz24*zz34^3 + 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
     6*zz12^2*zz23^2*zz24*zz34^3 - 6*zz12*zz13*zz23^2*zz24*zz34^3 + 
     2*zz12*zz23^3*zz24*zz34^3 + zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + 
     zz12^2*zz13^2*zz34^4 - 2*zz12^3*zz23*zz34^4 - 
     2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4)), 0, 0, 
  (zz23^3*(2*zz12*zz13^2*zz23^2*zz24 - 4*zz12*zz13^2*zz23*zz24^2 + 
     2*zz12*zz13^2*zz24^3 - z*zb*zz12*zz13^2*zz23^2*zz34 + 
     2*zz12^2*zz13*zz23*zz24*zz34 - 4*zz12*zz13^2*zz23*zz24*zz34 + 
     2*z*zb*zz12*zz13^2*zz23*zz24*zz34 + z*zb*zz13^3*zz23*zz24*zz34 + 
     4*zz12*zz13*zz23^2*zz24*zz34 - z*zb*zz13^2*zz23^2*zz24*zz34 - 
     2*zz12^2*zz13*zz24^2*zz34 - 2*zz12*zz13^2*zz24^2*zz34 - 
     z*zb*zz12*zz13^2*zz24^2*zz34 - z*zb*zz13^3*zz24^2*zz34 + 
     2*zz12*zz13*zz23*zz24^2*zz34 + z*zb*zz13^2*zz23*zz24^2*zz34 + 
     z*zb*zz12^2*zz13*zz23*zz34^2 + 2*z*zb*zz12*zz13^2*zz23*zz34^2 - 
     z*zb*zz12*zz13*zz23^2*zz34^2 + 2*zz12^3*zz24*zz34^2 - 
     2*zz12^2*zz13*zz24*zz34^2 - z*zb*zz12^2*zz13*zz24*zz34^2 + 
     2*zz12*zz13^2*zz24*zz34^2 + 6*z*zb*zz12*zz13^2*zz24*zz34^2 - 
     z*zb*zz13^3*zz24*zz34^2 - 4*zz12^2*zz23*zz24*zz34^2 - 
     4*zz12*zz13*zz23*zz24*zz34^2 + 2*z*zb*zz12*zz13*zz23*zz24*zz34^2 + 
     2*z*zb*zz13^2*zz23*zz24*zz34^2 + 2*zz12*zz23^2*zz24*zz34^2 - 
     z*zb*zz13*zz23^2*zz24*zz34^2 - z*zb*zz12^2*zz13*zz34^3 - 
     z*zb*zz12*zz13^2*zz34^3 + z*zb*zz12*zz13*zz23*zz34^3))/
   (zz12*(zz12^2*zz13^2*zz23^4 - 4*zz12^2*zz13^2*zz23^3*zz24 + 
     2*zz12*zz13^3*zz23^3*zz24 + 2*zz12*zz13^2*zz23^4*zz24 + 
     6*zz12^2*zz13^2*zz23^2*zz24^2 - 6*zz12*zz13^3*zz23^2*zz24^2 + 
     zz13^4*zz23^2*zz24^2 - 6*zz12*zz13^2*zz23^3*zz24^2 - 
     2*zz13^3*zz23^3*zz24^2 + zz13^2*zz23^4*zz24^2 - 
     4*zz12^2*zz13^2*zz23*zz24^3 + 6*zz12*zz13^3*zz23*zz24^3 - 
     2*zz13^4*zz23*zz24^3 + 6*zz12*zz13^2*zz23^2*zz24^3 + 
     4*zz13^3*zz23^2*zz24^3 - 2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 
     2*zz12*zz13^3*zz24^4 + zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 
     2*zz13^3*zz23*zz24^4 + zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*
      zz34 - 4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
     6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
     6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
     2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
     6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
     4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
     10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
     6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
     6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
     2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
     2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
     6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
     6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
     6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
     zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
     6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
     6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
     2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
     8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
     6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
     10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
     2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
     zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
     6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
     zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
     8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
     4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
     10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
     4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
     zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 
     6*zz12^3*zz13*zz23*zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 
     4*zz12^3*zz23^2*zz34^3 + 6*zz12^2*zz13*zz23^2*zz34^3 - 
     2*zz12^2*zz23^3*zz34^3 - 2*zz12^4*zz24*zz34^3 + 
     2*zz12^3*zz13*zz24*zz34^3 + 2*zz12^2*zz13^2*zz24*zz34^3 - 
     2*zz12*zz13^3*zz24*zz34^3 + 6*zz12^3*zz23*zz24*zz34^3 + 
     4*zz12^2*zz13*zz23*zz24*zz34^3 + 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
     6*zz12^2*zz23^2*zz24*zz34^3 - 6*zz12*zz13*zz23^2*zz24*zz34^3 + 
     2*zz12*zz23^3*zz24*zz34^3 + zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + 
     zz12^2*zz13^2*zz34^4 - 2*zz12^3*zz23*zz34^4 - 
     2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4)), 
  (2*zz23^3*zz24*(zz13^2*zz23^2 - 2*zz13^2*zz23*zz24 + zz13^2*zz24^2 + 
     zz12*zz13*zz23*zz34 - 2*zz13^2*zz23*zz34 + 2*zz13*zz23^2*zz34 - 
     zz12*zz13*zz24*zz34 - zz13^2*zz24*zz34 + zz13*zz23*zz24*zz34 + 
     zz12^2*zz34^2 - zz12*zz13*zz34^2 + zz13^2*zz34^2 - 2*zz12*zz23*zz34^2 - 
     2*zz13*zz23*zz34^2 + zz23^2*zz34^2))/(zz12^2*zz13^2*zz23^4 - 
    4*zz12^2*zz13^2*zz23^3*zz24 + 2*zz12*zz13^3*zz23^3*zz24 + 
    2*zz12*zz13^2*zz23^4*zz24 + 6*zz12^2*zz13^2*zz23^2*zz24^2 - 
    6*zz12*zz13^3*zz23^2*zz24^2 + zz13^4*zz23^2*zz24^2 - 
    6*zz12*zz13^2*zz23^3*zz24^2 - 2*zz13^3*zz23^3*zz24^2 + 
    zz13^2*zz23^4*zz24^2 - 4*zz12^2*zz13^2*zz23*zz24^3 + 
    6*zz12*zz13^3*zz23*zz24^3 - 2*zz13^4*zz23*zz24^3 + 
    6*zz12*zz13^2*zz23^2*zz24^3 + 4*zz13^3*zz23^2*zz24^3 - 
    2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + 
    zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
    zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
    4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
    6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
    6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
    2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
    6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
    4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
    10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
    6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
    6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
    2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
    2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
    6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
    6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
    6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
    zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
    6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
    6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
    2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
    8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
    6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
    10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
    2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
    zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
    6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
    zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
    8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
    4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
    10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
    4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
    zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 6*zz12^3*zz13*zz23*zz34^3 - 
    4*zz12^2*zz13^2*zz23*zz34^3 + 4*zz12^3*zz23^2*zz34^3 + 
    6*zz12^2*zz13*zz23^2*zz34^3 - 2*zz12^2*zz23^3*zz34^3 - 
    2*zz12^4*zz24*zz34^3 + 2*zz12^3*zz13*zz24*zz34^3 + 
    2*zz12^2*zz13^2*zz24*zz34^3 - 2*zz12*zz13^3*zz24*zz34^3 + 
    6*zz12^3*zz23*zz24*zz34^3 + 4*zz12^2*zz13*zz23*zz24*zz34^3 + 
    6*zz12*zz13^2*zz23*zz24*zz34^3 - 6*zz12^2*zz23^2*zz24*zz34^3 - 
    6*zz12*zz13*zz23^2*zz24*zz34^3 + 2*zz12*zz23^3*zz24*zz34^3 + 
    zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + zz12^2*zz13^2*zz34^4 - 
    2*zz12^3*zz23*zz34^4 - 2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4), 
  -((zz13*zz23^2*(zz12^2*zz13^2*zz23^3*zz24 - 2*z*zb*zz12*zz13^3*zz23^3*
       zz24 - 3*zz12^2*zz13^2*zz23^2*zz24^2 - zz12*zz13^3*zz23^2*zz24^2 + 
      6*z*zb*zz12*zz13^3*zz23^2*zz24^2 + zz12*zz13^2*zz23^3*zz24^2 + 
      3*zz12^2*zz13^2*zz23*zz24^3 + 2*zz12*zz13^3*zz23*zz24^3 - 
      6*z*zb*zz12*zz13^3*zz23*zz24^3 - 2*zz12*zz13^2*zz23^2*zz24^3 - 
      zz12^2*zz13^2*zz24^4 - zz12*zz13^3*zz24^4 + 2*z*zb*zz12*zz13^3*zz24^4 + 
      zz12*zz13^2*zz23*zz24^4 + z^2*zb^2*zz12*zz13^3*zz23^3*zz34 + 
      2*zz12^3*zz13*zz23^2*zz24*zz34 - 3*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
      z*zb*zz12^2*zz13^2*zz23^2*zz24*zz34 + 8*z*zb*zz12*zz13^3*zz23^2*zz24*
       zz34 - 5*z^2*zb^2*zz12*zz13^3*zz23^2*zz24*zz34 - 
      z^2*zb^2*zz13^4*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 - 
      6*z*zb*zz12*zz13^2*zz23^3*zz24*zz34 + z^2*zb^2*zz13^3*zz23^3*zz24*
       zz34 - 4*zz12^3*zz13*zz23*zz24^2*zz34 + 3*zz12^2*zz13^2*zz23*zz24^2*
       zz34 + 2*z*zb*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
      2*zz12*zz13^3*zz23*zz24^2*zz34 - 9*z*zb*zz12*zz13^3*zz23*zz24^2*zz34 + 
      7*z^2*zb^2*zz12*zz13^3*zz23*zz24^2*zz34 + 2*z^2*zb^2*zz13^4*zz23*zz24^2*
       zz34 + 2*zz12^2*zz13*zz23^2*zz24^2*zz34 - 4*zz12*zz13^2*zz23^2*zz24^2*
       zz34 + 5*z*zb*zz12*zz13^2*zz23^2*zz24^2*zz34 - 
      2*z^2*zb^2*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 + 
      2*zz12^3*zz13*zz24^3*zz34 - z*zb*zz12^2*zz13^2*zz24^3*zz34 + 
      2*zz12*zz13^3*zz24^3*zz34 + z*zb*zz12*zz13^3*zz24^3*zz34 - 
      3*z^2*zb^2*zz12*zz13^3*zz24^3*zz34 - z^2*zb^2*zz13^4*zz24^3*zz34 - 
      4*zz12^2*zz13*zz23*zz24^3*zz34 - 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
      z*zb*zz12*zz13^2*zz23*zz24^3*zz34 + z^2*zb^2*zz13^3*zz23*zz24^3*zz34 + 
      2*zz12*zz13*zz23^2*zz24^3*zz34 - 3*z^2*zb^2*zz12*zz13^3*zz23^2*zz34^2 + 
      z^3*zb^3*zz12*zz13^3*zz23^2*zz34^2 + 2*z^2*zb^2*zz12*zz13^2*zz23^3*
       zz34^2 + zz12^4*zz23*zz24*zz34^2 - 4*zz12^3*zz13*zz23*zz24*zz34^2 + 
      z*zb*zz12^3*zz13*zz23*zz24*zz34^2 + 3*zz12^2*zz13^2*zz23*zz24*zz34^2 + 
      4*z*zb*zz12^2*zz13^2*zz23*zz24*zz34^2 - 2*z^2*zb^2*zz12^2*zz13^2*zz23*
       zz24*zz34^2 - 10*z*zb*zz12*zz13^3*zz23*zz24*zz34^2 + 
      5*z^2*zb^2*zz12*zz13^3*zz23*zz24*zz34^2 - 2*z^3*zb^3*zz12*zz13^3*zz23*
       zz24*zz34^2 + 2*z^2*zb^2*zz13^4*zz23*zz24*zz34^2 - 
      z^3*zb^3*zz13^4*zz23*zz24*zz34^2 - 2*zz12^3*zz23^2*zz24*zz34^2 - 
      4*zz12^2*zz13*zz23^2*zz24*zz34^2 + 5*z*zb*zz12^2*zz13*zz23^2*zz24*
       zz34^2 + 16*z*zb*zz12*zz13^2*zz23^2*zz24*zz34^2 - 
      6*z^2*zb^2*zz12*zz13^2*zz23^2*zz24*zz34^2 - 4*z^2*zb^2*zz13^3*zz23^2*
       zz24*zz34^2 + z^3*zb^3*zz13^3*zz23^2*zz24*zz34^2 + 
      zz12^2*zz23^3*zz24*zz34^2 - 6*z*zb*zz12*zz13*zz23^3*zz24*zz34^2 + 
      2*z^2*zb^2*zz13^2*zz23^3*zz24*zz34^2 - zz12^4*zz24^2*zz34^2 - 
      z*zb*zz12^3*zz13*zz24^2*zz34^2 - 2*z*zb*zz12^2*zz13^2*zz24^2*zz34^2 + 
      2*z^2*zb^2*zz12^2*zz13^2*zz24^2*zz34^2 - zz12*zz13^3*zz24^2*zz34^2 - 
      3*z*zb*zz12*zz13^3*zz24^2*zz34^2 + 4*z^2*zb^2*zz12*zz13^3*zz24^2*
       zz34^2 + z^3*zb^3*zz12*zz13^3*zz24^2*zz34^2 + 
      z^3*zb^3*zz13^4*zz24^2*zz34^2 + 3*zz12^3*zz23*zz24^2*zz34^2 + 
      3*zz12^2*zz13*zz23*zz24^2*zz34^2 + 2*z*zb*zz12^2*zz13*zz23*zz24^2*
       zz34^2 + 3*zz12*zz13^2*zz23*zz24^2*zz34^2 + 4*z*zb*zz12*zz13^2*zz23*
       zz24^2*zz34^2 - 2*z^2*zb^2*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
      z^3*zb^3*zz13^3*zz23*zz24^2*zz34^2 - 3*zz12^2*zz23^2*zz24^2*zz34^2 - 
      3*zz12*zz13*zz23^2*zz24^2*zz34^2 - z*zb*zz12*zz13*zz23^2*zz24^2*
       zz34^2 + zz12*zz23^3*zz24^2*zz34^2 + z^2*zb^2*zz12^3*zz13*zz23*
       zz34^3 - z^3*zb^3*zz12^2*zz13^2*zz23*zz34^3 + 
      3*z^2*zb^2*zz12*zz13^3*zz23*zz34^3 - 2*z^3*zb^3*zz12*zz13^3*zz23*
       zz34^3 - 2*z^2*zb^2*zz12^2*zz13*zz23^2*zz34^3 - 
      4*z^2*zb^2*zz12*zz13^2*zz23^2*zz34^3 + z^3*zb^3*zz12*zz13^2*zz23^2*
       zz34^3 + z^2*zb^2*zz12*zz13*zz23^3*zz34^3 - zz12^4*zz24*zz34^3 + 
      2*z*zb*zz12^4*zz24*zz34^3 + 2*zz12^3*zz13*zz24*zz34^3 + 
      z*zb*zz12^3*zz13*zz24*zz34^3 - 3*z^2*zb^2*zz12^3*zz13*zz24*zz34^3 - 
      zz12^2*zz13^2*zz24*zz34^3 - 3*z*zb*zz12^2*zz13^2*zz24*zz34^3 + 
      4*z^2*zb^2*zz12^2*zz13^2*zz24*zz34^3 + z^3*zb^3*zz12^2*zz13^2*zz24*
       zz34^3 + 4*z*zb*zz12*zz13^3*zz24*zz34^3 - 6*z^3*zb^3*zz12*zz13^3*zz24*
       zz34^3 - z^2*zb^2*zz13^4*zz24*zz34^3 + z^3*zb^3*zz13^4*zz24*zz34^3 + 
      2*zz12^3*zz23*zz24*zz34^3 - 6*z*zb*zz12^3*zz23*zz24*zz34^3 + 
      2*zz12^2*zz13*zz23*zz24*zz34^3 - 9*z*zb*zz12^2*zz13*zz23*zz24*zz34^3 + 
      7*z^2*zb^2*zz12^2*zz13*zz23*zz24*zz34^3 - 10*z*zb*zz12*zz13^2*zz23*zz24*
       zz34^3 + 5*z^2*zb^2*zz12*zz13^2*zz23*zz24*zz34^3 - 
      2*z^3*zb^3*zz12*zz13^2*zz23*zz24*zz34^3 + 3*z^2*zb^2*zz13^3*zz23*zz24*
       zz34^3 - 2*z^3*zb^3*zz13^3*zz23*zz24*zz34^3 - 
      zz12^2*zz23^2*zz24*zz34^3 + 6*z*zb*zz12^2*zz23^2*zz24*zz34^3 + 
      8*z*zb*zz12*zz13*zz23^2*zz24*zz34^3 - 5*z^2*zb^2*zz12*zz13*zz23^2*zz24*
       zz34^3 - 3*z^2*zb^2*zz13^2*zz23^2*zz24*zz34^3 + 
      z^3*zb^3*zz13^2*zz23^2*zz24*zz34^3 - 2*z*zb*zz12*zz23^3*zz24*zz34^3 + 
      z^2*zb^2*zz13*zz23^3*zz24*zz34^3 - z^2*zb^2*zz12^3*zz13*zz34^4 + 
      z^3*zb^3*zz12^2*zz13^2*zz34^4 - z^2*zb^2*zz12*zz13^3*zz34^4 + 
      z^3*zb^3*zz12*zz13^3*zz34^4 + 2*z^2*zb^2*zz12^2*zz13*zz23*zz34^4 + 
      2*z^2*zb^2*zz12*zz13^2*zz23*zz34^4 - z^3*zb^3*zz12*zz13^2*zz23*zz34^4 - 
      z^2*zb^2*zz12*zz13*zz23^2*zz34^4))/(zz12*(-(zz13*zz24) + zz12*zz34)*
     (zz12^2*zz13^2*zz23^4 - 4*zz12^2*zz13^2*zz23^3*zz24 + 
      2*zz12*zz13^3*zz23^3*zz24 + 2*zz12*zz13^2*zz23^4*zz24 + 
      6*zz12^2*zz13^2*zz23^2*zz24^2 - 6*zz12*zz13^3*zz23^2*zz24^2 + 
      zz13^4*zz23^2*zz24^2 - 6*zz12*zz13^2*zz23^3*zz24^2 - 
      2*zz13^3*zz23^3*zz24^2 + zz13^2*zz23^4*zz24^2 - 
      4*zz12^2*zz13^2*zz23*zz24^3 + 6*zz12*zz13^3*zz23*zz24^3 - 
      2*zz13^4*zz23*zz24^3 + 6*zz12*zz13^2*zz23^2*zz24^3 + 
      4*zz13^3*zz23^2*zz24^3 - 2*zz13^2*zz23^3*zz24^3 + 
      zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + zz13^4*zz24^4 - 
      2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
      zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
      4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
      6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
      6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
      2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
      6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
      4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
      10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
      6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
      6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
      2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
      2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
      6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
      6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
      6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
      zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
      6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
      6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
      2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
      8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
      6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
      10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
      2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
      zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
      6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
      zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
      8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
      4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
      10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
      4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
      zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 6*zz12^3*zz13*zz23*
       zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 4*zz12^3*zz23^2*zz34^3 + 
      6*zz12^2*zz13*zz23^2*zz34^3 - 2*zz12^2*zz23^3*zz34^3 - 
      2*zz12^4*zz24*zz34^3 + 2*zz12^3*zz13*zz24*zz34^3 + 
      2*zz12^2*zz13^2*zz24*zz34^3 - 2*zz12*zz13^3*zz24*zz34^3 + 
      6*zz12^3*zz23*zz24*zz34^3 + 4*zz12^2*zz13*zz23*zz24*zz34^3 + 
      6*zz12*zz13^2*zz23*zz24*zz34^3 - 6*zz12^2*zz23^2*zz24*zz34^3 - 
      6*zz12*zz13*zz23^2*zz24*zz34^3 + 2*zz12*zz23^3*zz24*zz34^3 + 
      zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + zz12^2*zz13^2*zz34^4 - 
      2*zz12^3*zz23*zz34^4 - 2*zz12^2*zz13*zz23*zz34^4 + 
      zz12^2*zz23^2*zz34^4))), 0, 0, 
  (zz23*(w*zz12^2*zz13^3*zz23^4*zz24 - 2*w*z*zb*zz12*zz13^4*zz23^4*zz24 - 
     2*zz12^2*zz13^3*zz23^3*zz24^2 - w*zz12^2*zz13^3*zz23^3*zz24^2 + 
     3*w*zz12*zz13^4*zz23^3*zz24^2 - 4*w^2*zz12*zz13^4*zz23^3*zz24^2 + 
     6*w*z*zb*zz12*zz13^4*zz23^3*zz24^2 - 3*w*zz12*zz13^3*zz23^4*zz24^2 + 
     6*zz12^2*zz13^3*zz23^2*zz24^3 - 3*w*zz12^2*zz13^3*zz23^2*zz24^3 + 
     2*zz12*zz13^4*zz23^2*zz24^3 - 12*w*zz12*zz13^4*zz23^2*zz24^3 + 
     12*w^2*zz12*zz13^4*zz23^2*zz24^3 - 6*w*z*zb*zz12*zz13^4*zz23^2*zz24^3 - 
     2*zz12*zz13^3*zz23^3*zz24^3 + 8*w*zz12*zz13^3*zz23^3*zz24^3 - 
     6*zz12^2*zz13^3*zz23*zz24^4 + 5*w*zz12^2*zz13^3*zz23*zz24^4 - 
     4*zz12*zz13^4*zz23*zz24^4 + 15*w*zz12*zz13^4*zz23*zz24^4 - 
     12*w^2*zz12*zz13^4*zz23*zz24^4 + 2*w*z*zb*zz12*zz13^4*zz23*zz24^4 + 
     4*zz12*zz13^3*zz23^2*zz24^4 - 7*w*zz12*zz13^3*zz23^2*zz24^4 + 
     2*zz12^2*zz13^3*zz24^5 - 2*w*zz12^2*zz13^3*zz24^5 + 
     2*zz12*zz13^4*zz24^5 - 6*w*zz12*zz13^4*zz24^5 + 
     4*w^2*zz12*zz13^4*zz24^5 - 2*zz12*zz13^3*zz23*zz24^5 + 
     2*w*zz12*zz13^3*zz23*zz24^5 + w*z^2*zb^2*zz12*zz13^4*zz23^4*zz34 + 
     2*zz12^3*zz13^2*zz23^3*zz24*zz34 - 7*w*zz12^2*zz13^3*zz23^3*zz24*zz34 + 
     4*w^2*zz12^2*zz13^3*zz23^3*zz24*zz34 - w*z*zb*zz12^2*zz13^3*zz23^3*zz24*
      zz34 + 6*w*z*zb*zz12*zz13^4*zz23^3*zz24*zz34 + 
     2*w^2*z*zb*zz12*zz13^4*zz23^3*zz24*zz34 - 5*w*z^2*zb^2*zz12*zz13^4*
      zz23^3*zz24*zz34 - w*z^2*zb^2*zz13^5*zz23^3*zz24*zz34 + 
     6*w*zz12^2*zz13^2*zz23^4*zz24*zz34 - 5*w*z*zb*zz12*zz13^3*zz23^4*zz24*
      zz34 + w*z^2*zb^2*zz13^4*zz23^4*zz24*zz34 - 10*zz12^3*zz13^2*zz23^2*
      zz24^2*zz34 + 6*w*zz12^3*zz13^2*zz23^2*zz24^2*zz34 + 
     4*zz12^2*zz13^3*zz23^2*zz24^2*zz34 + 13*w*zz12^2*zz13^3*zz23^2*zz24^2*
      zz34 - 14*w^2*zz12^2*zz13^3*zz23^2*zz24^2*zz34 + 
     2*w*z*zb*zz12^2*zz13^3*zz23^2*zz24^2*zz34 - 10*w*zz12*zz13^4*zz23^2*
      zz24^2*zz34 + 16*w^2*zz12*zz13^4*zz23^2*zz24^2*zz34 - 
     4*w^3*zz12*zz13^4*zz23^2*zz24^2*zz34 - 4*z*zb*zz12*zz13^4*zz23^2*zz24^2*
      zz34 + w*z*zb*zz12*zz13^4*zz23^2*zz24^2*zz34 - 
     6*w^2*z*zb*zz12*zz13^4*zz23^2*zz24^2*zz34 + 7*w*z^2*zb^2*zz12*zz13^4*
      zz23^2*zz24^2*zz34 + 2*w*z*zb*zz13^5*zz23^2*zz24^2*zz34 - 
     2*w^2*z*zb*zz13^5*zz23^2*zz24^2*zz34 + 2*w*z^2*zb^2*zz13^5*zz23^2*zz24^2*
      zz34 - 2*zz12^2*zz13^2*zz23^3*zz24^2*zz34 - 8*w*zz12^2*zz13^2*zz23^3*
      zz24^2*zz34 + 16*w*zz12*zz13^3*zz23^3*zz24^2*zz34 - 
     12*w^2*zz12*zz13^3*zz23^3*zz24^2*zz34 + 3*w*z*zb*zz12*zz13^3*zz23^3*
      zz24^2*zz34 - 3*w*z*zb*zz13^4*zz23^3*zz24^2*zz34 + 
     2*w^2*z*zb*zz13^4*zz23^3*zz24^2*zz34 - 2*w*z^2*zb^2*zz13^4*zz23^3*zz24^2*
      zz34 - 6*w*zz12*zz13^2*zz23^4*zz24^2*zz34 + w*z*zb*zz13^3*zz23^4*zz24^2*
      zz34 + 14*zz12^3*zz13^2*zz23*zz24^3*zz34 - 12*w*zz12^3*zz13^2*zz23*
      zz24^3*zz34 - 2*zz12^2*zz13^3*zz23*zz24^3*zz34 - 
     14*w*zz12^2*zz13^3*zz23*zz24^3*zz34 + 16*w^2*zz12^2*zz13^3*zz23*zz24^3*
      zz34 - w*z*zb*zz12^2*zz13^3*zz23*zz24^3*zz34 - 
     4*zz12*zz13^4*zz23*zz24^3*zz34 + 16*w*zz12*zz13^4*zz23*zz24^3*zz34 - 
     18*w^2*zz12*zz13^4*zz23*zz24^3*zz34 + 8*w^3*zz12*zz13^4*zz23*zz24^3*
      zz34 + 8*z*zb*zz12*zz13^4*zz23*zz24^3*zz34 - 13*w*z*zb*zz12*zz13^4*zz23*
      zz24^3*zz34 + 6*w^2*z*zb*zz12*zz13^4*zz23*zz24^3*zz34 - 
     3*w*z^2*zb^2*zz12*zz13^4*zz23*zz24^3*zz34 - 4*w*z*zb*zz13^5*zz23*zz24^3*
      zz34 + 4*w^2*z*zb*zz13^5*zz23*zz24^3*zz34 - w*z^2*zb^2*zz13^5*zz23*
      zz24^3*zz34 - 8*zz12^2*zz13^2*zz23^2*zz24^3*zz34 + 
     12*w*zz12^2*zz13^2*zz23^2*zz24^3*zz34 + 8*zz12*zz13^3*zz23^2*zz24^3*
      zz34 - 18*w*zz12*zz13^3*zz23^2*zz24^3*zz34 + 10*w^2*zz12*zz13^3*zz23^2*
      zz24^3*zz34 + 2*w*z*zb*zz12*zz13^3*zz23^2*zz24^3*zz34 + 
     5*w*z*zb*zz13^4*zz23^2*zz24^3*zz34 - 4*w^2*z*zb*zz13^4*zz23^2*zz24^3*
      zz34 + w*z^2*zb^2*zz13^4*zz23^2*zz24^3*zz34 - 
     4*zz12*zz13^2*zz23^3*zz24^3*zz34 + 2*w*zz12*zz13^2*zz23^3*zz24^3*zz34 - 
     w*z*zb*zz13^3*zz23^3*zz24^3*zz34 - 6*zz12^3*zz13^2*zz24^4*zz34 + 
     6*w*zz12^3*zz13^2*zz24^4*zz34 - 2*zz12^2*zz13^3*zz24^4*zz34 + 
     8*w*zz12^2*zz13^3*zz24^4*zz34 - 6*w^2*zz12^2*zz13^3*zz24^4*zz34 - 
     4*zz12*zz13^4*zz24^4*zz34 + 6*w*zz12*zz13^4*zz24^4*zz34 + 
     2*w^2*zz12*zz13^4*zz24^4*zz34 - 4*w^3*zz12*zz13^4*zz24^4*zz34 - 
     4*z*zb*zz12*zz13^4*zz24^4*zz34 + 6*w*z*zb*zz12*zz13^4*zz24^4*zz34 - 
     2*w^2*z*zb*zz12*zz13^4*zz24^4*zz34 + 2*w*z*zb*zz13^5*zz24^4*zz34 - 
     2*w^2*z*zb*zz13^5*zz24^4*zz34 + 10*zz12^2*zz13^2*zz23*zz24^4*zz34 - 
     10*w*zz12^2*zz13^2*zz23*zz24^4*zz34 + 8*zz12*zz13^3*zz23*zz24^4*zz34 - 
     10*w*zz12*zz13^3*zz23*zz24^4*zz34 + 2*w^2*zz12*zz13^3*zz23*zz24^4*zz34 - 
     2*w*z*zb*zz13^4*zz23*zz24^4*zz34 + 2*w^2*z*zb*zz13^4*zz23*zz24^4*zz34 - 
     4*zz12*zz13^2*zz23^2*zz24^4*zz34 + 4*w*zz12*zz13^2*zz23^2*zz24^4*zz34 + 
     2*w*z*zb*zz12^2*zz13^3*zz23^3*zz34^2 - 2*w^2*z*zb*zz12^2*zz13^3*zz23^3*
      zz34^2 - 3*w*z^2*zb^2*zz12*zz13^4*zz23^3*zz34^2 + 
     w*z^3*zb^3*zz12*zz13^4*zz23^3*zz34^2 - w*z*zb*zz12^2*zz13^2*zz23^4*
      zz34^2 + 2*w*z^2*zb^2*zz12*zz13^3*zz23^4*zz34^2 + 
     4*zz12^4*zz13*zz23^2*zz24*zz34^2 - 3*w*zz12^4*zz13*zz23^2*zz24*zz34^2 - 
     6*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 2*w^2*zz12^3*zz13^2*zz23^2*zz24*
      zz34^2 + w*z*zb*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 
     15*w*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 16*w^2*zz12^2*zz13^3*zz23^2*zz24*
      zz34^2 + 4*w^3*zz12^2*zz13^3*zz23^2*zz24*zz34^2 + 
     4*z*zb*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 6*w*z*zb*zz12^2*zz13^3*zz23^2*
      zz24*zz34^2 + 6*w^2*z*zb*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 
     2*w*z^2*zb^2*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 
     6*w*z*zb*zz12*zz13^4*zz23^2*zz24*zz34^2 - 6*w^2*z*zb*zz12*zz13^4*zz23^2*
      zz24*zz34^2 + 2*w^3*z*zb*zz12*zz13^4*zz23^2*zz24*zz34^2 + 
     5*w*z^2*zb^2*zz12*zz13^4*zz23^2*zz24*zz34^2 - 2*w*z^3*zb^3*zz12*zz13^4*
      zz23^2*zz24*zz34^2 + 2*w*z^2*zb^2*zz13^5*zz23^2*zz24*zz34^2 - 
     w*z^3*zb^3*zz13^5*zz23^2*zz24*zz34^2 + 4*zz12^3*zz13*zz23^3*zz24*
      zz34^2 - 2*w*zz12^3*zz13*zz23^3*zz24*zz34^2 - 
     24*w*zz12^2*zz13^2*zz23^3*zz24*zz34^2 + 12*w^2*zz12^2*zz13^2*zz23^3*zz24*
      zz34^2 + 6*w*z*zb*zz12^2*zz13^2*zz23^3*zz24*zz34^2 + 
     13*w*z*zb*zz12*zz13^3*zz23^3*zz24*zz34^2 + 2*w^2*z*zb*zz12*zz13^3*zz23^3*
      zz24*zz34^2 - 6*w*z^2*zb^2*zz12*zz13^3*zz23^3*zz24*zz34^2 - 
     4*w*z^2*zb^2*zz13^4*zz23^3*zz24*zz34^2 + w*z^3*zb^3*zz13^4*zz23^3*zz24*
      zz34^2 + 9*w*zz12^2*zz13*zz23^4*zz24*zz34^2 - 
     6*w*z*zb*zz12*zz13^2*zz23^4*zz24*zz34^2 + 2*w*z^2*zb^2*zz13^3*zz23^4*
      zz24*zz34^2 - 10*zz12^4*zz13*zz23*zz24^2*zz34^2 + 
     9*w*zz12^4*zz13*zz23*zz24^2*zz34^2 + 14*zz12^3*zz13^2*zz23*zz24^2*
      zz34^2 - 12*w*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 
     2*w^2*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - w*z*zb*zz12^3*zz13^2*zz23*
      zz24^2*zz34^2 - 2*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 
     12*w*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 26*w^2*zz12^2*zz13^3*zz23*zz24^2*
      zz34^2 - 12*w^3*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 
     12*z*zb*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 16*w*z*zb*zz12^2*zz13^3*zz23*
      zz24^2*zz34^2 - 6*w^2*z*zb*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 
     2*w*z^2*zb^2*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 
     11*w*zz12*zz13^4*zz23*zz24^2*zz34^2 - 20*w^2*zz12*zz13^4*zz23*zz24^2*
      zz34^2 + 8*w^3*zz12*zz13^4*zz23*zz24^2*zz34^2 + 
     8*z*zb*zz12*zz13^4*zz23*zz24^2*zz34^2 - 9*w*z*zb*zz12*zz13^4*zz23*zz24^2*
      zz34^2 + 2*w^2*z*zb*zz12*zz13^4*zz23*zz24^2*zz34^2 - 
     4*w^3*z*zb*zz12*zz13^4*zz23*zz24^2*zz34^2 + 4*w*z^2*zb^2*zz12*zz13^4*
      zz23*zz24^2*zz34^2 + w*z^3*zb^3*zz12*zz13^4*zz23*zz24^2*zz34^2 - 
     4*w*z*zb*zz13^5*zz23*zz24^2*zz34^2 + 6*w^2*z*zb*zz13^5*zz23*zz24^2*
      zz34^2 - 2*w^3*z*zb*zz13^5*zz23*zz24^2*zz34^2 + 
     w*z^3*zb^3*zz13^5*zz23*zz24^2*zz34^2 + 8*zz12^3*zz13*zz23^2*zz24^2*
      zz34^2 - 13*w*zz12^3*zz13*zz23^2*zz24^2*zz34^2 + 
     3*w*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 + 2*w*z*zb*zz12^2*zz13^2*zz23^2*
      zz24^2*zz34^2 - 25*w*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 
     32*w^2*zz12*zz13^3*zz23^2*zz24^2*zz34^2 - 8*w^3*zz12*zz13^3*zz23^2*
      zz24^2*zz34^2 - 8*z*zb*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 
     5*w*z*zb*zz12*zz13^3*zz23^2*zz24^2*zz34^2 - 2*w*z^2*zb^2*zz12*zz13^3*
      zz23^2*zz24^2*zz34^2 + 9*w*z*zb*zz13^4*zz23^2*zz24^2*zz34^2 - 
     10*w^2*z*zb*zz13^4*zz23^2*zz24^2*zz34^2 + 2*w^3*z*zb*zz13^4*zz23^2*
      zz24^2*zz34^2 - w*z^3*zb^3*zz13^4*zz23^2*zz24^2*zz34^2 + 
     2*zz12^2*zz13*zz23^3*zz24^2*zz34^2 + 7*w*zz12^2*zz13*zz23^3*zz24^2*
      zz34^2 + 17*w*zz12*zz13^2*zz23^3*zz24^2*zz34^2 - 
     12*w^2*zz12*zz13^2*zz23^3*zz24^2*zz34^2 - 2*w*z*zb*zz12*zz13^2*zz23^3*
      zz24^2*zz34^2 - 6*w*z*zb*zz13^3*zz23^3*zz24^2*zz34^2 + 
     4*w^2*z*zb*zz13^3*zz23^3*zz24^2*zz34^2 - 3*w*zz12*zz13*zz23^4*zz24^2*
      zz34^2 + w*z*zb*zz13^2*zz23^4*zz24^2*zz34^2 + 
     6*zz12^4*zz13*zz24^3*zz34^2 - 6*w*zz12^4*zz13*zz24^3*zz34^2 + 
     4*zz12^2*zz13^3*zz24^3*zz34^2 - 6*w*zz12^2*zz13^3*zz24^3*zz34^2 - 
     6*w^2*zz12^2*zz13^3*zz24^3*zz34^2 + 8*w^3*zz12^2*zz13^3*zz24^3*zz34^2 + 
     8*z*zb*zz12^2*zz13^3*zz24^3*zz34^2 - 10*w*z*zb*zz12^2*zz13^3*zz24^3*
      zz34^2 + 2*w^2*z*zb*zz12^2*zz13^3*zz24^3*zz34^2 + 
     2*zz12*zz13^4*zz24^3*zz34^2 - 6*w^2*zz12*zz13^4*zz24^3*zz34^2 + 
     4*w^3*zz12*zz13^4*zz24^3*zz34^2 + 4*z*zb*zz12*zz13^4*zz24^3*zz34^2 - 
     10*w*z*zb*zz12*zz13^4*zz24^3*zz34^2 + 4*w^2*z*zb*zz12*zz13^4*zz24^3*
      zz34^2 + 2*w^3*z*zb*zz12*zz13^4*zz24^3*zz34^2 - 
     2*w^2*z*zb*zz13^5*zz24^3*zz34^2 + 2*w^3*z*zb*zz13^5*zz24^3*zz34^2 - 
     14*zz12^3*zz13*zz23*zz24^3*zz34^2 + 14*w*zz12^3*zz13*zz23*zz24^3*
      zz34^2 - 14*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 
     12*w*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 2*w^2*zz12^2*zz13^2*zz23*zz24^3*
      zz34^2 - 6*zz12*zz13^3*zz23*zz24^3*zz34^2 + 2*w*zz12*zz13^3*zz23*zz24^3*
      zz34^2 + 8*w^2*zz12*zz13^3*zz23*zz24^3*zz34^2 - 
     4*w^3*zz12*zz13^3*zz23*zz24^3*zz34^2 - 4*z*zb*zz12*zz13^3*zz23*zz24^3*
      zz34^2 + 6*w*z*zb*zz12*zz13^3*zz23*zz24^3*zz34^2 - 
     2*w^2*z*zb*zz12*zz13^3*zz23*zz24^3*zz34^2 + 2*w^2*z*zb*zz13^4*zz23*
      zz24^3*zz34^2 - 2*w^3*z*zb*zz13^4*zz23*zz24^3*zz34^2 + 
     10*zz12^2*zz13*zz23^2*zz24^3*zz34^2 - 10*w*zz12^2*zz13*zz23^2*zz24^3*
      zz34^2 + 6*zz12*zz13^2*zz23^2*zz24^3*zz34^2 - 
     4*w*zz12*zz13^2*zz23^2*zz24^3*zz34^2 - 2*w^2*zz12*zz13^2*zz23^2*zz24^3*
      zz34^2 - 2*zz12*zz13*zz23^3*zz24^3*zz34^2 + 2*w*zz12*zz13*zz23^3*zz24^3*
      zz34^2 + w*z^2*zb^2*zz12^3*zz13^2*zz23^2*zz34^3 - 
     6*w*z*zb*zz12^2*zz13^3*zz23^2*zz34^3 + 8*w^2*z*zb*zz12^2*zz13^3*zz23^2*
      zz34^3 - 2*w^3*z*zb*zz12^2*zz13^3*zz23^2*zz34^3 - 
     w*z^3*zb^3*zz12^2*zz13^3*zz23^2*zz34^3 + 3*w*z^2*zb^2*zz12*zz13^4*zz23^2*
      zz34^3 - 2*w*z^3*zb^3*zz12*zz13^4*zz23^2*zz34^3 + 
     w*z*zb*zz12^3*zz13*zz23^3*zz34^3 + 6*w*z*zb*zz12^2*zz13^2*zz23^3*
      zz34^3 - 4*w^2*z*zb*zz12^2*zz13^2*zz23^3*zz34^3 - 
     2*w*z^2*zb^2*zz12^2*zz13^2*zz23^3*zz34^3 - 4*w*z^2*zb^2*zz12*zz13^3*
      zz23^3*zz34^3 + w*z^3*zb^3*zz12*zz13^3*zz23^3*zz34^3 - 
     w*z*zb*zz12^2*zz13*zz23^4*zz34^3 + w*z^2*zb^2*zz12*zz13^2*zz23^4*
      zz34^3 + 2*zz12^5*zz23*zz24*zz34^3 - 2*w*zz12^5*zz23*zz24*zz34^3 - 
     8*zz12^4*zz13*zz23*zz24*zz34^3 + 9*w*zz12^4*zz13*zz23*zz24*zz34^3 - 
     2*w^2*zz12^4*zz13*zz23*zz24*zz34^3 + 2*w*z*zb*zz12^4*zz13*zz23*zz24*
      zz34^3 + 6*zz12^3*zz13^2*zz23*zz24*zz34^3 - 8*w^2*zz12^3*zz13^2*zz23*
      zz24*zz34^3 + 4*w^3*zz12^3*zz13^2*zz23*zz24*zz34^3 + 
     4*z*zb*zz12^3*zz13^2*zz23*zz24*zz34^3 - 5*w*z*zb*zz12^3*zz13^2*zz23*zz24*
      zz34^3 + 2*w^2*z*zb*zz12^3*zz13^2*zz23*zz24*zz34^3 - 
     3*w*z^2*zb^2*zz12^3*zz13^2*zz23*zz24*zz34^3 - 13*w*zz12^2*zz13^3*zz23*
      zz24*zz34^3 + 20*w^2*zz12^2*zz13^3*zz23*zz24*zz34^3 - 
     8*w^3*zz12^2*zz13^3*zz23*zz24*zz34^3 - 8*z*zb*zz12^2*zz13^3*zz23*zz24*
      zz34^3 + 7*w*z*zb*zz12^2*zz13^3*zz23*zz24*zz34^3 - 
     4*w^2*z*zb*zz12^2*zz13^3*zz23*zz24*zz34^3 + 2*w^3*z*zb*zz12^2*zz13^3*
      zz23*zz24*zz34^3 + 4*w*z^2*zb^2*zz12^2*zz13^3*zz23*zz24*zz34^3 + 
     w*z^3*zb^3*zz12^2*zz13^3*zz23*zz24*zz34^3 + 2*w*z*zb*zz12*zz13^4*zz23*
      zz24*zz34^3 + 4*w^2*z*zb*zz12*zz13^4*zz23*zz24*zz34^3 - 
     2*w^3*z*zb*zz12*zz13^4*zz23*zz24*zz34^3 - 6*w*z^3*zb^3*zz12*zz13^4*zz23*
      zz24*zz34^3 - w*z^2*zb^2*zz13^5*zz23*zz24*zz34^3 + 
     w*z^3*zb^3*zz13^5*zz23*zz24*zz34^3 - 4*zz12^4*zz23^2*zz24*zz34^3 + 
     8*w*zz12^4*zz23^2*zz24*zz34^3 - 8*zz12^3*zz13*zz23^2*zz24*zz34^3 + 
     16*w*zz12^3*zz13*zz23^2*zz24*zz34^3 - 10*w^2*zz12^3*zz13*zz23^2*zz24*
      zz34^3 - 7*w*z*zb*zz12^3*zz13*zz23^2*zz24*zz34^3 + 
     30*w*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 32*w^2*zz12^2*zz13^2*zz23^2*zz24*
      zz34^3 + 8*w^3*zz12^2*zz13^2*zz23^2*zz24*zz34^3 + 
     8*z*zb*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 10*w*z*zb*zz12^2*zz13^2*zz23^2*
      zz24*zz34^3 + 7*w*z^2*zb^2*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 
     10*w*z*zb*zz12*zz13^3*zz23^2*zz24*zz34^3 + 5*w*z^2*zb^2*zz12*zz13^3*
      zz23^2*zz24*zz34^3 - 2*w*z^3*zb^3*zz12*zz13^3*zz23^2*zz24*zz34^3 + 
     3*w*z^2*zb^2*zz13^4*zz23^2*zz24*zz34^3 - 2*w*z^3*zb^3*zz13^4*zz23^2*zz24*
      zz34^3 + 2*zz12^3*zz23^3*zz24*zz34^3 - 10*w*zz12^3*zz23^3*zz24*zz34^3 - 
     21*w*zz12^2*zz13*zz23^3*zz24*zz34^3 + 12*w^2*zz12^2*zz13*zz23^3*zz24*
      zz34^3 + 8*w*z*zb*zz12^2*zz13*zz23^3*zz24*zz34^3 + 
     11*w*z*zb*zz12*zz13^2*zz23^3*zz24*zz34^3 - 2*w^2*z*zb*zz12*zz13^2*zz23^3*
      zz24*zz34^3 - 5*w*z^2*zb^2*zz12*zz13^2*zz23^3*zz24*zz34^3 - 
     3*w*z^2*zb^2*zz13^3*zz23^3*zz24*zz34^3 + w*z^3*zb^3*zz13^3*zz23^3*zz24*
      zz34^3 + 4*w*zz12^2*zz23^4*zz24*zz34^3 - 3*w*z*zb*zz12*zz13*zz23^4*zz24*
      zz34^3 + w*z^2*zb^2*zz13^2*zz23^4*zz24*zz34^3 - 
     2*zz12^5*zz24^2*zz34^3 + 2*w*zz12^5*zz24^2*zz34^3 + 
     2*zz12^4*zz13*zz24^2*zz34^3 - 8*w*zz12^4*zz13*zz24^2*zz34^3 + 
     6*w^2*zz12^4*zz13*zz24^2*zz34^3 - 4*zz12^3*zz13^2*zz24^2*zz34^3 + 
     6*w*zz12^3*zz13^2*zz24^2*zz34^3 + 6*w^2*zz12^3*zz13^2*zz24^2*zz34^3 - 
     8*w^3*zz12^3*zz13^2*zz24^2*zz34^3 - 8*z*zb*zz12^3*zz13^2*zz24^2*zz34^3 + 
     10*w*z*zb*zz12^3*zz13^2*zz24^2*zz34^3 - 2*w^2*z*zb*zz12^3*zz13^2*zz24^2*
      zz34^3 - 4*w*zz12*zz13^4*zz24^2*zz34^3 + 8*w^2*zz12*zz13^4*zz24^2*
      zz34^3 - 4*w^3*zz12*zz13^4*zz24^2*zz34^3 - 4*z*zb*zz12*zz13^4*zz24^2*
      zz34^3 + 18*w^2*z*zb*zz12*zz13^4*zz24^2*zz34^3 - 
     14*w^3*z*zb*zz12*zz13^4*zz24^2*zz34^3 + 2*w*z*zb*zz13^5*zz24^2*zz34^3 - 
     4*w^2*z*zb*zz13^5*zz24^2*zz34^3 + 2*w^3*z*zb*zz13^5*zz24^2*zz34^3 + 
     6*zz12^4*zz23*zz24^2*zz34^3 - 6*w*zz12^4*zz23*zz24^2*zz34^3 + 
     2*zz12^3*zz13*zz23*zz24^2*zz34^3 + 14*w*zz12^3*zz13*zz23*zz24^2*zz34^3 - 
     16*w^2*zz12^3*zz13*zz23*zz24^2*zz34^3 + 2*zz12^2*zz13^2*zz23*zz24^2*
      zz34^3 + 12*w*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 
     26*w^2*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 12*w^3*zz12^2*zz13^2*zz23*
      zz24^2*zz34^3 + 12*z*zb*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 
     18*w*z*zb*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 6*w^2*z*zb*zz12^2*zz13^2*
      zz23*zz24^2*zz34^3 + 12*w*zz12*zz13^3*zz23*zz24^2*zz34^3 - 
     20*w^2*zz12*zz13^3*zz23*zz24^2*zz34^3 + 8*w^3*zz12*zz13^3*zz23*zz24^2*
      zz34^3 + 8*z*zb*zz12*zz13^3*zz23*zz24^2*zz34^3 - 
     10*w*z*zb*zz12*zz13^3*zz23*zz24^2*zz34^3 + 4*w^2*z*zb*zz12*zz13^3*zz23*
      zz24^2*zz34^3 - 2*w^3*z*zb*zz12*zz13^3*zz23*zz24^2*zz34^3 - 
     6*w*z*zb*zz13^4*zz23*zz24^2*zz34^3 + 10*w^2*z*zb*zz13^4*zz23*zz24^2*
      zz34^3 - 4*w^3*z*zb*zz13^4*zz23*zz24^2*zz34^3 - 
     6*zz12^3*zz23^2*zz24^2*zz34^3 + 6*w*zz12^3*zz23^2*zz24^2*zz34^3 - 
     4*zz12^2*zz13*zz23^2*zz24^2*zz34^3 - 10*w*zz12^2*zz13*zz23^2*zz24^2*
      zz34^3 + 14*w^2*zz12^2*zz13*zz23^2*zz24^2*zz34^3 - 
     12*w*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 16*w^2*zz12*zz13^2*zz23^2*zz24^2*
      zz34^3 - 4*w^3*zz12*zz13^2*zz23^2*zz24^2*zz34^3 - 
     4*z*zb*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 10*w*z*zb*zz12*zz13^2*zz23^2*
      zz24^2*zz34^3 - 6*w^2*z*zb*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 
     6*w*z*zb*zz13^3*zz23^2*zz24^2*zz34^3 - 8*w^2*z*zb*zz13^3*zz23^2*zz24^2*
      zz34^3 + 2*w^3*z*zb*zz13^3*zz23^2*zz24^2*zz34^3 + 
     2*zz12^2*zz23^3*zz24^2*zz34^3 - 2*w*zz12^2*zz23^3*zz24^2*zz34^3 + 
     4*w*zz12*zz13*zz23^3*zz24^2*zz34^3 - 4*w^2*zz12*zz13*zz23^3*zz24^2*
      zz34^3 - 2*w*z*zb*zz13^2*zz23^3*zz24^2*zz34^3 + 
     2*w^2*z*zb*zz13^2*zz23^3*zz24^2*zz34^3 + 2*w*z*zb*zz12^4*zz13*zz23*
      zz34^4 - 2*w^2*z*zb*zz12^4*zz13*zz23*zz34^4 - 
     2*w^2*z*zb*zz12^3*zz13^2*zz23*zz34^4 + 2*w^3*z*zb*zz12^3*zz13^2*zz23*
      zz34^4 - w*z^2*zb^2*zz12^3*zz13^2*zz23*zz34^4 + 
     6*w*z*zb*zz12^2*zz13^3*zz23*zz34^4 - 10*w^2*z*zb*zz12^2*zz13^3*zz23*
      zz34^4 + 4*w^3*z*zb*zz12^2*zz13^3*zz23*zz34^4 + 
     w*z^3*zb^3*zz12^2*zz13^3*zz23*zz34^4 - w*z^2*zb^2*zz12*zz13^4*zz23*
      zz34^4 + w*z^3*zb^3*zz12*zz13^4*zz23*zz34^4 - 
     5*w*z*zb*zz12^3*zz13*zz23^2*zz34^4 + 4*w^2*z*zb*zz12^3*zz13*zz23^2*
      zz34^4 - 9*w*z*zb*zz12^2*zz13^2*zz23^2*zz34^4 + 
     10*w^2*z*zb*zz12^2*zz13^2*zz23^2*zz34^4 - 2*w^3*z*zb*zz12^2*zz13^2*
      zz23^2*zz34^4 + 2*w*z^2*zb^2*zz12^2*zz13^2*zz23^2*zz34^4 + 
     2*w*z^2*zb^2*zz12*zz13^3*zz23^2*zz34^4 - w*z^3*zb^3*zz12*zz13^3*zz23^2*
      zz34^4 + 3*w*z*zb*zz12^2*zz13*zz23^3*zz34^4 - 
     2*w^2*z*zb*zz12^2*zz13*zz23^3*zz34^4 - w*z^2*zb^2*zz12*zz13^2*zz23^3*
      zz34^4 - 2*zz12^5*zz24*zz34^4 + 6*w*zz12^5*zz24*zz34^4 - 
     4*w^2*zz12^5*zz24*zz34^4 + 4*zz12^4*zz13*zz24*zz34^4 - 
     6*w*zz12^4*zz13*zz24*zz34^4 - 2*w^2*zz12^4*zz13*zz24*zz34^4 + 
     4*w^3*zz12^4*zz13*zz24*zz34^4 + 4*z*zb*zz12^4*zz13*zz24*zz34^4 - 
     6*w*z*zb*zz12^4*zz13*zz24*zz34^4 + 2*w^2*z*zb*zz12^4*zz13*zz24*zz34^4 - 
     2*zz12^3*zz13^2*zz24*zz34^4 + 6*w^2*zz12^3*zz13^2*zz24*zz34^4 - 
     4*w^3*zz12^3*zz13^2*zz24*zz34^4 - 4*z*zb*zz12^3*zz13^2*zz24*zz34^4 + 
     10*w*z*zb*zz12^3*zz13^2*zz24*zz34^4 - 4*w^2*z*zb*zz12^3*zz13^2*zz24*
      zz34^4 - 2*w^3*z*zb*zz12^3*zz13^2*zz24*zz34^4 + 
     4*w*zz12^2*zz13^3*zz24*zz34^4 - 8*w^2*zz12^2*zz13^3*zz24*zz34^4 + 
     4*w^3*zz12^2*zz13^3*zz24*zz34^4 + 4*z*zb*zz12^2*zz13^3*zz24*zz34^4 - 
     18*w^2*z*zb*zz12^2*zz13^3*zz24*zz34^4 + 14*w^3*z*zb*zz12^2*zz13^3*zz24*
      zz34^4 + 4*zz12^4*zz23*zz24*zz34^4 - 16*w*zz12^4*zz23*zz24*zz34^4 + 
     12*w^2*zz12^4*zz23*zz24*zz34^4 + 4*zz12^3*zz13*zz23*zz24*zz34^4 - 
     14*w*zz12^3*zz13*zz23*zz24*zz34^4 + 18*w^2*zz12^3*zz13*zz23*zz24*
      zz34^4 - 8*w^3*zz12^3*zz13*zz23*zz24*zz34^4 - 
     8*z*zb*zz12^3*zz13*zz23*zz24*zz34^4 + 14*w*z*zb*zz12^3*zz13*zz23*zz24*
      zz34^4 - 6*w^2*z*zb*zz12^3*zz13*zz23*zz24*zz34^4 - 
     12*w*zz12^2*zz13^2*zz23*zz24*zz34^4 + 20*w^2*zz12^2*zz13^2*zz23*zz24*
      zz34^4 - 8*w^3*zz12^2*zz13^2*zz23*zz24*zz34^4 - 
     8*z*zb*zz12^2*zz13^2*zz23*zz24*zz34^4 + 6*w*z*zb*zz12^2*zz13^2*zz23*zz24*
      zz34^4 - 2*w^2*z*zb*zz12^2*zz13^2*zz23*zz24*zz34^4 + 
     4*w^3*z*zb*zz12^2*zz13^2*zz23*zz24*zz34^4 + 2*w*z*zb*zz12*zz13^3*zz23*
      zz24*zz34^4 - 4*w^2*z*zb*zz12*zz13^3*zz23*zz24*zz34^4 + 
     2*w^3*z*zb*zz12*zz13^3*zz23*zz24*zz34^4 - 2*zz12^3*zz23^2*zz24*zz34^4 + 
     14*w*zz12^3*zz23^2*zz24*zz34^4 - 12*w^2*zz12^3*zz23^2*zz24*zz34^4 + 
     12*w*zz12^2*zz13*zz23^2*zz24*zz34^4 - 16*w^2*zz12^2*zz13*zz23^2*zz24*
      zz34^4 + 4*w^3*zz12^2*zz13*zz23^2*zz24*zz34^4 + 
     4*z*zb*zz12^2*zz13*zz23^2*zz24*zz34^4 - 10*w*z*zb*zz12^2*zz13*zz23^2*
      zz24*zz34^4 + 6*w^2*z*zb*zz12^2*zz13*zz23^2*zz24*zz34^4 - 
     4*w*z*zb*zz12*zz13^2*zz23^2*zz24*zz34^4 + 6*w^2*z*zb*zz12*zz13^2*zz23^2*
      zz24*zz34^4 - 2*w^3*z*zb*zz12*zz13^2*zz23^2*zz24*zz34^4 - 
     4*w*zz12^2*zz23^3*zz24*zz34^4 + 4*w^2*zz12^2*zz23^3*zz24*zz34^4 + 
     2*w*z*zb*zz12*zz13*zz23^3*zz24*zz34^4 - 2*w^2*z*zb*zz12*zz13*zz23^3*zz24*
      zz34^4 - 2*w*z*zb*zz12^4*zz13*zz34^5 + 2*w^2*z*zb*zz12^4*zz13*zz34^5 + 
     2*w^2*z*zb*zz12^3*zz13^2*zz34^5 - 2*w^3*z*zb*zz12^3*zz13^2*zz34^5 - 
     2*w*z*zb*zz12^2*zz13^3*zz34^5 + 4*w^2*z*zb*zz12^2*zz13^3*zz34^5 - 
     2*w^3*z*zb*zz12^2*zz13^3*zz34^5 + 4*w*z*zb*zz12^3*zz13*zz23*zz34^5 - 
     4*w^2*z*zb*zz12^3*zz13*zz23*zz34^5 + 4*w*z*zb*zz12^2*zz13^2*zz23*
      zz34^5 - 6*w^2*z*zb*zz12^2*zz13^2*zz23*zz34^5 + 
     2*w^3*z*zb*zz12^2*zz13^2*zz23*zz34^5 - 2*w*z*zb*zz12^2*zz13*zz23^2*
      zz34^5 + 2*w^2*z*zb*zz12^2*zz13*zz23^2*zz34^5))/
   (w*zz12*(-(zz13*zz24) + zz12*zz34)*(zz12^2*zz13^2*zz23^4 - 
     4*zz12^2*zz13^2*zz23^3*zz24 + 2*zz12*zz13^3*zz23^3*zz24 + 
     2*zz12*zz13^2*zz23^4*zz24 + 6*zz12^2*zz13^2*zz23^2*zz24^2 - 
     6*zz12*zz13^3*zz23^2*zz24^2 + zz13^4*zz23^2*zz24^2 - 
     6*zz12*zz13^2*zz23^3*zz24^2 - 2*zz13^3*zz23^3*zz24^2 + 
     zz13^2*zz23^4*zz24^2 - 4*zz12^2*zz13^2*zz23*zz24^3 + 
     6*zz12*zz13^3*zz23*zz24^3 - 2*zz13^4*zz23*zz24^3 + 
     6*zz12*zz13^2*zz23^2*zz24^3 + 4*zz13^3*zz23^2*zz24^3 - 
     2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + 
     zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
     zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
     4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
     6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
     6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
     2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
     6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
     4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
     10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
     6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
     6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
     2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
     2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
     6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
     6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
     6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
     zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
     6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
     6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
     2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
     8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
     6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
     10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
     2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
     zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
     6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
     zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
     8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
     4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
     10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
     4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
     zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 
     6*zz12^3*zz13*zz23*zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 
     4*zz12^3*zz23^2*zz34^3 + 6*zz12^2*zz13*zz23^2*zz34^3 - 
     2*zz12^2*zz23^3*zz34^3 - 2*zz12^4*zz24*zz34^3 + 
     2*zz12^3*zz13*zz24*zz34^3 + 2*zz12^2*zz13^2*zz24*zz34^3 - 
     2*zz12*zz13^3*zz24*zz34^3 + 6*zz12^3*zz23*zz24*zz34^3 + 
     4*zz12^2*zz13*zz23*zz24*zz34^3 + 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
     6*zz12^2*zz23^2*zz24*zz34^3 - 6*zz12*zz13*zz23^2*zz24*zz34^3 + 
     2*zz12*zz23^3*zz24*zz34^3 + zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + 
     zz12^2*zz13^2*zz34^4 - 2*zz12^3*zz23*zz34^4 - 
     2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4)), 0, 0, 0, 0, 0, 0, 0, 
  0, -((zz23*(3*z*zb*zz12^2*zz13^3*zz23^4*zz24 - zb^2*zz12^2*zz13^3*zz23^4*
       zz24 - 2*z*zb^2*zz12^2*zz13^3*zz23^4*zz24 - 2*z^2*zb^2*zz12*zz13^4*
       zz23^4*zz24 + 2*z*zb^3*zz12*zz13^4*zz23^4*zz24 + 
      2*z*zz12^2*zz13^3*zz23^3*zz24^2 - 2*zb*zz12^2*zz13^3*zz23^3*zz24^2 - 
      13*z*zb*zz12^2*zz13^3*zz23^3*zz24^2 + 5*zb^2*zz12^2*zz13^3*zz23^3*
       zz24^2 + 8*z*zb^2*zz12^2*zz13^3*zz23^3*zz24^2 - 
      z*zb*zz12*zz13^4*zz23^3*zz24^2 + 5*zb^2*zz12*zz13^4*zz23^3*zz24^2 + 
      6*z^2*zb^2*zz12*zz13^4*zz23^3*zz24^2 - 4*zb^3*zz12*zz13^4*zz23^3*
       zz24^2 - 6*z*zb^3*zz12*zz13^4*zz23^3*zz24^2 + 
      5*z*zb*zz12*zz13^3*zz23^4*zz24^2 - zb^2*zz12*zz13^3*zz23^4*zz24^2 - 
      4*z*zb^2*zz12*zz13^3*zz23^4*zz24^2 - 6*z*zz12^2*zz13^3*zz23^2*zz24^3 + 
      6*zb*zz12^2*zz13^3*zz23^2*zz24^3 + 21*z*zb*zz12^2*zz13^3*zz23^2*
       zz24^3 - 9*zb^2*zz12^2*zz13^3*zz23^2*zz24^3 - 
      12*z*zb^2*zz12^2*zz13^3*zz23^2*zz24^3 - 2*z*zz12*zz13^4*zz23^2*zz24^3 + 
      2*zb*zz12*zz13^4*zz23^2*zz24^3 + 4*z*zb*zz12*zz13^4*zz23^2*zz24^3 - 
      16*zb^2*zz12*zz13^4*zz23^2*zz24^3 - 6*z^2*zb^2*zz12*zz13^4*zz23^2*
       zz24^3 + 12*zb^3*zz12*zz13^4*zz23^2*zz24^3 + 6*z*zb^3*zz12*zz13^4*
       zz23^2*zz24^3 + 2*z*zb*zz13^5*zz23^2*zz24^3 - 
      2*z*zb^2*zz13^5*zz23^2*zz24^3 + 2*z*zz12*zz13^3*zz23^3*zz24^3 - 
      2*zb*zz12*zz13^3*zz23^3*zz24^3 - 16*z*zb*zz12*zz13^3*zz23^3*zz24^3 + 
      4*zb^2*zz12*zz13^3*zz23^3*zz24^3 + 12*z*zb^2*zz12*zz13^3*zz23^3*
       zz24^3 - 4*z*zb*zz13^4*zz23^3*zz24^3 + 4*z*zb^2*zz13^4*zz23^3*zz24^3 + 
      2*z*zb*zz13^3*zz23^4*zz24^3 - 2*z*zb^2*zz13^3*zz23^4*zz24^3 + 
      6*z*zz12^2*zz13^3*zz23*zz24^4 - 6*zb*zz12^2*zz13^3*zz23*zz24^4 - 
      15*z*zb*zz12^2*zz13^3*zz23*zz24^4 + 7*zb^2*zz12^2*zz13^3*zz23*zz24^4 + 
      8*z*zb^2*zz12^2*zz13^3*zz23*zz24^4 + 4*z*zz12*zz13^4*zz23*zz24^4 - 
      4*zb*zz12*zz13^4*zz23*zz24^4 - 5*z*zb*zz12*zz13^4*zz23*zz24^4 + 
      17*zb^2*zz12*zz13^4*zz23*zz24^4 + 2*z^2*zb^2*zz12*zz13^4*zz23*zz24^4 - 
      12*zb^3*zz12*zz13^4*zz23*zz24^4 - 2*z*zb^3*zz12*zz13^4*zz23*zz24^4 - 
      4*z*zb*zz13^5*zz23*zz24^4 + 4*z*zb^2*zz13^5*zz23*zz24^4 - 
      4*z*zz12*zz13^3*zz23^2*zz24^4 + 4*zb*zz12*zz13^3*zz23^2*zz24^4 + 
      17*z*zb*zz12*zz13^3*zz23^2*zz24^4 - 5*zb^2*zz12*zz13^3*zz23^2*zz24^4 - 
      12*z*zb^2*zz12*zz13^3*zz23^2*zz24^4 + 8*z*zb*zz13^4*zz23^2*zz24^4 - 
      8*z*zb^2*zz13^4*zz23^2*zz24^4 - 4*z*zb*zz13^3*zz23^3*zz24^4 + 
      4*z*zb^2*zz13^3*zz23^3*zz24^4 - 2*z*zz12^2*zz13^3*zz24^5 + 
      2*zb*zz12^2*zz13^3*zz24^5 + 4*z*zb*zz12^2*zz13^3*zz24^5 - 
      2*zb^2*zz12^2*zz13^3*zz24^5 - 2*z*zb^2*zz12^2*zz13^3*zz24^5 - 
      2*z*zz12*zz13^4*zz24^5 + 2*zb*zz12*zz13^4*zz24^5 + 
      2*z*zb*zz12*zz13^4*zz24^5 - 6*zb^2*zz12*zz13^4*zz24^5 + 
      4*zb^3*zz12*zz13^4*zz24^5 + 2*z*zb*zz13^5*zz24^5 - 
      2*z*zb^2*zz13^5*zz24^5 + 2*z*zz12*zz13^3*zz23*zz24^5 - 
      2*zb*zz12*zz13^3*zz23*zz24^5 - 6*z*zb*zz12*zz13^3*zz23*zz24^5 + 
      2*zb^2*zz12*zz13^3*zz23*zz24^5 + 4*z*zb^2*zz12*zz13^3*zz23*zz24^5 - 
      4*z*zb*zz13^4*zz23*zz24^5 + 4*z*zb^2*zz13^4*zz23*zz24^5 + 
      2*z*zb*zz13^3*zz23^2*zz24^5 - 2*z*zb^2*zz13^3*zz23^2*zz24^5 - 
      2*z*zb*zz12^3*zz13^2*zz23^4*zz34 + 2*z*zb^2*zz12^3*zz13^2*zz23^4*zz34 + 
      z^3*zb^3*zz12*zz13^4*zz23^4*zz34 - z^2*zb^4*zz12*zz13^4*zz23^4*zz34 - 
      2*z*zz12^3*zz13^2*zz23^3*zz24*zz34 + 2*zb*zz12^3*zz13^2*zz23^3*zz24*
       zz34 + 16*z*zb*zz12^3*zz13^2*zz23^3*zz24*zz34 - 
      4*zb^2*zz12^3*zz13^2*zz23^3*zz24*zz34 - 12*z*zb^2*zz12^3*zz13^2*zz23^3*
       zz24*zz34 - 11*z*zb*zz12^2*zz13^3*zz23^3*zz24*zz34 - 
      zb^2*zz12^2*zz13^3*zz23^3*zz24*zz34 + 8*z*zb^2*zz12^2*zz13^3*zz23^3*
       zz24*zz34 - z^2*zb^2*zz12^2*zz13^3*zz23^3*zz24*zz34 + 
      4*zb^3*zz12^2*zz13^3*zz23^3*zz24*zz34 + z*zb^3*zz12^2*zz13^3*zz23^3*
       zz24*zz34 + 10*z^2*zb^2*zz12*zz13^4*zz23^3*zz24*zz34 - 
      10*z*zb^3*zz12*zz13^4*zz23^3*zz24*zz34 - 2*z^2*zb^3*zz12*zz13^4*zz23^3*
       zz24*zz34 - 5*z^3*zb^3*zz12*zz13^4*zz23^3*zz24*zz34 + 
      2*z*zb^4*zz12*zz13^4*zz23^3*zz24*zz34 + 5*z^2*zb^4*zz12*zz13^4*zz23^3*
       zz24*zz34 - z^3*zb^3*zz13^5*zz23^3*zz24*zz34 + 
      z^2*zb^4*zz13^5*zz23^3*zz24*zz34 + 2*z*zb*zz12^2*zz13^2*zz23^4*zz24*
       zz34 - 2*zb^2*zz12^2*zz13^2*zz23^4*zz24*zz34 - 
      7*z^2*zb^2*zz12*zz13^3*zz23^4*zz24*zz34 + 7*z*zb^3*zz12*zz13^3*zz23^4*
       zz24*zz34 + z^3*zb^3*zz13^4*zz23^4*zz24*zz34 - 
      z^2*zb^4*zz13^4*zz23^4*zz24*zz34 + 10*z*zz12^3*zz13^2*zz23^2*zz24^2*
       zz34 - 10*zb*zz12^3*zz13^2*zz23^2*zz24^2*zz34 - 
      38*z*zb*zz12^3*zz13^2*zz23^2*zz24^2*zz34 + 14*zb^2*zz12^3*zz13^2*zz23^2*
       zz24^2*zz34 + 24*z*zb^2*zz12^3*zz13^2*zz23^2*zz24^2*zz34 - 
      4*z*zz12^2*zz13^3*zz23^2*zz24^2*zz34 + 4*zb*zz12^2*zz13^3*zz23^2*zz24^2*
       zz34 + 25*z*zb*zz12^2*zz13^3*zz23^2*zz24^2*zz34 + 
      7*zb^2*zz12^2*zz13^3*zz23^2*zz24^2*zz34 - 18*z*zb^2*zz12^2*zz13^3*
       zz23^2*zz24^2*zz34 + 2*z^2*zb^2*zz12^2*zz13^3*zz23^2*zz24^2*zz34 - 
      14*zb^3*zz12^2*zz13^3*zz23^2*zz24^2*zz34 - 2*z*zb^3*zz12^2*zz13^3*
       zz23^2*zz24^2*zz34 + 4*z^2*zb*zz12*zz13^4*zz23^2*zz24^2*zz34 - 
      14*zb^2*zz12*zz13^4*zz23^2*zz24^2*zz34 - 6*z*zb^2*zz12*zz13^4*zz23^2*
       zz24^2*zz34 - 19*z^2*zb^2*zz12*zz13^4*zz23^2*zz24^2*zz34 + 
      16*zb^3*zz12*zz13^4*zz23^2*zz24^2*zz34 + 23*z*zb^3*zz12*zz13^4*zz23^2*
       zz24^2*zz34 + 6*z^2*zb^3*zz12*zz13^4*zz23^2*zz24^2*zz34 + 
      7*z^3*zb^3*zz12*zz13^4*zz23^2*zz24^2*zz34 - 4*zb^4*zz12*zz13^4*zz23^2*
       zz24^2*zz34 - 6*z*zb^4*zz12*zz13^4*zz23^2*zz24^2*zz34 - 
      7*z^2*zb^4*zz12*zz13^4*zz23^2*zz24^2*zz34 - 2*z^2*zb^2*zz13^5*zz23^2*
       zz24^2*zz34 + 2*z*zb^3*zz13^5*zz23^2*zz24^2*zz34 + 
      2*z^2*zb^3*zz13^5*zz23^2*zz24^2*zz34 + 2*z^3*zb^3*zz13^5*zz23^2*zz24^2*
       zz34 - 2*z*zb^4*zz13^5*zz23^2*zz24^2*zz34 - 2*z^2*zb^4*zz13^5*zz23^2*
       zz24^2*zz34 + 2*z*zz12^2*zz13^2*zz23^3*zz24^2*zz34 - 
      2*zb*zz12^2*zz13^2*zz23^3*zz24^2*zz34 + 16*z*zb*zz12^2*zz13^2*zz23^3*
       zz24^2*zz34 - 16*z*zb^2*zz12^2*zz13^2*zz23^3*zz24^2*zz34 - 
      8*z*zb*zz12*zz13^3*zz23^3*zz24^2*zz34 + 16*zb^2*zz12*zz13^3*zz23^3*
       zz24^2*zz34 + 4*z*zb^2*zz12*zz13^3*zz23^3*zz24^2*zz34 + 
      7*z^2*zb^2*zz12*zz13^3*zz23^3*zz24^2*zz34 - 12*zb^3*zz12*zz13^3*zz23^3*
       zz24^2*zz34 - 7*z*zb^3*zz12*zz13^3*zz23^3*zz24^2*zz34 + 
      3*z^2*zb^2*zz13^4*zz23^3*zz24^2*zz34 - 3*z*zb^3*zz13^4*zz23^3*zz24^2*
       zz34 - 2*z^2*zb^3*zz13^4*zz23^3*zz24^2*zz34 - 2*z^3*zb^3*zz13^4*zz23^3*
       zz24^2*zz34 + 2*z*zb^4*zz13^4*zz23^3*zz24^2*zz34 + 
      2*z^2*zb^4*zz13^4*zz23^3*zz24^2*zz34 + 8*z*zb*zz12*zz13^2*zz23^4*zz24^2*
       zz34 - 2*zb^2*zz12*zz13^2*zz23^4*zz24^2*zz34 - 
      6*z*zb^2*zz12*zz13^2*zz23^4*zz24^2*zz34 - z^2*zb^2*zz13^3*zz23^4*zz24^2*
       zz34 + z*zb^3*zz13^3*zz23^4*zz24^2*zz34 - 14*z*zz12^3*zz13^2*zz23*
       zz24^3*zz34 + 14*zb*zz12^3*zz13^2*zz23*zz24^3*zz34 + 
      36*z*zb*zz12^3*zz13^2*zz23*zz24^3*zz34 - 16*zb^2*zz12^3*zz13^2*zz23*
       zz24^3*zz34 - 20*z*zb^2*zz12^3*zz13^2*zz23*zz24^3*zz34 + 
      2*z*zz12^2*zz13^3*zz23*zz24^3*zz34 - 2*zb*zz12^2*zz13^3*zz23*zz24^3*
       zz34 - 14*z*zb*zz12^2*zz13^3*zz23*zz24^3*zz34 - 
      14*zb^2*zz12^2*zz13^3*zz23*zz24^3*zz34 + 12*z*zb^2*zz12^2*zz13^3*zz23*
       zz24^3*zz34 - z^2*zb^2*zz12^2*zz13^3*zz23*zz24^3*zz34 + 
      16*zb^3*zz12^2*zz13^3*zz23*zz24^3*zz34 + z*zb^3*zz12^2*zz13^3*zz23*
       zz24^3*zz34 + 4*z*zz12*zz13^4*zz23*zz24^3*zz34 - 
      4*zb*zz12*zz13^4*zz23*zz24^3*zz34 - 8*z^2*zb*zz12*zz13^4*zz23*zz24^3*
       zz34 + 12*zb^2*zz12*zz13^4*zz23*zz24^3*zz34 + 
      14*z*zb^2*zz12*zz13^4*zz23*zz24^3*zz34 + 15*z^2*zb^2*zz12*zz13^4*zz23*
       zz24^3*zz34 - 18*zb^3*zz12*zz13^4*zz23*zz24^3*zz34 - 
      23*z*zb^3*zz12*zz13^4*zz23*zz24^3*zz34 - 6*z^2*zb^3*zz12*zz13^4*zz23*
       zz24^3*zz34 - 3*z^3*zb^3*zz12*zz13^4*zz23*zz24^3*zz34 + 
      8*zb^4*zz12*zz13^4*zz23*zz24^3*zz34 + 6*z*zb^4*zz12*zz13^4*zz23*zz24^3*
       zz34 + 3*z^2*zb^4*zz12*zz13^4*zz23*zz24^3*zz34 - 
      4*z*zb*zz13^5*zz23*zz24^3*zz34 + 4*z*zb^2*zz13^5*zz23*zz24^3*zz34 + 
      4*z^2*zb^2*zz13^5*zz23*zz24^3*zz34 - 4*z*zb^3*zz13^5*zz23*zz24^3*zz34 - 
      4*z^2*zb^3*zz13^5*zz23*zz24^3*zz34 - z^3*zb^3*zz13^5*zz23*zz24^3*zz34 + 
      4*z*zb^4*zz13^5*zz23*zz24^3*zz34 + z^2*zb^4*zz13^5*zz23*zz24^3*zz34 + 
      8*z*zz12^2*zz13^2*zz23^2*zz24^3*zz34 - 8*zb*zz12^2*zz13^2*zz23^2*zz24^3*
       zz34 - 44*z*zb*zz12^2*zz13^2*zz23^2*zz24^3*zz34 + 
      12*zb^2*zz12^2*zz13^2*zz23^2*zz24^3*zz34 + 32*z*zb^2*zz12^2*zz13^2*
       zz23^2*zz24^3*zz34 - 8*z*zz12*zz13^3*zz23^2*zz24^3*zz34 + 
      8*zb*zz12*zz13^3*zz23^2*zz24^3*zz34 - 6*z*zb*zz12*zz13^3*zz23^2*zz24^3*
       zz34 - 14*zb^2*zz12*zz13^3*zz23^2*zz24^3*zz34 + 
      10*z*zb^2*zz12*zz13^3*zz23^2*zz24^3*zz34 + 10*zb^3*zz12*zz13^3*zz23^2*
       zz24^3*zz34 + 12*z*zb*zz13^4*zz23^2*zz24^3*zz34 - 
      12*z*zb^2*zz13^4*zz23^2*zz24^3*zz34 - 5*z^2*zb^2*zz13^4*zz23^2*zz24^3*
       zz34 + 5*z*zb^3*zz13^4*zz23^2*zz24^3*zz34 + 4*z^2*zb^3*zz13^4*zz23^2*
       zz24^3*zz34 + z^3*zb^3*zz13^4*zz23^2*zz24^3*zz34 - 
      4*z*zb^4*zz13^4*zz23^2*zz24^3*zz34 - z^2*zb^4*zz13^4*zz23^2*zz24^3*
       zz34 + 4*z*zz12*zz13^2*zz23^3*zz24^3*zz34 - 4*zb*zz12*zz13^2*zz23^3*
       zz24^3*zz34 + 6*z*zb*zz12*zz13^2*zz23^3*zz24^3*zz34 + 
      2*zb^2*zz12*zz13^2*zz23^3*zz24^3*zz34 - 8*z*zb^2*zz12*zz13^2*zz23^3*
       zz24^3*zz34 - 12*z*zb*zz13^3*zz23^3*zz24^3*zz34 + 
      12*z*zb^2*zz13^3*zz23^3*zz24^3*zz34 + z^2*zb^2*zz13^3*zz23^3*zz24^3*
       zz34 - z*zb^3*zz13^3*zz23^3*zz24^3*zz34 + 4*z*zb*zz13^2*zz23^4*zz24^3*
       zz34 - 4*z*zb^2*zz13^2*zz23^4*zz24^3*zz34 + 6*z*zz12^3*zz13^2*zz24^4*
       zz34 - 6*zb*zz12^3*zz13^2*zz24^4*zz34 - 12*z*zb*zz12^3*zz13^2*zz24^4*
       zz34 + 6*zb^2*zz12^3*zz13^2*zz24^4*zz34 + 6*z*zb^2*zz12^3*zz13^2*
       zz24^4*zz34 + 2*z*zz12^2*zz13^3*zz24^4*zz34 - 
      2*zb*zz12^2*zz13^3*zz24^4*zz34 + 8*zb^2*zz12^2*zz13^3*zz24^4*zz34 - 
      2*z*zb^2*zz12^2*zz13^3*zz24^4*zz34 - 6*zb^3*zz12^2*zz13^3*zz24^4*zz34 + 
      4*z*zz12*zz13^4*zz24^4*zz34 - 4*zb*zz12*zz13^4*zz24^4*zz34 - 
      4*z*zb*zz12*zz13^4*zz24^4*zz34 + 4*z^2*zb*zz12*zz13^4*zz24^4*zz34 + 
      6*zb^2*zz12*zz13^4*zz24^4*zz34 - 8*z*zb^2*zz12*zz13^4*zz24^4*zz34 - 
      6*z^2*zb^2*zz12*zz13^4*zz24^4*zz34 + 2*zb^3*zz12*zz13^4*zz24^4*zz34 + 
      10*z*zb^3*zz12*zz13^4*zz24^4*zz34 + 2*z^2*zb^3*zz12*zz13^4*zz24^4*
       zz34 - 4*zb^4*zz12*zz13^4*zz24^4*zz34 - 2*z*zb^4*zz12*zz13^4*zz24^4*
       zz34 - 4*z*zb*zz13^5*zz24^4*zz34 + 4*z*zb^2*zz13^5*zz24^4*zz34 - 
      2*z^2*zb^2*zz13^5*zz24^4*zz34 + 2*z*zb^3*zz13^5*zz24^4*zz34 + 
      2*z^2*zb^3*zz13^5*zz24^4*zz34 - 2*z*zb^4*zz13^5*zz24^4*zz34 - 
      10*z*zz12^2*zz13^2*zz23*zz24^4*zz34 + 10*zb*zz12^2*zz13^2*zz23*zz24^4*
       zz34 + 26*z*zb*zz12^2*zz13^2*zz23*zz24^4*zz34 - 
      10*zb^2*zz12^2*zz13^2*zz23*zz24^4*zz34 - 16*z*zb^2*zz12^2*zz13^2*zz23*
       zz24^4*zz34 - 8*z*zz12*zz13^3*zz23*zz24^4*zz34 + 
      8*zb*zz12*zz13^3*zz23*zz24^4*zz34 + 22*z*zb*zz12*zz13^3*zz23*zz24^4*
       zz34 - 10*zb^2*zz12*zz13^3*zz23*zz24^4*zz34 - 
      14*z*zb^2*zz12*zz13^3*zz23*zz24^4*zz34 + 2*zb^3*zz12*zz13^3*zz23*zz24^4*
       zz34 + 12*z*zb*zz13^4*zz23*zz24^4*zz34 - 12*z*zb^2*zz13^4*zz23*zz24^4*
       zz34 + 2*z^2*zb^2*zz13^4*zz23*zz24^4*zz34 - 2*z*zb^3*zz13^4*zz23*
       zz24^4*zz34 - 2*z^2*zb^3*zz13^4*zz23*zz24^4*zz34 + 
      2*z*zb^4*zz13^4*zz23*zz24^4*zz34 + 4*z*zz12*zz13^2*zz23^2*zz24^4*zz34 - 
      4*zb*zz12*zz13^2*zz23^2*zz24^4*zz34 - 18*z*zb*zz12*zz13^2*zz23^2*zz24^4*
       zz34 + 4*zb^2*zz12*zz13^2*zz23^2*zz24^4*zz34 + 
      14*z*zb^2*zz12*zz13^2*zz23^2*zz24^4*zz34 - 12*z*zb*zz13^3*zz23^2*zz24^4*
       zz34 + 12*z*zb^2*zz13^3*zz23^2*zz24^4*zz34 + 4*z*zb*zz13^2*zz23^3*
       zz24^4*zz34 - 4*z*zb^2*zz13^2*zz23^3*zz24^4*zz34 - 
      4*z*zb*zz12^4*zz13*zz23^3*zz34^2 + 4*z*zb^2*zz12^4*zz13*zz23^3*zz34^2 + 
      8*z*zb*zz12^3*zz13^2*zz23^3*zz34^2 - 8*z*zb^2*zz12^3*zz13^2*zz23^3*
       zz34^2 - 2*z^2*zb^2*zz12^2*zz13^3*zz23^3*zz34^2 + 
      2*z*zb^3*zz12^2*zz13^3*zz23^3*zz34^2 + 2*z^2*zb^3*zz12^2*zz13^3*zz23^3*
       zz34^2 - 2*z*zb^4*zz12^2*zz13^3*zz23^3*zz34^2 - 
      3*z^3*zb^3*zz12*zz13^4*zz23^3*zz34^2 + 3*z^2*zb^4*zz12*zz13^4*zz23^3*
       zz34^2 + z^4*zb^4*zz12*zz13^4*zz23^3*zz34^2 - 
      z^3*zb^5*zz12*zz13^4*zz23^3*zz34^2 - 4*z*zb*zz12^3*zz13*zz23^4*zz34^2 + 
      4*z*zb^2*zz12^3*zz13*zz23^4*zz34^2 + z^2*zb^2*zz12^2*zz13^2*zz23^4*
       zz34^2 - z*zb^3*zz12^2*zz13^2*zz23^4*zz34^2 + 
      2*z^3*zb^3*zz12*zz13^3*zz23^4*zz34^2 - 2*z^2*zb^4*zz12*zz13^3*zz23^4*
       zz34^2 - 4*z*zz12^4*zz13*zz23^2*zz24*zz34^2 + 
      4*zb*zz12^4*zz13*zz23^2*zz24*zz34^2 + 19*z*zb*zz12^4*zz13*zz23^2*zz24*
       zz34^2 - 5*zb^2*zz12^4*zz13*zz23^2*zz24*zz34^2 - 
      14*z*zb^2*zz12^4*zz13*zz23^2*zz24*zz34^2 + 6*z*zz12^3*zz13^2*zz23^2*
       zz24*zz34^2 - 6*zb*zz12^3*zz13^2*zz23^2*zz24*zz34^2 - 
      40*z*zb*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 8*zb^2*zz12^3*zz13^2*zz23^2*
       zz24*zz34^2 + 30*z*zb^2*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 
      z^2*zb^2*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 2*zb^3*zz12^3*zz13^2*zz23^2*
       zz24*zz34^2 - z*zb^3*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 
      15*z*zb*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 4*z^2*zb*zz12^2*zz13^3*
       zz23^2*zz24*zz34^2 + 9*zb^2*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 
      4*z*zb^2*zz12^2*zz13^3*zz23^2*zz24*zz34^2 + 14*z^2*zb^2*zz12^2*zz13^3*
       zz23^2*zz24*zz34^2 - 16*zb^3*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 
      18*z*zb^3*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 6*z^2*zb^3*zz12^2*zz13^3*
       zz23^2*zz24*zz34^2 - 2*z^3*zb^3*zz12^2*zz13^3*zz23^2*zz24*zz34^2 + 
      4*zb^4*zz12^2*zz13^3*zz23^2*zz24*zz34^2 + 6*z*zb^4*zz12^2*zz13^3*zz23^2*
       zz24*zz34^2 + 2*z^2*zb^4*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 
      14*z^2*zb^2*zz12*zz13^4*zz23^2*zz24*zz34^2 + 14*z*zb^3*zz12*zz13^4*
       zz23^2*zz24*zz34^2 + 6*z^2*zb^3*zz12*zz13^4*zz23^2*zz24*zz34^2 + 
      5*z^3*zb^3*zz12*zz13^4*zz23^2*zz24*zz34^2 - 6*z*zb^4*zz12*zz13^4*zz23^2*
       zz24*zz34^2 - 7*z^2*zb^4*zz12*zz13^4*zz23^2*zz24*zz34^2 - 
      2*z^4*zb^4*zz12*zz13^4*zz23^2*zz24*zz34^2 + 2*z*zb^5*zz12*zz13^4*zz23^2*
       zz24*zz34^2 + 2*z^3*zb^5*zz12*zz13^4*zz23^2*zz24*zz34^2 + 
      2*z^3*zb^3*zz13^5*zz23^2*zz24*zz34^2 - 2*z^2*zb^4*zz13^5*zz23^2*zz24*
       zz34^2 - z^4*zb^4*zz13^5*zz23^2*zz24*zz34^2 + 
      z^3*zb^5*zz13^5*zz23^2*zz24*zz34^2 - 4*z*zz12^3*zz13*zz23^3*zz24*
       zz34^2 + 4*zb*zz12^3*zz13*zz23^3*zz24*zz34^2 - 
      6*z*zb*zz12^3*zz13*zz23^3*zz24*zz34^2 - 2*zb^2*zz12^3*zz13*zz23^3*zz24*
       zz34^2 + 8*z*zb^2*zz12^3*zz13*zz23^3*zz24*zz34^2 - 
      8*z*zb*zz12^2*zz13^2*zz23^3*zz24*zz34^2 - 8*zb^2*zz12^2*zz13^2*zz23^3*
       zz24*zz34^2 + 4*z*zb^2*zz12^2*zz13^2*zz23^3*zz24*zz34^2 + 
      4*z^2*zb^2*zz12^2*zz13^2*zz23^3*zz24*zz34^2 + 12*zb^3*zz12^2*zz13^2*
       zz23^3*zz24*zz34^2 - 4*z*zb^3*zz12^2*zz13^2*zz23^3*zz24*zz34^2 + 
      19*z^2*zb^2*zz12*zz13^3*zz23^3*zz24*zz34^2 - 19*z*zb^3*zz12*zz13^3*
       zz23^3*zz24*zz34^2 - 2*z^2*zb^3*zz12*zz13^3*zz23^3*zz24*zz34^2 - 
      6*z^3*zb^3*zz12*zz13^3*zz23^3*zz24*zz34^2 + 2*z*zb^4*zz12*zz13^3*zz23^3*
       zz24*zz34^2 + 6*z^2*zb^4*zz12*zz13^3*zz23^3*zz24*zz34^2 - 
      4*z^3*zb^3*zz13^4*zz23^3*zz24*zz34^2 + 4*z^2*zb^4*zz13^4*zz23^3*zz24*
       zz34^2 + z^4*zb^4*zz13^4*zz23^3*zz24*zz34^2 - 
      z^3*zb^5*zz13^4*zz23^3*zz24*zz34^2 - 5*z*zb*zz12^2*zz13*zz23^4*zz24*
       zz34^2 - zb^2*zz12^2*zz13*zz23^4*zz24*zz34^2 + 
      6*z*zb^2*zz12^2*zz13*zz23^4*zz24*zz34^2 - 6*z^2*zb^2*zz12*zz13^2*zz23^4*
       zz24*zz34^2 + 6*z*zb^3*zz12*zz13^2*zz23^4*zz24*zz34^2 + 
      2*z^3*zb^3*zz13^3*zz23^4*zz24*zz34^2 - 2*z^2*zb^4*zz13^3*zz23^4*zz24*
       zz34^2 + 10*z*zz12^4*zz13*zz23*zz24^2*zz34^2 - 
      10*zb*zz12^4*zz13*zz23*zz24^2*zz34^2 - 27*z*zb*zz12^4*zz13*zz23*zz24^2*
       zz34^2 + 11*zb^2*zz12^4*zz13*zz23*zz24^2*zz34^2 + 
      16*z*zb^2*zz12^4*zz13*zz23*zz24^2*zz34^2 - 14*z*zz12^3*zz13^2*zz23*
       zz24^2*zz34^2 + 14*zb*zz12^3*zz13^2*zz23*zz24^2*zz34^2 + 
      36*z*zb*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 12*zb^2*zz12^3*zz13^2*zz23*
       zz24^2*zz34^2 - 22*z*zb^2*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 
      z^2*zb^2*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 2*zb^3*zz12^3*zz13^2*zz23*
       zz24^2*zz34^2 + z*zb^3*zz12^3*zz13^2*zz23*zz24^2*zz34^2 + 
      2*z*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 2*zb*zz12^2*zz13^3*zz23*zz24^2*
       zz34^2 - 12*z*zb*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 
      12*z^2*zb*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 12*zb^2*zz12^2*zz13^3*zz23*
       zz24^2*zz34^2 - 14*z*zb^2*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 
      20*z^2*zb^2*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 
      26*zb^3*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 32*z*zb^3*zz12^2*zz13^3*zz23*
       zz24^2*zz34^2 + 6*z^2*zb^3*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 
      2*z^3*zb^3*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 12*zb^4*zz12^2*zz13^3*
       zz23*zz24^2*zz34^2 - 6*z*zb^4*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 
      2*z^2*zb^4*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 3*z*zb*zz12*zz13^4*zz23*
       zz24^2*zz34^2 - 8*z^2*zb*zz12*zz13^4*zz23*zz24^2*zz34^2 + 
      13*zb^2*zz12*zz13^4*zz23*zz24^2*zz34^2 + 12*z*zb^2*zz12*zz13^4*zz23*
       zz24^2*zz34^2 + 3*z^2*zb^2*zz12*zz13^4*zz23*zz24^2*zz34^2 - 
      20*zb^3*zz12*zz13^4*zz23*zz24^2*zz34^2 - 11*z*zb^3*zz12*zz13^4*zz23*
       zz24^2*zz34^2 - 2*z^2*zb^3*zz12*zz13^4*zz23*zz24^2*zz34^2 + 
      4*z^3*zb^3*zz12*zz13^4*zz23*zz24^2*zz34^2 + 8*zb^4*zz12*zz13^4*zz23*
       zz24^2*zz34^2 + 2*z*zb^4*zz12*zz13^4*zz23*zz24^2*zz34^2 + 
      z^4*zb^4*zz12*zz13^4*zz23*zz24^2*zz34^2 - 4*z*zb^5*zz12*zz13^4*zz23*
       zz24^2*zz34^2 - z^3*zb^5*zz12*zz13^4*zz23*zz24^2*zz34^2 + 
      4*z^2*zb^2*zz13^5*zz23*zz24^2*zz34^2 - 4*z*zb^3*zz13^5*zz23*zz24^2*
       zz34^2 - 6*z^2*zb^3*zz13^5*zz23*zz24^2*zz34^2 + 
      6*z*zb^4*zz13^5*zz23*zz24^2*zz34^2 + 2*z^2*zb^4*zz13^5*zz23*zz24^2*
       zz34^2 + z^4*zb^4*zz13^5*zz23*zz24^2*zz34^2 - 
      2*z*zb^5*zz13^5*zz23*zz24^2*zz34^2 - z^3*zb^5*zz13^5*zz23*zz24^2*
       zz34^2 - 8*z*zz12^3*zz13*zz23^2*zz24^2*zz34^2 + 
      8*zb*zz12^3*zz13*zz23^2*zz24^2*zz34^2 + 43*z*zb*zz12^3*zz13*zz23^2*
       zz24^2*zz34^2 - 11*zb^2*zz12^3*zz13*zz23^2*zz24^2*zz34^2 - 
      32*z*zb^2*zz12^3*zz13*zz23^2*zz24^2*zz34^2 + 3*z*zb*zz12^2*zz13^2*
       zz23^2*zz24^2*zz34^2 - 3*zb^2*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 + 
      2*z^2*zb^2*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 - 
      2*z*zb^3*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 - 5*z*zb*zz12*zz13^3*zz23^2*
       zz24^2*zz34^2 + 8*z^2*zb*zz12*zz13^3*zz23^2*zz24^2*zz34^2 - 
      27*zb^2*zz12*zz13^3*zz23^2*zz24^2*zz34^2 - 8*z*zb^2*zz12*zz13^3*zz23^2*
       zz24^2*zz34^2 + 3*z^2*zb^2*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 
      32*zb^3*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 5*z*zb^3*zz12*zz13^3*zz23^2*
       zz24^2*zz34^2 - 2*z^3*zb^3*zz12*zz13^3*zz23^2*zz24^2*zz34^2 - 
      8*zb^4*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 2*z^2*zb^4*zz12*zz13^3*zz23^2*
       zz24^2*zz34^2 - 9*z^2*zb^2*zz13^4*zz23^2*zz24^2*zz34^2 + 
      9*z*zb^3*zz13^4*zz23^2*zz24^2*zz34^2 + 10*z^2*zb^3*zz13^4*zz23^2*zz24^2*
       zz34^2 - 10*z*zb^4*zz13^4*zz23^2*zz24^2*zz34^2 - 
      2*z^2*zb^4*zz13^4*zz23^2*zz24^2*zz34^2 - z^4*zb^4*zz13^4*zz23^2*zz24^2*
       zz34^2 + 2*z*zb^5*zz13^4*zz23^2*zz24^2*zz34^2 + 
      z^3*zb^5*zz13^4*zz23^2*zz24^2*zz34^2 - 2*z*zz12^2*zz13*zz23^3*zz24^2*
       zz34^2 + 2*zb*zz12^2*zz13*zz23^3*zz24^2*zz34^2 - 
      17*z*zb*zz12^2*zz13*zz23^3*zz24^2*zz34^2 + zb^2*zz12^2*zz13*zz23^3*
       zz24^2*zz34^2 + 16*z*zb^2*zz12^2*zz13*zz23^3*zz24^2*zz34^2 + 
      z*zb*zz12*zz13^2*zz23^3*zz24^2*zz34^2 + 15*zb^2*zz12*zz13^2*zz23^3*
       zz24^2*zz34^2 - 4*z*zb^2*zz12*zz13^2*zz23^3*zz24^2*zz34^2 - 
      12*zb^3*zz12*zz13^2*zz23^3*zz24^2*zz34^2 + 6*z^2*zb^2*zz13^3*zz23^3*
       zz24^2*zz34^2 - 6*z*zb^3*zz13^3*zz23^3*zz24^2*zz34^2 - 
      4*z^2*zb^3*zz13^3*zz23^3*zz24^2*zz34^2 + 4*z*zb^4*zz13^3*zz23^3*zz24^2*
       zz34^2 + z*zb*zz12*zz13*zz23^4*zz24^2*zz34^2 - 
      zb^2*zz12*zz13*zz23^4*zz24^2*zz34^2 - z^2*zb^2*zz13^2*zz23^4*zz24^2*
       zz34^2 + z*zb^3*zz13^2*zz23^4*zz24^2*zz34^2 - 
      6*z*zz12^4*zz13*zz24^3*zz34^2 + 6*zb*zz12^4*zz13*zz24^3*zz34^2 + 
      12*z*zb*zz12^4*zz13*zz24^3*zz34^2 - 6*zb^2*zz12^4*zz13*zz24^3*zz34^2 - 
      6*z*zb^2*zz12^4*zz13*zz24^3*zz34^2 - 4*z*zz12^2*zz13^3*zz24^3*zz34^2 + 
      4*zb*zz12^2*zz13^3*zz24^3*zz34^2 - 10*z*zb*zz12^2*zz13^3*zz24^3*
       zz34^2 - 8*z^2*zb*zz12^2*zz13^3*zz24^3*zz34^2 - 
      6*zb^2*zz12^2*zz13^3*zz24^3*zz34^2 + 30*z*zb^2*zz12^2*zz13^3*zz24^3*
       zz34^2 + 10*z^2*zb^2*zz12^2*zz13^3*zz24^3*zz34^2 - 
      6*zb^3*zz12^2*zz13^3*zz24^3*zz34^2 - 18*z*zb^3*zz12^2*zz13^3*zz24^3*
       zz34^2 - 2*z^2*zb^3*zz12^2*zz13^3*zz24^3*zz34^2 + 
      8*zb^4*zz12^2*zz13^3*zz24^3*zz34^2 + 2*z*zb^4*zz12^2*zz13^3*zz24^3*
       zz34^2 - 2*z*zz12*zz13^4*zz24^3*zz34^2 + 2*zb*zz12*zz13^4*zz24^3*
       zz34^2 + 8*z*zb*zz12*zz13^4*zz24^3*zz34^2 - 4*z^2*zb*zz12*zz13^4*
       zz24^3*zz34^2 + 2*z*zb^2*zz12*zz13^4*zz24^3*zz34^2 + 
      10*z^2*zb^2*zz12*zz13^4*zz24^3*zz34^2 - 6*zb^3*zz12*zz13^4*zz24^3*
       zz34^2 - 14*z*zb^3*zz12*zz13^4*zz24^3*zz34^2 - 
      4*z^2*zb^3*zz12*zz13^4*zz24^3*zz34^2 + 4*zb^4*zz12*zz13^4*zz24^3*
       zz34^2 + 4*z*zb^4*zz12*zz13^4*zz24^3*zz34^2 - 
      2*z^2*zb^4*zz12*zz13^4*zz24^3*zz34^2 + 2*z*zb^5*zz12*zz13^4*zz24^3*
       zz34^2 + 2*z*zb*zz13^5*zz24^3*zz34^2 - 2*z*zb^2*zz13^5*zz24^3*zz34^2 + 
      2*z^2*zb^3*zz13^5*zz24^3*zz34^2 - 2*z*zb^4*zz13^5*zz24^3*zz34^2 - 
      2*z^2*zb^4*zz13^5*zz24^3*zz34^2 + 2*z*zb^5*zz13^5*zz24^3*zz34^2 + 
      14*z*zz12^3*zz13*zz23*zz24^3*zz34^2 - 14*zb*zz12^3*zz13*zz23*zz24^3*
       zz34^2 - 34*z*zb*zz12^3*zz13*zz23*zz24^3*zz34^2 + 
      14*zb^2*zz12^3*zz13*zz23*zz24^3*zz34^2 + 20*z*zb^2*zz12^3*zz13*zz23*
       zz24^3*zz34^2 + 14*z*zz12^2*zz13^2*zz23*zz24^3*zz34^2 - 
      14*zb*zz12^2*zz13^2*zz23*zz24^3*zz34^2 - 36*z*zb*zz12^2*zz13^2*zz23*
       zz24^3*zz34^2 + 12*zb^2*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 
      22*z*zb^2*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 2*zb^3*zz12^2*zz13^2*zz23*
       zz24^3*zz34^2 + 6*z*zz12*zz13^3*zz23*zz24^3*zz34^2 - 
      6*zb*zz12*zz13^3*zz23*zz24^3*zz34^2 - 30*z*zb*zz12*zz13^3*zz23*zz24^3*
       zz34^2 + 4*z^2*zb*zz12*zz13^3*zz23*zz24^3*zz34^2 + 
      2*zb^2*zz12*zz13^3*zz23*zz24^3*zz34^2 + 16*z*zb^2*zz12*zz13^3*zz23*
       zz24^3*zz34^2 - 6*z^2*zb^2*zz12*zz13^3*zz23*zz24^3*zz34^2 + 
      8*zb^3*zz12*zz13^3*zz23*zz24^3*zz34^2 + 10*z*zb^3*zz12*zz13^3*zz23*
       zz24^3*zz34^2 + 2*z^2*zb^3*zz12*zz13^3*zz23*zz24^3*zz34^2 - 
      4*zb^4*zz12*zz13^3*zz23*zz24^3*zz34^2 - 2*z*zb^4*zz12*zz13^3*zz23*
       zz24^3*zz34^2 - 8*z*zb*zz13^4*zz23*zz24^3*zz34^2 + 
      8*z*zb^2*zz13^4*zz23*zz24^3*zz34^2 - 2*z^2*zb^3*zz13^4*zz23*zz24^3*
       zz34^2 + 2*z*zb^4*zz13^4*zz23*zz24^3*zz34^2 + 
      2*z^2*zb^4*zz13^4*zz23*zz24^3*zz34^2 - 2*z*zb^5*zz13^4*zz23*zz24^3*
       zz34^2 - 10*z*zz12^2*zz13*zz23^2*zz24^3*zz34^2 + 
      10*zb*zz12^2*zz13*zz23^2*zz24^3*zz34^2 + 34*z*zb*zz12^2*zz13*zz23^2*
       zz24^3*zz34^2 - 10*zb^2*zz12^2*zz13*zz23^2*zz24^3*zz34^2 - 
      24*z*zb^2*zz12^2*zz13*zz23^2*zz24^3*zz34^2 - 6*z*zz12*zz13^2*zz23^2*
       zz24^3*zz34^2 + 6*zb*zz12*zz13^2*zz23^2*zz24^3*zz34^2 + 
      36*z*zb*zz12*zz13^2*zz23^2*zz24^3*zz34^2 - 4*zb^2*zz12*zz13^2*zz23^2*
       zz24^3*zz34^2 - 30*z*zb^2*zz12*zz13^2*zz23^2*zz24^3*zz34^2 - 
      2*zb^3*zz12*zz13^2*zz23^2*zz24^3*zz34^2 + 12*z*zb*zz13^3*zz23^2*zz24^3*
       zz34^2 - 12*z*zb^2*zz13^3*zz23^2*zz24^3*zz34^2 + 
      2*z*zz12*zz13*zz23^3*zz24^3*zz34^2 - 2*zb*zz12*zz13*zz23^3*zz24^3*
       zz34^2 - 14*z*zb*zz12*zz13*zz23^3*zz24^3*zz34^2 + 
      2*zb^2*zz12*zz13*zz23^3*zz24^3*zz34^2 + 12*z*zb^2*zz12*zz13*zz23^3*
       zz24^3*zz34^2 - 8*z*zb*zz13^2*zz23^3*zz24^3*zz34^2 + 
      8*z*zb^2*zz13^2*zz23^3*zz24^3*zz34^2 + 2*z*zb*zz13*zz23^4*zz24^3*
       zz34^2 - 2*z*zb^2*zz13*zz23^4*zz24^3*zz34^2 - 
      2*z*zb*zz12^5*zz23^2*zz34^3 + 2*z*zb^2*zz12^5*zz23^2*zz34^3 + 
      12*z*zb*zz12^4*zz13*zz23^2*zz34^3 - 12*z*zb^2*zz12^4*zz13*zz23^2*
       zz34^3 - 12*z*zb*zz12^3*zz13^2*zz23^2*zz34^3 + 
      12*z*zb^2*zz12^3*zz13^2*zz23^2*zz34^3 + z^3*zb^3*zz12^3*zz13^2*zz23^2*
       zz34^3 - z^2*zb^4*zz12^3*zz13^2*zz23^2*zz34^3 + 
      6*z^2*zb^2*zz12^2*zz13^3*zz23^2*zz34^3 - 6*z*zb^3*zz12^2*zz13^3*zz23^2*
       zz34^3 - 8*z^2*zb^3*zz12^2*zz13^3*zz23^2*zz34^3 + 
      8*z*zb^4*zz12^2*zz13^3*zz23^2*zz34^3 + 2*z^2*zb^4*zz12^2*zz13^3*zz23^2*
       zz34^3 - z^4*zb^4*zz12^2*zz13^3*zz23^2*zz34^3 - 
      2*z*zb^5*zz12^2*zz13^3*zz23^2*zz34^3 + z^3*zb^5*zz12^2*zz13^3*zz23^2*
       zz34^3 + 3*z^3*zb^3*zz12*zz13^4*zz23^2*zz34^3 - 
      3*z^2*zb^4*zz12*zz13^4*zz23^2*zz34^3 - 2*z^4*zb^4*zz12*zz13^4*zz23^2*
       zz34^3 + 2*z^3*zb^5*zz12*zz13^4*zz23^2*zz34^3 + 
      4*z*zb*zz12^4*zz23^3*zz34^3 - 4*z*zb^2*zz12^4*zz23^3*zz34^3 + 
      12*z*zb*zz12^3*zz13*zz23^3*zz34^3 - 12*z*zb^2*zz12^3*zz13*zz23^3*
       zz34^3 - z^2*zb^2*zz12^3*zz13*zz23^3*zz34^3 + 
      z*zb^3*zz12^3*zz13*zz23^3*zz34^3 - 6*z^2*zb^2*zz12^2*zz13^2*zz23^3*
       zz34^3 + 6*z*zb^3*zz12^2*zz13^2*zz23^3*zz34^3 + 
      4*z^2*zb^3*zz12^2*zz13^2*zz23^3*zz34^3 - 2*z^3*zb^3*zz12^2*zz13^2*
       zz23^3*zz34^3 - 4*z*zb^4*zz12^2*zz13^2*zz23^3*zz34^3 + 
      2*z^2*zb^4*zz12^2*zz13^2*zz23^3*zz34^3 - 4*z^3*zb^3*zz12*zz13^3*zz23^3*
       zz34^3 + 4*z^2*zb^4*zz12*zz13^3*zz23^3*zz34^3 + 
      z^4*zb^4*zz12*zz13^3*zz23^3*zz34^3 - z^3*zb^5*zz12*zz13^3*zz23^3*
       zz34^3 - 2*z*zb*zz12^3*zz23^4*zz34^3 + 2*z*zb^2*zz12^3*zz23^4*zz34^3 + 
      z^2*zb^2*zz12^2*zz13*zz23^4*zz34^3 - z*zb^3*zz12^2*zz13*zz23^4*zz34^3 + 
      z^3*zb^3*zz12*zz13^2*zz23^4*zz34^3 - z^2*zb^4*zz12*zz13^2*zz23^4*
       zz34^3 - 2*z*zz12^5*zz23*zz24*zz34^3 + 2*zb*zz12^5*zz23*zz24*zz34^3 + 
      6*z*zb*zz12^5*zz23*zz24*zz34^3 - 2*zb^2*zz12^5*zz23*zz24*zz34^3 - 
      4*z*zb^2*zz12^5*zz23*zz24*zz34^3 + 8*z*zz12^4*zz13*zz23*zz24*zz34^3 - 
      8*zb*zz12^4*zz13*zz23*zz24*zz34^3 - 23*z*zb*zz12^4*zz13*zz23*zz24*
       zz34^3 + 11*zb^2*zz12^4*zz13*zz23*zz24*zz34^3 + 
      14*z*zb^2*zz12^4*zz13*zz23*zz24*zz34^3 + 2*z^2*zb^2*zz12^4*zz13*zz23*
       zz24*zz34^3 - 2*zb^3*zz12^4*zz13*zz23*zz24*zz34^3 - 
      2*z*zb^3*zz12^4*zz13*zz23*zz24*zz34^3 - 6*z*zz12^3*zz13^2*zz23*zz24*
       zz34^3 + 6*zb*zz12^3*zz13^2*zz23*zz24*zz34^3 + 
      32*z*zb*zz12^3*zz13^2*zz23*zz24*zz34^3 - 4*z^2*zb*zz12^3*zz13^2*zz23*
       zz24*zz34^3 - 4*zb^2*zz12^3*zz13^2*zz23*zz24*zz34^3 - 
      16*z*zb^2*zz12^3*zz13^2*zz23*zz24*zz34^3 + 7*z^2*zb^2*zz12^3*zz13^2*
       zz23*zz24*zz34^3 - 8*zb^3*zz12^3*zz13^2*zz23*zz24*zz34^3 - 
      11*z*zb^3*zz12^3*zz13^2*zz23*zz24*zz34^3 - 2*z^2*zb^3*zz12^3*zz13^2*
       zz23*zz24*zz34^3 - 3*z^3*zb^3*zz12^3*zz13^2*zz23*zz24*zz34^3 + 
      4*zb^4*zz12^3*zz13^2*zz23*zz24*zz34^3 + 2*z*zb^4*zz12^3*zz13^2*zz23*
       zz24*zz34^3 + 3*z^2*zb^4*zz12^3*zz13^2*zz23*zz24*zz34^3 - 
      9*z*zb*zz12^2*zz13^3*zz23*zz24*zz34^3 + 8*z^2*zb*zz12^2*zz13^3*zz23*
       zz24*zz34^3 - 11*zb^2*zz12^2*zz13^3*zz23*zz24*zz34^3 - 
      8*z*zb^2*zz12^2*zz13^3*zz23*zz24*zz34^3 - 13*z^2*zb^2*zz12^2*zz13^3*
       zz23*zz24*zz34^3 + 20*zb^3*zz12^2*zz13^3*zz23*zz24*zz34^3 + 
      21*z*zb^3*zz12^2*zz13^3*zz23*zz24*zz34^3 + 4*z^2*zb^3*zz12^2*zz13^3*
       zz23*zz24*zz34^3 + 4*z^3*zb^3*zz12^2*zz13^3*zz23*zz24*zz34^3 - 
      8*zb^4*zz12^2*zz13^3*zz23*zz24*zz34^3 - 4*z*zb^4*zz12^2*zz13^3*zz23*
       zz24*zz34^3 - 6*z^2*zb^4*zz12^2*zz13^3*zz23*zz24*zz34^3 + 
      z^4*zb^4*zz12^2*zz13^3*zz23*zz24*zz34^3 + 2*z*zb^5*zz12^2*zz13^3*zz23*
       zz24*zz34^3 - z^3*zb^5*zz12^2*zz13^3*zz23*zz24*zz34^3 + 
      6*z^2*zb^2*zz12*zz13^4*zz23*zz24*zz34^3 - 6*z*zb^3*zz12*zz13^4*zz23*
       zz24*zz34^3 - 4*z^2*zb^3*zz12*zz13^4*zz23*zz24*zz34^3 + 
      4*z*zb^4*zz12*zz13^4*zz23*zz24*zz34^3 + 2*z^2*zb^4*zz12*zz13^4*zz23*
       zz24*zz34^3 - 6*z^4*zb^4*zz12*zz13^4*zz23*zz24*zz34^3 - 
      2*z*zb^5*zz12*zz13^4*zz23*zz24*zz34^3 + 6*z^3*zb^5*zz12*zz13^4*zz23*
       zz24*zz34^3 - z^3*zb^3*zz13^5*zz23*zz24*zz34^3 + 
      z^2*zb^4*zz13^5*zz23*zz24*zz34^3 + z^4*zb^4*zz13^5*zz23*zz24*zz34^3 - 
      z^3*zb^5*zz13^5*zz23*zz24*zz34^3 + 4*z*zz12^4*zz23^2*zz24*zz34^3 - 
      4*zb*zz12^4*zz23^2*zz24*zz34^3 - 16*z*zb*zz12^4*zz23^2*zz24*zz34^3 + 
      4*zb^2*zz12^4*zz23^2*zz24*zz34^3 + 12*z*zb^2*zz12^4*zz23^2*zz24*
       zz34^3 + 8*z*zz12^3*zz13*zz23^2*zz24*zz34^3 - 
      8*zb*zz12^3*zz13*zz23^2*zz24*zz34^3 + 4*z*zb*zz12^3*zz13*zz23^2*zz24*
       zz34^3 + 16*zb^2*zz12^3*zz13*zz23^2*zz24*zz34^3 - 
      10*z*zb^2*zz12^3*zz13*zz23^2*zz24*zz34^3 - 5*z^2*zb^2*zz12^3*zz13*
       zz23^2*zz24*zz34^3 - 10*zb^3*zz12^3*zz13*zz23^2*zz24*zz34^3 + 
      5*z*zb^3*zz12^3*zz13*zz23^2*zz24*zz34^3 + 10*z*zb*zz12^2*zz13^2*zz23^2*
       zz24*zz34^3 - 8*z^2*zb*zz12^2*zz13^2*zz23^2*zz24*zz34^3 + 
      22*zb^2*zz12^2*zz13^2*zz23^2*zz24*zz34^3 + 8*z*zb^2*zz12^2*zz13^2*
       zz23^2*zz24*zz34^3 - 8*z^2*zb^2*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 
      32*zb^3*zz12^2*zz13^2*zz23^2*zz24*zz34^3 + 7*z^3*zb^3*zz12^2*zz13^2*
       zz23^2*zz24*zz34^3 + 8*zb^4*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 
      7*z^2*zb^4*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 10*z^2*zb^2*zz12*zz13^3*
       zz23^2*zz24*zz34^3 + 10*z*zb^3*zz12*zz13^3*zz23^2*zz24*zz34^3 + 
      5*z^3*zb^3*zz12*zz13^3*zz23^2*zz24*zz34^3 - 5*z^2*zb^4*zz12*zz13^3*
       zz23^2*zz24*zz34^3 - 2*z^4*zb^4*zz12*zz13^3*zz23^2*zz24*zz34^3 + 
      2*z^3*zb^5*zz12*zz13^3*zz23^2*zz24*zz34^3 + 3*z^3*zb^3*zz13^4*zz23^2*
       zz24*zz34^3 - 3*z^2*zb^4*zz13^4*zz23^2*zz24*zz34^3 - 
      2*z^4*zb^4*zz13^4*zz23^2*zz24*zz34^3 + 2*z^3*zb^5*zz13^4*zz23^2*zz24*
       zz34^3 - 2*z*zz12^3*zz23^3*zz24*zz34^3 + 2*zb*zz12^3*zz23^3*zz24*
       zz34^3 + 14*z*zb*zz12^3*zz23^3*zz24*zz34^3 - 2*zb^2*zz12^3*zz23^3*zz24*
       zz34^3 - 12*z*zb^2*zz12^3*zz23^3*zz24*zz34^3 + 
      3*z*zb*zz12^2*zz13*zz23^3*zz24*zz34^3 - 11*zb^2*zz12^2*zz13*zz23^3*zz24*
       zz34^3 - 4*z*zb^2*zz12^2*zz13*zz23^3*zz24*zz34^3 + 
      4*z^2*zb^2*zz12^2*zz13*zz23^3*zz24*zz34^3 + 12*zb^3*zz12^2*zz13*zz23^3*
       zz24*zz34^3 - 4*z*zb^3*zz12^2*zz13*zz23^3*zz24*zz34^3 + 
      5*z^2*zb^2*zz12*zz13^2*zz23^3*zz24*zz34^3 - 5*z*zb^3*zz12*zz13^2*zz23^3*
       zz24*zz34^3 + 2*z^2*zb^3*zz12*zz13^2*zz23^3*zz24*zz34^3 - 
      5*z^3*zb^3*zz12*zz13^2*zz23^3*zz24*zz34^3 - 2*z*zb^4*zz12*zz13^2*zz23^3*
       zz24*zz34^3 + 5*z^2*zb^4*zz12*zz13^2*zz23^3*zz24*zz34^3 - 
      3*z^3*zb^3*zz13^3*zz23^3*zz24*zz34^3 + 3*z^2*zb^4*zz13^3*zz23^3*zz24*
       zz34^3 + z^4*zb^4*zz13^3*zz23^3*zz24*zz34^3 - 
      z^3*zb^5*zz13^3*zz23^3*zz24*zz34^3 - 4*z*zb*zz12^2*zz23^4*zz24*zz34^3 + 
      4*z*zb^2*zz12^2*zz23^4*zz24*zz34^3 - z^2*zb^2*zz12*zz13*zz23^4*zz24*
       zz34^3 + z*zb^3*zz12*zz13*zz23^4*zz24*zz34^3 + 
      z^3*zb^3*zz13^2*zz23^4*zz24*zz34^3 - z^2*zb^4*zz13^2*zz23^4*zz24*
       zz34^3 + 2*z*zz12^5*zz24^2*zz34^3 - 2*zb*zz12^5*zz24^2*zz34^3 - 
      4*z*zb*zz12^5*zz24^2*zz34^3 + 2*zb^2*zz12^5*zz24^2*zz34^3 + 
      2*z*zb^2*zz12^5*zz24^2*zz34^3 - 2*z*zz12^4*zz13*zz24^2*zz34^3 + 
      2*zb*zz12^4*zz13*zz24^2*zz34^3 - 8*zb^2*zz12^4*zz13*zz24^2*zz34^3 + 
      2*z*zb^2*zz12^4*zz13*zz24^2*zz34^3 + 6*zb^3*zz12^4*zz13*zz24^2*zz34^3 + 
      4*z*zz12^3*zz13^2*zz24^2*zz34^3 - 4*zb*zz12^3*zz13^2*zz24^2*zz34^3 + 
      10*z*zb*zz12^3*zz13^2*zz24^2*zz34^3 + 8*z^2*zb*zz12^3*zz13^2*zz24^2*
       zz34^3 + 6*zb^2*zz12^3*zz13^2*zz24^2*zz34^3 - 
      30*z*zb^2*zz12^3*zz13^2*zz24^2*zz34^3 - 10*z^2*zb^2*zz12^3*zz13^2*
       zz24^2*zz34^3 + 6*zb^3*zz12^3*zz13^2*zz24^2*zz34^3 + 
      18*z*zb^3*zz12^3*zz13^2*zz24^2*zz34^3 + 2*z^2*zb^3*zz12^3*zz13^2*zz24^2*
       zz34^3 - 8*zb^4*zz12^3*zz13^2*zz24^2*zz34^3 - 
      2*z*zb^4*zz12^3*zz13^2*zz24^2*zz34^3 - 2*z*zb*zz12*zz13^4*zz24^2*
       zz34^3 + 4*z^2*zb*zz12*zz13^4*zz24^2*zz34^3 - 
      4*zb^2*zz12*zz13^4*zz24^2*zz34^3 - 6*z*zb^2*zz12*zz13^4*zz24^2*zz34^3 + 
      8*zb^3*zz12*zz13^4*zz24^2*zz34^3 + 4*z*zb^3*zz12*zz13^4*zz24^2*zz34^3 - 
      18*z^2*zb^3*zz12*zz13^4*zz24^2*zz34^3 - 4*zb^4*zz12*zz13^4*zz24^2*
       zz34^3 + 18*z*zb^4*zz12*zz13^4*zz24^2*zz34^3 + 
      14*z^2*zb^4*zz12*zz13^4*zz24^2*zz34^3 - 14*z*zb^5*zz12*zz13^4*zz24^2*
       zz34^3 - 2*z^2*zb^2*zz13^5*zz24^2*zz34^3 + 2*z*zb^3*zz13^5*zz24^2*
       zz34^3 + 4*z^2*zb^3*zz13^5*zz24^2*zz34^3 - 4*z*zb^4*zz13^5*zz24^2*
       zz34^3 - 2*z^2*zb^4*zz13^5*zz24^2*zz34^3 + 2*z*zb^5*zz13^5*zz24^2*
       zz34^3 - 6*z*zz12^4*zz23*zz24^2*zz34^3 + 6*zb*zz12^4*zz23*zz24^2*
       zz34^3 + 14*z*zb*zz12^4*zz23*zz24^2*zz34^3 - 6*zb^2*zz12^4*zz23*zz24^2*
       zz34^3 - 8*z*zb^2*zz12^4*zz23*zz24^2*zz34^3 - 
      2*z*zz12^3*zz13*zz23*zz24^2*zz34^3 + 2*zb*zz12^3*zz13*zz23*zz24^2*
       zz34^3 + 14*z*zb*zz12^3*zz13*zz23*zz24^2*zz34^3 + 
      14*zb^2*zz12^3*zz13*zz23*zz24^2*zz34^3 - 12*z*zb^2*zz12^3*zz13*zz23*
       zz24^2*zz34^3 - 16*zb^3*zz12^3*zz13*zz23*zz24^2*zz34^3 - 
      2*z*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 2*zb*zz12^2*zz13^2*zz23*zz24^2*
       zz34^3 + 12*z*zb*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 
      12*z^2*zb*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 12*zb^2*zz12^2*zz13^2*zz23*
       zz24^2*zz34^3 + 14*z*zb^2*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 
      18*z^2*zb^2*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 
      26*zb^3*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 30*z*zb^3*zz12^2*zz13^2*zz23*
       zz24^2*zz34^3 - 6*z^2*zb^3*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 
      12*zb^4*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 6*z*zb^4*zz12^2*zz13^2*zz23*
       zz24^2*zz34^3 + 8*z*zb*zz12*zz13^3*zz23*zz24^2*zz34^3 - 
      8*z^2*zb*zz12*zz13^3*zz23*zz24^2*zz34^3 + 12*zb^2*zz12*zz13^3*zz23*
       zz24^2*zz34^3 + 8*z*zb^2*zz12*zz13^3*zz23*zz24^2*zz34^3 + 
      10*z^2*zb^2*zz12*zz13^3*zz23*zz24^2*zz34^3 - 20*zb^3*zz12*zz13^3*zz23*
       zz24^2*zz34^3 - 18*z*zb^3*zz12*zz13^3*zz23*zz24^2*zz34^3 - 
      4*z^2*zb^3*zz12*zz13^3*zz23*zz24^2*zz34^3 + 8*zb^4*zz12*zz13^3*zz23*
       zz24^2*zz34^3 + 4*z*zb^4*zz12*zz13^3*zz23*zz24^2*zz34^3 + 
      2*z^2*zb^4*zz12*zz13^3*zz23*zz24^2*zz34^3 - 2*z*zb^5*zz12*zz13^3*zz23*
       zz24^2*zz34^3 + 6*z^2*zb^2*zz13^4*zz23*zz24^2*zz34^3 - 
      6*z*zb^3*zz13^4*zz23*zz24^2*zz34^3 - 10*z^2*zb^3*zz13^4*zz23*zz24^2*
       zz34^3 + 10*z*zb^4*zz13^4*zz23*zz24^2*zz34^3 + 
      4*z^2*zb^4*zz13^4*zz23*zz24^2*zz34^3 - 4*z*zb^5*zz13^4*zz23*zz24^2*
       zz34^3 + 6*z*zz12^3*zz23^2*zz24^2*zz34^3 - 6*zb*zz12^3*zz23^2*zz24^2*
       zz34^3 - 18*z*zb*zz12^3*zz23^2*zz24^2*zz34^3 + 
      6*zb^2*zz12^3*zz23^2*zz24^2*zz34^3 + 12*z*zb^2*zz12^3*zz23^2*zz24^2*
       zz34^3 + 4*z*zz12^2*zz13*zz23^2*zz24^2*zz34^3 - 
      4*zb*zz12^2*zz13*zz23^2*zz24^2*zz34^3 - 22*z*zb*zz12^2*zz13*zz23^2*
       zz24^2*zz34^3 - 10*zb^2*zz12^2*zz13*zz23^2*zz24^2*zz34^3 + 
      18*z*zb^2*zz12^2*zz13*zz23^2*zz24^2*zz34^3 + 14*zb^3*zz12^2*zz13*zz23^2*
       zz24^2*zz34^3 - 12*z*zb*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 
      4*z^2*zb*zz12*zz13^2*zz23^2*zz24^2*zz34^3 - 12*zb^2*zz12*zz13^2*zz23^2*
       zz24^2*zz34^3 + 4*z*zb^2*zz12*zz13^2*zz23^2*zz24^2*zz34^3 - 
      10*z^2*zb^2*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 
      16*zb^3*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 14*z*zb^3*zz12*zz13^2*zz23^2*
       zz24^2*zz34^3 + 6*z^2*zb^3*zz12*zz13^2*zz23^2*zz24^2*zz34^3 - 
      4*zb^4*zz12*zz13^2*zz23^2*zz24^2*zz34^3 - 6*z*zb^4*zz12*zz13^2*zz23^2*
       zz24^2*zz34^3 - 6*z^2*zb^2*zz13^3*zz23^2*zz24^2*zz34^3 + 
      6*z*zb^3*zz13^3*zz23^2*zz24^2*zz34^3 + 8*z^2*zb^3*zz13^3*zz23^2*zz24^2*
       zz34^3 - 8*z*zb^4*zz13^3*zz23^2*zz24^2*zz34^3 - 
      2*z^2*zb^4*zz13^3*zz23^2*zz24^2*zz34^3 + 2*z*zb^5*zz13^3*zz23^2*zz24^2*
       zz34^3 - 2*z*zz12^2*zz23^3*zz24^2*zz34^3 + 2*zb*zz12^2*zz23^3*zz24^2*
       zz34^3 + 10*z*zb*zz12^2*zz23^3*zz24^2*zz34^3 - 
      2*zb^2*zz12^2*zz23^3*zz24^2*zz34^3 - 8*z*zb^2*zz12^2*zz23^3*zz24^2*
       zz34^3 + 8*z*zb*zz12*zz13*zz23^3*zz24^2*zz34^3 + 
      4*zb^2*zz12*zz13*zz23^3*zz24^2*zz34^3 - 8*z*zb^2*zz12*zz13*zz23^3*
       zz24^2*zz34^3 - 4*zb^3*zz12*zz13*zz23^3*zz24^2*zz34^3 + 
      2*z^2*zb^2*zz13^2*zz23^3*zz24^2*zz34^3 - 2*z*zb^3*zz13^2*zz23^3*zz24^2*
       zz34^3 - 2*z^2*zb^3*zz13^2*zz23^3*zz24^2*zz34^3 + 
      2*z*zb^4*zz13^2*zz23^3*zz24^2*zz34^3 - 2*z*zb*zz12*zz23^4*zz24^2*
       zz34^3 + 2*z*zb^2*zz12*zz23^4*zz24^2*zz34^3 + 
      4*z*zb*zz12^5*zz23*zz34^4 - 4*z*zb^2*zz12^5*zz23*zz34^4 - 
      12*z*zb*zz12^4*zz13*zz23*zz34^4 + 12*z*zb^2*zz12^4*zz13*zz23*zz34^4 - 
      2*z^2*zb^2*zz12^4*zz13*zz23*zz34^4 + 2*z*zb^3*zz12^4*zz13*zz23*zz34^4 + 
      2*z^2*zb^3*zz12^4*zz13*zz23*zz34^4 - 2*z*zb^4*zz12^4*zz13*zz23*zz34^4 + 
      8*z*zb*zz12^3*zz13^2*zz23*zz34^4 - 8*z*zb^2*zz12^3*zz13^2*zz23*zz34^4 + 
      2*z^2*zb^3*zz12^3*zz13^2*zz23*zz34^4 - z^3*zb^3*zz12^3*zz13^2*zz23*
       zz34^4 - 2*z*zb^4*zz12^3*zz13^2*zz23*zz34^4 - 
      z^2*zb^4*zz12^3*zz13^2*zz23*zz34^4 + 2*z*zb^5*zz12^3*zz13^2*zz23*
       zz34^4 - 6*z^2*zb^2*zz12^2*zz13^3*zz23*zz34^4 + 
      6*z*zb^3*zz12^2*zz13^3*zz23*zz34^4 + 10*z^2*zb^3*zz12^2*zz13^3*zz23*
       zz34^4 - 10*z*zb^4*zz12^2*zz13^3*zz23*zz34^4 - 
      4*z^2*zb^4*zz12^2*zz13^3*zz23*zz34^4 + z^4*zb^4*zz12^2*zz13^3*zz23*
       zz34^4 + 4*z*zb^5*zz12^2*zz13^3*zz23*zz34^4 - 
      z^3*zb^5*zz12^2*zz13^3*zz23*zz34^4 - z^3*zb^3*zz12*zz13^4*zz23*zz34^4 + 
      z^2*zb^4*zz12*zz13^4*zz23*zz34^4 + z^4*zb^4*zz12*zz13^4*zz23*zz34^4 - 
      z^3*zb^5*zz12*zz13^4*zz23*zz34^4 - 8*z*zb*zz12^4*zz23^2*zz34^4 + 
      8*z*zb^2*zz12^4*zz23^2*zz34^4 - 12*z*zb*zz12^3*zz13*zz23^2*zz34^4 + 
      12*z*zb^2*zz12^3*zz13*zz23^2*zz34^4 + 5*z^2*zb^2*zz12^3*zz13*zz23^2*
       zz34^4 - 5*z*zb^3*zz12^3*zz13*zz23^2*zz34^4 - 
      4*z^2*zb^3*zz12^3*zz13*zz23^2*zz34^4 + 4*z*zb^4*zz12^3*zz13*zz23^2*
       zz34^4 + 9*z^2*zb^2*zz12^2*zz13^2*zz23^2*zz34^4 - 
      9*z*zb^3*zz12^2*zz13^2*zz23^2*zz34^4 - 10*z^2*zb^3*zz12^2*zz13^2*zz23^2*
       zz34^4 + 2*z^3*zb^3*zz12^2*zz13^2*zz23^2*zz34^4 + 
      10*z*zb^4*zz12^2*zz13^2*zz23^2*zz34^4 - 2*z*zb^5*zz12^2*zz13^2*zz23^2*
       zz34^4 + 2*z^3*zb^3*zz12*zz13^3*zz23^2*zz34^4 - 
      2*z^2*zb^4*zz12*zz13^3*zz23^2*zz34^4 - z^4*zb^4*zz12*zz13^3*zz23^2*
       zz34^4 + z^3*zb^5*zz12*zz13^3*zz23^2*zz34^4 + 
      4*z*zb*zz12^3*zz23^3*zz34^4 - 4*z*zb^2*zz12^3*zz23^3*zz34^4 - 
      3*z^2*zb^2*zz12^2*zz13*zz23^3*zz34^4 + 3*z*zb^3*zz12^2*zz13*zz23^3*
       zz34^4 + 2*z^2*zb^3*zz12^2*zz13*zz23^3*zz34^4 - 
      2*z*zb^4*zz12^2*zz13*zz23^3*zz34^4 - z^3*zb^3*zz12*zz13^2*zz23^3*
       zz34^4 + z^2*zb^4*zz12*zz13^2*zz23^3*zz34^4 + 2*z*zz12^5*zz24*zz34^4 - 
      2*zb*zz12^5*zz24*zz34^4 - 2*z*zb*zz12^5*zz24*zz34^4 + 
      6*zb^2*zz12^5*zz24*zz34^4 - 4*zb^3*zz12^5*zz24*zz34^4 - 
      4*z*zz12^4*zz13*zz24*zz34^4 + 4*zb*zz12^4*zz13*zz24*zz34^4 + 
      4*z*zb*zz12^4*zz13*zz24*zz34^4 - 4*z^2*zb*zz12^4*zz13*zz24*zz34^4 - 
      6*zb^2*zz12^4*zz13*zz24*zz34^4 + 8*z*zb^2*zz12^4*zz13*zz24*zz34^4 + 
      6*z^2*zb^2*zz12^4*zz13*zz24*zz34^4 - 2*zb^3*zz12^4*zz13*zz24*zz34^4 - 
      10*z*zb^3*zz12^4*zz13*zz24*zz34^4 - 2*z^2*zb^3*zz12^4*zz13*zz24*
       zz34^4 + 4*zb^4*zz12^4*zz13*zz24*zz34^4 + 2*z*zb^4*zz12^4*zz13*zz24*
       zz34^4 + 2*z*zz12^3*zz13^2*zz24*zz34^4 - 2*zb*zz12^3*zz13^2*zz24*
       zz34^4 - 8*z*zb*zz12^3*zz13^2*zz24*zz34^4 + 4*z^2*zb*zz12^3*zz13^2*
       zz24*zz34^4 - 2*z*zb^2*zz12^3*zz13^2*zz24*zz34^4 - 
      10*z^2*zb^2*zz12^3*zz13^2*zz24*zz34^4 + 6*zb^3*zz12^3*zz13^2*zz24*
       zz34^4 + 14*z*zb^3*zz12^3*zz13^2*zz24*zz34^4 + 
      4*z^2*zb^3*zz12^3*zz13^2*zz24*zz34^4 - 4*zb^4*zz12^3*zz13^2*zz24*
       zz34^4 - 4*z*zb^4*zz12^3*zz13^2*zz24*zz34^4 + 2*z^2*zb^4*zz12^3*zz13^2*
       zz24*zz34^4 - 2*z*zb^5*zz12^3*zz13^2*zz24*zz34^4 + 
      2*z*zb*zz12^2*zz13^3*zz24*zz34^4 - 4*z^2*zb*zz12^2*zz13^3*zz24*zz34^4 + 
      4*zb^2*zz12^2*zz13^3*zz24*zz34^4 + 6*z*zb^2*zz12^2*zz13^3*zz24*zz34^4 - 
      8*zb^3*zz12^2*zz13^3*zz24*zz34^4 - 4*z*zb^3*zz12^2*zz13^3*zz24*zz34^4 + 
      18*z^2*zb^3*zz12^2*zz13^3*zz24*zz34^4 + 4*zb^4*zz12^2*zz13^3*zz24*
       zz34^4 - 18*z*zb^4*zz12^2*zz13^3*zz24*zz34^4 - 
      14*z^2*zb^4*zz12^2*zz13^3*zz24*zz34^4 + 14*z*zb^5*zz12^2*zz13^3*zz24*
       zz34^4 - 4*z*zz12^4*zz23*zz24*zz34^4 + 4*zb*zz12^4*zz23*zz24*zz34^4 + 
      4*z*zb*zz12^4*zz23*zz24*zz34^4 - 16*zb^2*zz12^4*zz23*zz24*zz34^4 + 
      12*zb^3*zz12^4*zz23*zz24*zz34^4 - 4*z*zz12^3*zz13*zz23*zz24*zz34^4 + 
      4*zb*zz12^3*zz13*zz23*zz24*zz34^4 + 2*z*zb*zz12^3*zz13*zz23*zz24*
       zz34^4 + 8*z^2*zb*zz12^3*zz13*zz23*zz24*zz34^4 - 
      14*zb^2*zz12^3*zz13*zz23*zz24*zz34^4 - 14*z*zb^2*zz12^3*zz13*zz23*zz24*
       zz34^4 - 14*z^2*zb^2*zz12^3*zz13*zz23*zz24*zz34^4 + 
      18*zb^3*zz12^3*zz13*zz23*zz24*zz34^4 + 22*z*zb^3*zz12^3*zz13*zz23*zz24*
       zz34^4 + 6*z^2*zb^3*zz12^3*zz13*zz23*zz24*zz34^4 - 
      8*zb^4*zz12^3*zz13*zz23*zz24*zz34^4 - 6*z*zb^4*zz12^3*zz13*zz23*zz24*
       zz34^4 - 4*z*zb*zz12^2*zz13^2*zz23*zz24*zz34^4 + 
      8*z^2*zb*zz12^2*zz13^2*zz23*zz24*zz34^4 - 12*zb^2*zz12^2*zz13^2*zz23*
       zz24*zz34^4 - 12*z*zb^2*zz12^2*zz13^2*zz23*zz24*zz34^4 - 
      6*z^2*zb^2*zz12^2*zz13^2*zz23*zz24*zz34^4 + 20*zb^3*zz12^2*zz13^2*zz23*
       zz24*zz34^4 + 14*z*zb^3*zz12^2*zz13^2*zz23*zz24*zz34^4 + 
      2*z^2*zb^3*zz12^2*zz13^2*zz23*zz24*zz34^4 - 8*zb^4*zz12^2*zz13^2*zz23*
       zz24*zz34^4 - 2*z*zb^4*zz12^2*zz13^2*zz23*zz24*zz34^4 - 
      4*z^2*zb^4*zz12^2*zz13^2*zz23*zz24*zz34^4 + 4*z*zb^5*zz12^2*zz13^2*zz23*
       zz24*zz34^4 - 2*z^2*zb^2*zz12*zz13^3*zz23*zz24*zz34^4 + 
      2*z*zb^3*zz12*zz13^3*zz23*zz24*zz34^4 + 4*z^2*zb^3*zz12*zz13^3*zz23*
       zz24*zz34^4 - 4*z*zb^4*zz12*zz13^3*zz23*zz24*zz34^4 - 
      2*z^2*zb^4*zz12*zz13^3*zz23*zz24*zz34^4 + 2*z*zb^5*zz12*zz13^3*zz23*
       zz24*zz34^4 + 2*z*zz12^3*zz23^2*zz24*zz34^4 - 
      2*zb*zz12^3*zz23^2*zz24*zz34^4 - 2*z*zb*zz12^3*zz23^2*zz24*zz34^4 + 
      14*zb^2*zz12^3*zz23^2*zz24*zz34^4 - 12*zb^3*zz12^3*zz23^2*zz24*zz34^4 + 
      2*z*zb*zz12^2*zz13*zz23^2*zz24*zz34^4 - 4*z^2*zb*zz12^2*zz13*zz23^2*
       zz24*zz34^4 + 12*zb^2*zz12^2*zz13*zz23^2*zz24*zz34^4 + 
      6*z*zb^2*zz12^2*zz13*zz23^2*zz24*zz34^4 + 10*z^2*zb^2*zz12^2*zz13*
       zz23^2*zz24*zz34^4 - 16*zb^3*zz12^2*zz13*zz23^2*zz24*zz34^4 - 
      14*z*zb^3*zz12^2*zz13*zz23^2*zz24*zz34^4 - 6*z^2*zb^3*zz12^2*zz13*
       zz23^2*zz24*zz34^4 + 4*zb^4*zz12^2*zz13*zz23^2*zz24*zz34^4 + 
      6*z*zb^4*zz12^2*zz13*zz23^2*zz24*zz34^4 + 4*z^2*zb^2*zz12*zz13^2*zz23^2*
       zz24*zz34^4 - 4*z*zb^3*zz12*zz13^2*zz23^2*zz24*zz34^4 - 
      6*z^2*zb^3*zz12*zz13^2*zz23^2*zz24*zz34^4 + 6*z*zb^4*zz12*zz13^2*zz23^2*
       zz24*zz34^4 + 2*z^2*zb^4*zz12*zz13^2*zz23^2*zz24*zz34^4 - 
      2*z*zb^5*zz12*zz13^2*zz23^2*zz24*zz34^4 - 4*zb^2*zz12^2*zz23^3*zz24*
       zz34^4 + 4*zb^3*zz12^2*zz23^3*zz24*zz34^4 - 2*z^2*zb^2*zz12*zz13*
       zz23^3*zz24*zz34^4 + 2*z*zb^3*zz12*zz13*zz23^3*zz24*zz34^4 + 
      2*z^2*zb^3*zz12*zz13*zz23^3*zz24*zz34^4 - 2*z*zb^4*zz12*zz13*zz23^3*
       zz24*zz34^4 - 2*z*zb*zz12^5*zz34^5 + 2*z*zb^2*zz12^5*zz34^5 + 
      4*z*zb*zz12^4*zz13*zz34^5 - 4*z*zb^2*zz12^4*zz13*zz34^5 + 
      2*z^2*zb^2*zz12^4*zz13*zz34^5 - 2*z*zb^3*zz12^4*zz13*zz34^5 - 
      2*z^2*zb^3*zz12^4*zz13*zz34^5 + 2*z*zb^4*zz12^4*zz13*zz34^5 - 
      2*z*zb*zz12^3*zz13^2*zz34^5 + 2*z*zb^2*zz12^3*zz13^2*zz34^5 - 
      2*z^2*zb^3*zz12^3*zz13^2*zz34^5 + 2*z*zb^4*zz12^3*zz13^2*zz34^5 + 
      2*z^2*zb^4*zz12^3*zz13^2*zz34^5 - 2*z*zb^5*zz12^3*zz13^2*zz34^5 + 
      2*z^2*zb^2*zz12^2*zz13^3*zz34^5 - 2*z*zb^3*zz12^2*zz13^3*zz34^5 - 
      4*z^2*zb^3*zz12^2*zz13^3*zz34^5 + 4*z*zb^4*zz12^2*zz13^3*zz34^5 + 
      2*z^2*zb^4*zz12^2*zz13^3*zz34^5 - 2*z*zb^5*zz12^2*zz13^3*zz34^5 + 
      4*z*zb*zz12^4*zz23*zz34^5 - 4*z*zb^2*zz12^4*zz23*zz34^5 + 
      4*z*zb*zz12^3*zz13*zz23*zz34^5 - 4*z*zb^2*zz12^3*zz13*zz23*zz34^5 - 
      4*z^2*zb^2*zz12^3*zz13*zz23*zz34^5 + 4*z*zb^3*zz12^3*zz13*zz23*zz34^5 + 
      4*z^2*zb^3*zz12^3*zz13*zz23*zz34^5 - 4*z*zb^4*zz12^3*zz13*zz23*zz34^5 - 
      4*z^2*zb^2*zz12^2*zz13^2*zz23*zz34^5 + 4*z*zb^3*zz12^2*zz13^2*zz23*
       zz34^5 + 6*z^2*zb^3*zz12^2*zz13^2*zz23*zz34^5 - 
      6*z*zb^4*zz12^2*zz13^2*zz23*zz34^5 - 2*z^2*zb^4*zz12^2*zz13^2*zz23*
       zz34^5 + 2*z*zb^5*zz12^2*zz13^2*zz23*zz34^5 - 
      2*z*zb*zz12^3*zz23^2*zz34^5 + 2*z*zb^2*zz12^3*zz23^2*zz34^5 + 
      2*z^2*zb^2*zz12^2*zz13*zz23^2*zz34^5 - 2*z*zb^3*zz12^2*zz13*zz23^2*
       zz34^5 - 2*z^2*zb^3*zz12^2*zz13*zz23^2*zz34^5 + 
      2*z*zb^4*zz12^2*zz13*zz23^2*zz34^5))/(zb*(-z + zb)*zz12*
     (-(zz13*zz24) + zz12*zz34)*(zz12^2*zz13^2*zz23^4 - 
      4*zz12^2*zz13^2*zz23^3*zz24 + 2*zz12*zz13^3*zz23^3*zz24 + 
      2*zz12*zz13^2*zz23^4*zz24 + 6*zz12^2*zz13^2*zz23^2*zz24^2 - 
      6*zz12*zz13^3*zz23^2*zz24^2 + zz13^4*zz23^2*zz24^2 - 
      6*zz12*zz13^2*zz23^3*zz24^2 - 2*zz13^3*zz23^3*zz24^2 + 
      zz13^2*zz23^4*zz24^2 - 4*zz12^2*zz13^2*zz23*zz24^3 + 
      6*zz12*zz13^3*zz23*zz24^3 - 2*zz13^4*zz23*zz24^3 + 
      6*zz12*zz13^2*zz23^2*zz24^3 + 4*zz13^3*zz23^2*zz24^3 - 
      2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + 
      zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
      zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
      4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
      6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
      6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
      2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
      6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
      4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
      10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
      6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
      6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
      2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
      2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
      6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
      6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
      6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
      zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
      6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
      6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
      2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
      8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
      6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
      10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
      2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
      zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
      6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
      zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
      8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
      4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
      10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
      4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
      zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 6*zz12^3*zz13*zz23*
       zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 4*zz12^3*zz23^2*zz34^3 + 
      6*zz12^2*zz13*zz23^2*zz34^3 - 2*zz12^2*zz23^3*zz34^3 - 
      2*zz12^4*zz24*zz34^3 + 2*zz12^3*zz13*zz24*zz34^3 + 
      2*zz12^2*zz13^2*zz24*zz34^3 - 2*zz12*zz13^3*zz24*zz34^3 + 
      6*zz12^3*zz23*zz24*zz34^3 + 4*zz12^2*zz13*zz23*zz24*zz34^3 + 
      6*zz12*zz13^2*zz23*zz24*zz34^3 - 6*zz12^2*zz23^2*zz24*zz34^3 - 
      6*zz12*zz13*zz23^2*zz24*zz34^3 + 2*zz12*zz23^3*zz24*zz34^3 + 
      zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + zz12^2*zz13^2*zz34^4 - 
      2*zz12^3*zz23*zz34^4 - 2*zz12^2*zz13*zz23*zz34^4 + 
      zz12^2*zz23^2*zz34^4))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(zz23^3*(zz12^2*zz13^2*zz23^4 - 2*zz12^2*zz13^2*zz23^3*zz24 + 
      2*zz12*zz13^3*zz23^3*zz24 + 2*zz12*zz13^2*zz23^4*zz24 + 
      2*zz12*zz13^3*zz23^2*zz24^2 + zz13^4*zz23^2*zz24^2 - 
      2*zz12*zz13^2*zz23^3*zz24^2 - 2*zz13^3*zz23^3*zz24^2 + 
      zz13^2*zz23^4*zz24^2 + 2*zz12^2*zz13^2*zz23*zz24^3 - 
      10*zz12*zz13^3*zz23*zz24^3 - 2*zz12*zz13^2*zz23^2*zz24^3 - 
      zz12^2*zz13^2*zz24^4 + 6*zz12*zz13^3*zz24^4 - zz13^4*zz24^4 + 
      2*zz12*zz13^2*zz23*zz24^4 + 2*zz13^3*zz23*zz24^4 - 
      zz13^2*zz23^2*zz24^4 - 2*zz12^3*zz13*zz23^3*zz34 - 
      4*zz12^2*zz13^2*zz23^3*zz34 + 2*a*zz12^2*zz13^2*zz23^3*zz34 - 
      b*zz12^2*zz13^2*zz23^3*zz34 - c*zz12^2*zz13^2*zz23^3*zz34 + 
      2*zz12^2*zz13*zz23^4*zz34 + 4*zz12^3*zz13*zz23^2*zz24*zz34 - 
      2*zz12^2*zz13^2*zz23^2*zz24*zz34 - 2*a*zz12^2*zz13^2*zz23^2*zz24*zz34 + 
      b*zz12^2*zz13^2*zz23^2*zz24*zz34 + c*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
      6*zz12*zz13^3*zz23^2*zz24*zz34 + 4*a*zz12*zz13^3*zz23^2*zz24*zz34 - 
      2*b*zz12*zz13^3*zz23^2*zz24*zz34 - 2*c*zz12*zz13^3*zz23^2*zz24*zz34 - 
      8*zz12^2*zz13*zz23^3*zz24*zz34 + 2*zz12*zz13^2*zz23^3*zz24*zz34 + 
      4*a*zz12*zz13^2*zz23^3*zz24*zz34 - 2*b*zz12*zz13^2*zz23^3*zz24*zz34 - 
      2*c*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 - 
      2*zz12^3*zz13*zz23*zz24^2*zz34 + 14*zz12^2*zz13^2*zz23*zz24^2*zz34 - 
      2*a*zz12^2*zz13^2*zz23*zz24^2*zz34 + b*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
      c*zz12^2*zz13^2*zz23*zz24^2*zz34 - 6*zz12*zz13^3*zz23*zz24^2*zz34 - 
      4*a*zz12*zz13^3*zz23*zz24^2*zz34 + 2*b*zz12*zz13^3*zz23*zz24^2*zz34 + 
      2*c*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 + 
      2*a*zz13^4*zz23*zz24^2*zz34 - b*zz13^4*zz23*zz24^2*zz34 - 
      c*zz13^4*zz23*zz24^2*zz34 + 6*zz12^2*zz13*zz23^2*zz24^2*zz34 + 
      12*zz12*zz13^2*zz23^2*zz24^2*zz34 + 6*zz13^3*zz23^2*zz24^2*zz34 - 
      4*a*zz13^3*zz23^2*zz24^2*zz34 + 2*b*zz13^3*zz23^2*zz24^2*zz34 + 
      2*c*zz13^3*zz23^2*zz24^2*zz34 - 6*zz12*zz13*zz23^3*zz24^2*zz34 - 
      6*zz13^2*zz23^3*zz24^2*zz34 + 2*a*zz13^2*zz23^3*zz24^2*zz34 - 
      b*zz13^2*zz23^3*zz24^2*zz34 - c*zz13^2*zz23^3*zz24^2*zz34 + 
      2*zz13*zz23^4*zz24^2*zz34 - 8*zz12^2*zz13^2*zz24^3*zz34 + 
      2*a*zz12^2*zz13^2*zz24^3*zz34 - b*zz12^2*zz13^2*zz24^3*zz34 - 
      c*zz12^2*zz13^2*zz24^3*zz34 - 8*zz12*zz13^3*zz24^3*zz34 + 
      2*a*zz13^4*zz24^3*zz34 - b*zz13^4*zz24^3*zz34 - c*zz13^4*zz24^3*zz34 + 
      8*zz12*zz13^2*zz23*zz24^3*zz34 - 4*a*zz12*zz13^2*zz23*zz24^3*zz34 + 
      2*b*zz12*zz13^2*zz23*zz24^3*zz34 + 2*c*zz12*zz13^2*zz23*zz24^3*zz34 - 
      4*a*zz13^3*zz23*zz24^3*zz34 + 2*b*zz13^3*zz23*zz24^3*zz34 + 
      2*c*zz13^3*zz23*zz24^3*zz34 + 2*a*zz13^2*zz23^2*zz24^3*zz34 - 
      b*zz13^2*zz23^2*zz24^3*zz34 - c*zz13^2*zz23^2*zz24^3*zz34 + 
      zz12^4*zz23^2*zz34^2 + 6*zz12^3*zz13*zz23^2*zz34^2 - 
      2*a*zz12^3*zz13*zz23^2*zz34^2 + b*zz12^3*zz13*zz23^2*zz34^2 + 
      c*zz12^3*zz13*zz23^2*zz34^2 + 6*zz12^2*zz13^2*zz23^2*zz34^2 - 
      6*a*zz12^2*zz13^2*zz23^2*zz34^2 + 3*b*zz12^2*zz13^2*zz23^2*zz34^2 + 
      3*c*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
      6*zz12^2*zz13*zz23^3*zz34^2 + 2*a*zz12^2*zz13*zz23^3*zz34^2 - 
      b*zz12^2*zz13*zz23^3*zz34^2 - c*zz12^2*zz13*zz23^3*zz34^2 + 
      zz12^2*zz23^4*zz34^2 - 2*zz12^4*zz23*zz24*zz34^2 + 
      2*zz12^3*zz13*zz23*zz24*zz34^2 + 4*a*zz12^3*zz13*zz23*zz24*zz34^2 - 
      2*b*zz12^3*zz13*zz23*zz24*zz34^2 - 2*c*zz12^3*zz13*zz23*zz24*zz34^2 + 
      10*zz12^2*zz13^2*zz23*zz24*zz34^2 - 2*a*zz12^2*zz13^2*zz23*zz24*
       zz34^2 + b*zz12^2*zz13^2*zz23*zz24*zz34^2 + c*zz12^2*zz13^2*zz23*zz24*
       zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 - 8*a*zz12*zz13^3*zz23*zz24*
       zz34^2 + 4*b*zz12*zz13^3*zz23*zz24*zz34^2 + 4*c*zz12*zz13^3*zz23*zz24*
       zz34^2 + 6*zz12^3*zz23^2*zz24*zz34^2 - 4*zz12^2*zz13*zz23^2*zz24*
       zz34^2 - 8*a*zz12^2*zz13*zz23^2*zz24*zz34^2 + 
      4*b*zz12^2*zz13*zz23^2*zz24*zz34^2 + 4*c*zz12^2*zz13*zz23^2*zz24*
       zz34^2 - 10*zz12*zz13^2*zz23^2*zz24*zz34^2 + 4*a*zz12*zz13^2*zz23^2*
       zz24*zz34^2 - 2*b*zz12*zz13^2*zz23^2*zz24*zz34^2 - 
      2*c*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
      2*zz12*zz13*zz23^3*zz24*zz34^2 + 4*a*zz12*zz13*zz23^3*zz24*zz34^2 - 
      2*b*zz12*zz13*zz23^3*zz24*zz34^2 - 2*c*zz12*zz13*zz23^3*zz24*zz34^2 + 
      2*zz12*zz23^4*zz24*zz34^2 + zz12^4*zz24^2*zz34^2 + 
      4*zz12^3*zz13*zz24^2*zz34^2 - 2*a*zz12^3*zz13*zz24^2*zz34^2 + 
      b*zz12^3*zz13*zz24^2*zz34^2 + c*zz12^3*zz13*zz24^2*zz34^2 + 
      14*zz12^2*zz13^2*zz24^2*zz34^2 - 4*a*zz12^2*zz13^2*zz24^2*zz34^2 + 
      2*b*zz12^2*zz13^2*zz24^2*zz34^2 + 2*c*zz12^2*zz13^2*zz24^2*zz34^2 + 
      4*zz12*zz13^3*zz24^2*zz34^2 - 4*a*zz12*zz13^3*zz24^2*zz34^2 + 
      2*b*zz12*zz13^3*zz24^2*zz34^2 + 2*c*zz12*zz13^3*zz24^2*zz34^2 + 
      zz13^4*zz24^2*zz34^2 - 2*a*zz13^4*zz24^2*zz34^2 + 
      b*zz13^4*zz24^2*zz34^2 + c*zz13^4*zz24^2*zz34^2 - 
      4*zz12^3*zz23*zz24^2*zz34^2 - 12*zz12^2*zz13*zz23*zz24^2*zz34^2 + 
      6*a*zz12^2*zz13*zz23*zz24^2*zz34^2 - 3*b*zz12^2*zz13*zz23*zz24^2*
       zz34^2 - 3*c*zz12^2*zz13*zz23*zz24^2*zz34^2 - 
      12*zz12*zz13^2*zz23*zz24^2*zz34^2 + 10*a*zz12*zz13^2*zz23*zz24^2*
       zz34^2 - 5*b*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
      5*c*zz12*zz13^2*zz23*zz24^2*zz34^2 - 4*zz13^3*zz23*zz24^2*zz34^2 + 
      6*a*zz13^3*zz23*zz24^2*zz34^2 - 3*b*zz13^3*zz23*zz24^2*zz34^2 - 
      3*c*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
      12*zz12*zz13*zz23^2*zz24^2*zz34^2 - 6*a*zz12*zz13*zz23^2*zz24^2*
       zz34^2 + 3*b*zz12*zz13*zz23^2*zz24^2*zz34^2 + 
      3*c*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
      6*a*zz13^2*zz23^2*zz24^2*zz34^2 + 3*b*zz13^2*zz23^2*zz24^2*zz34^2 + 
      3*c*zz13^2*zz23^2*zz24^2*zz34^2 - 4*zz12*zz23^3*zz24^2*zz34^2 - 
      4*zz13*zz23^3*zz24^2*zz34^2 + 2*a*zz13*zz23^3*zz24^2*zz34^2 - 
      b*zz13*zz23^3*zz24^2*zz34^2 - c*zz13*zz23^3*zz24^2*zz34^2 + 
      zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 - 6*zz12^3*zz13*zz23*
       zz34^3 + 4*a*zz12^3*zz13*zz23*zz34^3 - 2*b*zz12^3*zz13*zz23*zz34^3 - 
      2*c*zz12^3*zz13*zz23*zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 
      6*a*zz12^2*zz13^2*zz23*zz34^3 - 3*b*zz12^2*zz13^2*zz23*zz34^3 - 
      3*c*zz12^2*zz13^2*zz23*zz34^3 + 4*zz12^3*zz23^2*zz34^3 + 
      6*zz12^2*zz13*zz23^2*zz34^3 - 4*a*zz12^2*zz13*zz23^2*zz34^3 + 
      2*b*zz12^2*zz13*zz23^2*zz34^3 + 2*c*zz12^2*zz13*zz23^2*zz34^3 - 
      2*zz12^2*zz23^3*zz34^3 - 2*zz12^4*zz24*zz34^3 - 
      6*zz12^3*zz13*zz24*zz34^3 + 4*a*zz12^3*zz13*zz24*zz34^3 - 
      2*b*zz12^3*zz13*zz24*zz34^3 - 2*c*zz12^3*zz13*zz24*zz34^3 - 
      6*zz12^2*zz13^2*zz24*zz34^3 + 4*a*zz12^2*zz13^2*zz24*zz34^3 - 
      2*b*zz12^2*zz13^2*zz24*zz34^3 - 2*c*zz12^2*zz13^2*zz24*zz34^3 - 
      2*zz12*zz13^3*zz24*zz34^3 + 4*a*zz12*zz13^3*zz24*zz34^3 - 
      2*b*zz12*zz13^3*zz24*zz34^3 - 2*c*zz12*zz13^3*zz24*zz34^3 + 
      6*zz12^3*zz23*zz24*zz34^3 + 12*zz12^2*zz13*zz23*zz24*zz34^3 - 
      8*a*zz12^2*zz13*zz23*zz24*zz34^3 + 4*b*zz12^2*zz13*zz23*zz24*zz34^3 + 
      4*c*zz12^2*zz13*zz23*zz24*zz34^3 + 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
      8*a*zz12*zz13^2*zz23*zz24*zz34^3 + 4*b*zz12*zz13^2*zz23*zz24*zz34^3 + 
      4*c*zz12*zz13^2*zz23*zz24*zz34^3 - 6*zz12^2*zz23^2*zz24*zz34^3 - 
      6*zz12*zz13*zz23^2*zz24*zz34^3 + 4*a*zz12*zz13*zz23^2*zz24*zz34^3 - 
      2*b*zz12*zz13*zz23^2*zz24*zz34^3 - 2*c*zz12*zz13*zz23^2*zz24*zz34^3 + 
      2*zz12*zz23^3*zz24*zz34^3 + zz12^4*zz34^4 + 2*zz12^3*zz13*zz34^4 - 
      2*a*zz12^3*zz13*zz34^4 + b*zz12^3*zz13*zz34^4 + c*zz12^3*zz13*zz34^4 + 
      zz12^2*zz13^2*zz34^4 - 2*a*zz12^2*zz13^2*zz34^4 + 
      b*zz12^2*zz13^2*zz34^4 + c*zz12^2*zz13^2*zz34^4 - 
      2*zz12^3*zz23*zz34^4 - 2*zz12^2*zz13*zz23*zz34^4 + 
      2*a*zz12^2*zz13*zz23*zz34^4 - b*zz12^2*zz13*zz23*zz34^4 - 
      c*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4))/
   (3*(a - b)*(a - c)*zz13^2*zz34*(zz12^2*zz13^2*zz23^4 - 
     4*zz12^2*zz13^2*zz23^3*zz24 + 2*zz12*zz13^3*zz23^3*zz24 + 
     2*zz12*zz13^2*zz23^4*zz24 + 6*zz12^2*zz13^2*zz23^2*zz24^2 - 
     6*zz12*zz13^3*zz23^2*zz24^2 + zz13^4*zz23^2*zz24^2 - 
     6*zz12*zz13^2*zz23^3*zz24^2 - 2*zz13^3*zz23^3*zz24^2 + 
     zz13^2*zz23^4*zz24^2 - 4*zz12^2*zz13^2*zz23*zz24^3 + 
     6*zz12*zz13^3*zz23*zz24^3 - 2*zz13^4*zz23*zz24^3 + 
     6*zz12*zz13^2*zz23^2*zz24^3 + 4*zz13^3*zz23^2*zz24^3 - 
     2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + 
     zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
     zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
     4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
     6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
     6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
     2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
     6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
     4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
     10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
     6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
     6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
     2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
     2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
     6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
     6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
     6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
     zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
     6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
     6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
     2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
     8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
     6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
     10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
     2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
     zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
     6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
     zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
     8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
     4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
     10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
     4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
     zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 
     6*zz12^3*zz13*zz23*zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 
     4*zz12^3*zz23^2*zz34^3 + 6*zz12^2*zz13*zz23^2*zz34^3 - 
     2*zz12^2*zz23^3*zz34^3 - 2*zz12^4*zz24*zz34^3 + 
     2*zz12^3*zz13*zz24*zz34^3 + 2*zz12^2*zz13^2*zz24*zz34^3 - 
     2*zz12*zz13^3*zz24*zz34^3 + 6*zz12^3*zz23*zz24*zz34^3 + 
     4*zz12^2*zz13*zz23*zz24*zz34^3 + 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
     6*zz12^2*zz23^2*zz24*zz34^3 - 6*zz12*zz13*zz23^2*zz24*zz34^3 + 
     2*zz12*zz23^3*zz24*zz34^3 + zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + 
     zz12^2*zz13^2*zz34^4 - 2*zz12^3*zz23*zz34^4 - 
     2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4)), 
  -(zz23^3*(-(zz12^2*zz13^2*zz23^4) + 2*zz12^2*zz13^2*zz23^3*zz24 - 
      2*zz12*zz13^3*zz23^3*zz24 - 2*zz12*zz13^2*zz23^4*zz24 - 
      2*zz12*zz13^3*zz23^2*zz24^2 - zz13^4*zz23^2*zz24^2 + 
      2*zz12*zz13^2*zz23^3*zz24^2 + 2*zz13^3*zz23^3*zz24^2 - 
      zz13^2*zz23^4*zz24^2 - 2*zz12^2*zz13^2*zz23*zz24^3 + 
      10*zz12*zz13^3*zz23*zz24^3 + 2*zz12*zz13^2*zz23^2*zz24^3 + 
      zz12^2*zz13^2*zz24^4 - 6*zz12*zz13^3*zz24^4 + zz13^4*zz24^4 - 
      2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
      zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 + 
      4*zz12^2*zz13^2*zz23^3*zz34 + a*zz12^2*zz13^2*zz23^3*zz34 - 
      2*b*zz12^2*zz13^2*zz23^3*zz34 + c*zz12^2*zz13^2*zz23^3*zz34 - 
      2*zz12^2*zz13*zz23^4*zz34 - 4*zz12^3*zz13*zz23^2*zz24*zz34 + 
      2*zz12^2*zz13^2*zz23^2*zz24*zz34 - a*zz12^2*zz13^2*zz23^2*zz24*zz34 + 
      2*b*zz12^2*zz13^2*zz23^2*zz24*zz34 - c*zz12^2*zz13^2*zz23^2*zz24*zz34 + 
      6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*a*zz12*zz13^3*zz23^2*zz24*zz34 - 
      4*b*zz12*zz13^3*zz23^2*zz24*zz34 + 2*c*zz12*zz13^3*zz23^2*zz24*zz34 + 
      8*zz12^2*zz13*zz23^3*zz24*zz34 - 2*zz12*zz13^2*zz23^3*zz24*zz34 + 
      2*a*zz12*zz13^2*zz23^3*zz24*zz34 - 4*b*zz12*zz13^2*zz23^3*zz24*zz34 + 
      2*c*zz12*zz13^2*zz23^3*zz24*zz34 - 4*zz12*zz13*zz23^4*zz24*zz34 + 
      2*zz12^3*zz13*zz23*zz24^2*zz34 - 14*zz12^2*zz13^2*zz23*zz24^2*zz34 - 
      a*zz12^2*zz13^2*zz23*zz24^2*zz34 + 2*b*zz12^2*zz13^2*zz23*zz24^2*zz34 - 
      c*zz12^2*zz13^2*zz23*zz24^2*zz34 + 6*zz12*zz13^3*zz23*zz24^2*zz34 - 
      2*a*zz12*zz13^3*zz23*zz24^2*zz34 + 4*b*zz12*zz13^3*zz23*zz24^2*zz34 - 
      2*c*zz12*zz13^3*zz23*zz24^2*zz34 + 2*zz13^4*zz23*zz24^2*zz34 + 
      a*zz13^4*zz23*zz24^2*zz34 - 2*b*zz13^4*zz23*zz24^2*zz34 + 
      c*zz13^4*zz23*zz24^2*zz34 - 6*zz12^2*zz13*zz23^2*zz24^2*zz34 - 
      12*zz12*zz13^2*zz23^2*zz24^2*zz34 - 6*zz13^3*zz23^2*zz24^2*zz34 - 
      2*a*zz13^3*zz23^2*zz24^2*zz34 + 4*b*zz13^3*zz23^2*zz24^2*zz34 - 
      2*c*zz13^3*zz23^2*zz24^2*zz34 + 6*zz12*zz13*zz23^3*zz24^2*zz34 + 
      6*zz13^2*zz23^3*zz24^2*zz34 + a*zz13^2*zz23^3*zz24^2*zz34 - 
      2*b*zz13^2*zz23^3*zz24^2*zz34 + c*zz13^2*zz23^3*zz24^2*zz34 - 
      2*zz13*zz23^4*zz24^2*zz34 + 8*zz12^2*zz13^2*zz24^3*zz34 + 
      a*zz12^2*zz13^2*zz24^3*zz34 - 2*b*zz12^2*zz13^2*zz24^3*zz34 + 
      c*zz12^2*zz13^2*zz24^3*zz34 + 8*zz12*zz13^3*zz24^3*zz34 + 
      a*zz13^4*zz24^3*zz34 - 2*b*zz13^4*zz24^3*zz34 + c*zz13^4*zz24^3*zz34 - 
      8*zz12*zz13^2*zz23*zz24^3*zz34 - 2*a*zz12*zz13^2*zz23*zz24^3*zz34 + 
      4*b*zz12*zz13^2*zz23*zz24^3*zz34 - 2*c*zz12*zz13^2*zz23*zz24^3*zz34 - 
      2*a*zz13^3*zz23*zz24^3*zz34 + 4*b*zz13^3*zz23*zz24^3*zz34 - 
      2*c*zz13^3*zz23*zz24^3*zz34 + a*zz13^2*zz23^2*zz24^3*zz34 - 
      2*b*zz13^2*zz23^2*zz24^3*zz34 + c*zz13^2*zz23^2*zz24^3*zz34 - 
      zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 - 
      a*zz12^3*zz13*zz23^2*zz34^2 + 2*b*zz12^3*zz13*zz23^2*zz34^2 - 
      c*zz12^3*zz13*zz23^2*zz34^2 - 6*zz12^2*zz13^2*zz23^2*zz34^2 - 
      3*a*zz12^2*zz13^2*zz23^2*zz34^2 + 6*b*zz12^2*zz13^2*zz23^2*zz34^2 - 
      3*c*zz12^2*zz13^2*zz23^2*zz34^2 + 2*zz12^3*zz23^3*zz34^2 + 
      6*zz12^2*zz13*zz23^3*zz34^2 + a*zz12^2*zz13*zz23^3*zz34^2 - 
      2*b*zz12^2*zz13*zz23^3*zz34^2 + c*zz12^2*zz13*zz23^3*zz34^2 - 
      zz12^2*zz23^4*zz34^2 + 2*zz12^4*zz23*zz24*zz34^2 - 
      2*zz12^3*zz13*zz23*zz24*zz34^2 + 2*a*zz12^3*zz13*zz23*zz24*zz34^2 - 
      4*b*zz12^3*zz13*zz23*zz24*zz34^2 + 2*c*zz12^3*zz13*zz23*zz24*zz34^2 - 
      10*zz12^2*zz13^2*zz23*zz24*zz34^2 - a*zz12^2*zz13^2*zz23*zz24*zz34^2 + 
      2*b*zz12^2*zz13^2*zz23*zz24*zz34^2 - c*zz12^2*zz13^2*zz23*zz24*zz34^2 - 
      6*zz12*zz13^3*zz23*zz24*zz34^2 - 4*a*zz12*zz13^3*zz23*zz24*zz34^2 + 
      8*b*zz12*zz13^3*zz23*zz24*zz34^2 - 4*c*zz12*zz13^3*zz23*zz24*zz34^2 - 
      6*zz12^3*zz23^2*zz24*zz34^2 + 4*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
      4*a*zz12^2*zz13*zz23^2*zz24*zz34^2 + 8*b*zz12^2*zz13*zz23^2*zz24*
       zz34^2 - 4*c*zz12^2*zz13*zz23^2*zz24*zz34^2 + 
      10*zz12*zz13^2*zz23^2*zz24*zz34^2 + 2*a*zz12*zz13^2*zz23^2*zz24*
       zz34^2 - 4*b*zz12*zz13^2*zz23^2*zz24*zz34^2 + 
      2*c*zz12*zz13^2*zz23^2*zz24*zz34^2 + 6*zz12^2*zz23^3*zz24*zz34^2 - 
      2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*a*zz12*zz13*zz23^3*zz24*zz34^2 - 
      4*b*zz12*zz13*zz23^3*zz24*zz34^2 + 2*c*zz12*zz13*zz23^3*zz24*zz34^2 - 
      2*zz12*zz23^4*zz24*zz34^2 - zz12^4*zz24^2*zz34^2 - 
      4*zz12^3*zz13*zz24^2*zz34^2 - a*zz12^3*zz13*zz24^2*zz34^2 + 
      2*b*zz12^3*zz13*zz24^2*zz34^2 - c*zz12^3*zz13*zz24^2*zz34^2 - 
      14*zz12^2*zz13^2*zz24^2*zz34^2 - 2*a*zz12^2*zz13^2*zz24^2*zz34^2 + 
      4*b*zz12^2*zz13^2*zz24^2*zz34^2 - 2*c*zz12^2*zz13^2*zz24^2*zz34^2 - 
      4*zz12*zz13^3*zz24^2*zz34^2 - 2*a*zz12*zz13^3*zz24^2*zz34^2 + 
      4*b*zz12*zz13^3*zz24^2*zz34^2 - 2*c*zz12*zz13^3*zz24^2*zz34^2 - 
      zz13^4*zz24^2*zz34^2 - a*zz13^4*zz24^2*zz34^2 + 
      2*b*zz13^4*zz24^2*zz34^2 - c*zz13^4*zz24^2*zz34^2 + 
      4*zz12^3*zz23*zz24^2*zz34^2 + 12*zz12^2*zz13*zz23*zz24^2*zz34^2 + 
      3*a*zz12^2*zz13*zz23*zz24^2*zz34^2 - 6*b*zz12^2*zz13*zz23*zz24^2*
       zz34^2 + 3*c*zz12^2*zz13*zz23*zz24^2*zz34^2 + 
      12*zz12*zz13^2*zz23*zz24^2*zz34^2 + 5*a*zz12*zz13^2*zz23*zz24^2*
       zz34^2 - 10*b*zz12*zz13^2*zz23*zz24^2*zz34^2 + 
      5*c*zz12*zz13^2*zz23*zz24^2*zz34^2 + 4*zz13^3*zz23*zz24^2*zz34^2 + 
      3*a*zz13^3*zz23*zz24^2*zz34^2 - 6*b*zz13^3*zz23*zz24^2*zz34^2 + 
      3*c*zz13^3*zz23*zz24^2*zz34^2 - 6*zz12^2*zz23^2*zz24^2*zz34^2 - 
      12*zz12*zz13*zz23^2*zz24^2*zz34^2 - 3*a*zz12*zz13*zz23^2*zz24^2*
       zz34^2 + 6*b*zz12*zz13*zz23^2*zz24^2*zz34^2 - 
      3*c*zz12*zz13*zz23^2*zz24^2*zz34^2 - 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
      3*a*zz13^2*zz23^2*zz24^2*zz34^2 + 6*b*zz13^2*zz23^2*zz24^2*zz34^2 - 
      3*c*zz13^2*zz23^2*zz24^2*zz34^2 + 4*zz12*zz23^3*zz24^2*zz34^2 + 
      4*zz13*zz23^3*zz24^2*zz34^2 + a*zz13*zz23^3*zz24^2*zz34^2 - 
      2*b*zz13*zz23^3*zz24^2*zz34^2 + c*zz13*zz23^3*zz24^2*zz34^2 - 
      zz23^4*zz24^2*zz34^2 + 2*zz12^4*zz23*zz34^3 + 6*zz12^3*zz13*zz23*
       zz34^3 + 2*a*zz12^3*zz13*zz23*zz34^3 - 4*b*zz12^3*zz13*zz23*zz34^3 + 
      2*c*zz12^3*zz13*zz23*zz34^3 + 4*zz12^2*zz13^2*zz23*zz34^3 + 
      3*a*zz12^2*zz13^2*zz23*zz34^3 - 6*b*zz12^2*zz13^2*zz23*zz34^3 + 
      3*c*zz12^2*zz13^2*zz23*zz34^3 - 4*zz12^3*zz23^2*zz34^3 - 
      6*zz12^2*zz13*zz23^2*zz34^3 - 2*a*zz12^2*zz13*zz23^2*zz34^3 + 
      4*b*zz12^2*zz13*zz23^2*zz34^3 - 2*c*zz12^2*zz13*zz23^2*zz34^3 + 
      2*zz12^2*zz23^3*zz34^3 + 2*zz12^4*zz24*zz34^3 + 
      6*zz12^3*zz13*zz24*zz34^3 + 2*a*zz12^3*zz13*zz24*zz34^3 - 
      4*b*zz12^3*zz13*zz24*zz34^3 + 2*c*zz12^3*zz13*zz24*zz34^3 + 
      6*zz12^2*zz13^2*zz24*zz34^3 + 2*a*zz12^2*zz13^2*zz24*zz34^3 - 
      4*b*zz12^2*zz13^2*zz24*zz34^3 + 2*c*zz12^2*zz13^2*zz24*zz34^3 + 
      2*zz12*zz13^3*zz24*zz34^3 + 2*a*zz12*zz13^3*zz24*zz34^3 - 
      4*b*zz12*zz13^3*zz24*zz34^3 + 2*c*zz12*zz13^3*zz24*zz34^3 - 
      6*zz12^3*zz23*zz24*zz34^3 - 12*zz12^2*zz13*zz23*zz24*zz34^3 - 
      4*a*zz12^2*zz13*zz23*zz24*zz34^3 + 8*b*zz12^2*zz13*zz23*zz24*zz34^3 - 
      4*c*zz12^2*zz13*zz23*zz24*zz34^3 - 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
      4*a*zz12*zz13^2*zz23*zz24*zz34^3 + 8*b*zz12*zz13^2*zz23*zz24*zz34^3 - 
      4*c*zz12*zz13^2*zz23*zz24*zz34^3 + 6*zz12^2*zz23^2*zz24*zz34^3 + 
      6*zz12*zz13*zz23^2*zz24*zz34^3 + 2*a*zz12*zz13*zz23^2*zz24*zz34^3 - 
      4*b*zz12*zz13*zz23^2*zz24*zz34^3 + 2*c*zz12*zz13*zz23^2*zz24*zz34^3 - 
      2*zz12*zz23^3*zz24*zz34^3 - zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 - 
      a*zz12^3*zz13*zz34^4 + 2*b*zz12^3*zz13*zz34^4 - c*zz12^3*zz13*zz34^4 - 
      zz12^2*zz13^2*zz34^4 - a*zz12^2*zz13^2*zz34^4 + 
      2*b*zz12^2*zz13^2*zz34^4 - c*zz12^2*zz13^2*zz34^4 + 
      2*zz12^3*zz23*zz34^4 + 2*zz12^2*zz13*zz23*zz34^4 + 
      a*zz12^2*zz13*zz23*zz34^4 - 2*b*zz12^2*zz13*zz23*zz34^4 + 
      c*zz12^2*zz13*zz23*zz34^4 - zz12^2*zz23^2*zz34^4))/
   (3*(a - b)*(b - c)*zz13^2*zz34*(zz12^2*zz13^2*zz23^4 - 
     4*zz12^2*zz13^2*zz23^3*zz24 + 2*zz12*zz13^3*zz23^3*zz24 + 
     2*zz12*zz13^2*zz23^4*zz24 + 6*zz12^2*zz13^2*zz23^2*zz24^2 - 
     6*zz12*zz13^3*zz23^2*zz24^2 + zz13^4*zz23^2*zz24^2 - 
     6*zz12*zz13^2*zz23^3*zz24^2 - 2*zz13^3*zz23^3*zz24^2 + 
     zz13^2*zz23^4*zz24^2 - 4*zz12^2*zz13^2*zz23*zz24^3 + 
     6*zz12*zz13^3*zz23*zz24^3 - 2*zz13^4*zz23*zz24^3 + 
     6*zz12*zz13^2*zz23^2*zz24^3 + 4*zz13^3*zz23^2*zz24^3 - 
     2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + 
     zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
     zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
     4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
     6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
     6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
     2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
     6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
     4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
     10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
     6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
     6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
     2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
     2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
     6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
     6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
     6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
     zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
     6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
     6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
     2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
     8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
     6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
     10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
     2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
     zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
     6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
     zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
     8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
     4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
     10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
     4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
     zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 
     6*zz12^3*zz13*zz23*zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 
     4*zz12^3*zz23^2*zz34^3 + 6*zz12^2*zz13*zz23^2*zz34^3 - 
     2*zz12^2*zz23^3*zz34^3 - 2*zz12^4*zz24*zz34^3 + 
     2*zz12^3*zz13*zz24*zz34^3 + 2*zz12^2*zz13^2*zz24*zz34^3 - 
     2*zz12*zz13^3*zz24*zz34^3 + 6*zz12^3*zz23*zz24*zz34^3 + 
     4*zz12^2*zz13*zz23*zz24*zz34^3 + 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
     6*zz12^2*zz23^2*zz24*zz34^3 - 6*zz12*zz13*zz23^2*zz24*zz34^3 + 
     2*zz12*zz23^3*zz24*zz34^3 + zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + 
     zz12^2*zz13^2*zz34^4 - 2*zz12^3*zz23*zz34^4 - 
     2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4)), 0, 0, 
  (zz23^3*(-(zz12^2*zz13*zz23^2*zz24) + 2*zz12^2*zz13*zz23*zz24^2 + 
     zz12*zz13^2*zz23*zz24^2 - zz12*zz13*zz23^2*zz24^2 - zz12^2*zz13*zz24^3 - 
     zz12*zz13^2*zz24^3 + zz12*zz13*zz23*zz24^3 + 2*z*zb*zz12^2*zz13*zz23^2*
      zz34 + zz12^3*zz23*zz24*zz34 + 2*zz12^2*zz13*zz23*zz24*zz34 - 
     4*z*zb*zz12^2*zz13*zz23*zz24*zz34 + 2*z*zb*zz12*zz13^2*zz23*zz24*zz34 - 
     zz12^2*zz23^2*zz24*zz34 + 4*z*zb*zz12*zz13*zz23^2*zz24*zz34 - 
     zz12^3*zz24^2*zz34 + 6*zz12^2*zz13*zz24^2*zz34 + 
     2*z*zb*zz12^2*zz13*zz24^2*zz34 - zz12*zz13^2*zz24^2*zz34 - 
     2*z*zb*zz12*zz13^2*zz24^2*zz34 + 2*z*zb*zz13^3*zz24^2*zz34 + 
     2*zz12^2*zz23*zz24^2*zz34 + 2*zz12*zz13*zz23*zz24^2*zz34 - 
     4*z*zb*zz12*zz13*zz23*zz24^2*zz34 - 4*z*zb*zz13^2*zz23*zz24^2*zz34 - 
     zz12*zz23^2*zz24^2*zz34 + 2*z*zb*zz13*zz23^2*zz24^2*zz34 - 
     4*z*zb*zz12^2*zz13*zz23*zz34^2 - zz12^3*zz24*zz34^2 - 
     zz12^2*zz13*zz24*zz34^2 - 2*z*zb*zz12^2*zz13*zz24*zz34^2 - 
     2*z*zb*zz12*zz13^2*zz24*zz34^2 + zz12^2*zz23*zz24*zz34^2 + 
     2*z*zb*zz12*zz13*zz23*zz24*zz34^2 + 2*z*zb*zz12^2*zz13*zz34^3))/
   (z*zb*zz13*(zz12^2*zz13^2*zz23^4 - 4*zz12^2*zz13^2*zz23^3*zz24 + 
     2*zz12*zz13^3*zz23^3*zz24 + 2*zz12*zz13^2*zz23^4*zz24 + 
     6*zz12^2*zz13^2*zz23^2*zz24^2 - 6*zz12*zz13^3*zz23^2*zz24^2 + 
     zz13^4*zz23^2*zz24^2 - 6*zz12*zz13^2*zz23^3*zz24^2 - 
     2*zz13^3*zz23^3*zz24^2 + zz13^2*zz23^4*zz24^2 - 
     4*zz12^2*zz13^2*zz23*zz24^3 + 6*zz12*zz13^3*zz23*zz24^3 - 
     2*zz13^4*zz23*zz24^3 + 6*zz12*zz13^2*zz23^2*zz24^3 + 
     4*zz13^3*zz23^2*zz24^3 - 2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 
     2*zz12*zz13^3*zz24^4 + zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 
     2*zz13^3*zz23*zz24^4 + zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*
      zz34 - 4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
     6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
     6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
     2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
     6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
     4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
     10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
     6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
     6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
     2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
     2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
     6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
     6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
     6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
     zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
     6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
     6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
     2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
     8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
     6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
     10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
     2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
     zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
     6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
     zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
     8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
     4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
     10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
     4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
     zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 
     6*zz12^3*zz13*zz23*zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 
     4*zz12^3*zz23^2*zz34^3 + 6*zz12^2*zz13*zz23^2*zz34^3 - 
     2*zz12^2*zz23^3*zz34^3 - 2*zz12^4*zz24*zz34^3 + 
     2*zz12^3*zz13*zz24*zz34^3 + 2*zz12^2*zz13^2*zz24*zz34^3 - 
     2*zz12*zz13^3*zz24*zz34^3 + 6*zz12^3*zz23*zz24*zz34^3 + 
     4*zz12^2*zz13*zz23*zz24*zz34^3 + 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
     6*zz12^2*zz23^2*zz24*zz34^3 - 6*zz12*zz13*zz23^2*zz24*zz34^3 + 
     2*zz12*zz23^3*zz24*zz34^3 + zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + 
     zz12^2*zz13^2*zz34^4 - 2*zz12^3*zz23*zz34^4 - 
     2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4)), 
  (zz12*zz23^3*zz24*(-(zz12*zz13*zz23^2) + 2*zz12*zz13*zz23*zz24 + 
     zz13^2*zz23*zz24 - zz13*zz23^2*zz24 - zz12*zz13*zz24^2 - zz13^2*zz24^2 + 
     zz13*zz23*zz24^2 + zz12^2*zz23*zz34 + 2*zz12*zz13*zz23*zz34 - 
     zz12*zz23^2*zz34 - zz12^2*zz24*zz34 + 6*zz12*zz13*zz24*zz34 - 
     zz13^2*zz24*zz34 + 2*zz12*zz23*zz24*zz34 + 2*zz13*zz23*zz24*zz34 - 
     zz23^2*zz24*zz34 - zz12^2*zz34^2 - zz12*zz13*zz34^2 + zz12*zz23*zz34^2))/
   (z*zb*zz13*(zz12^2*zz13^2*zz23^4 - 4*zz12^2*zz13^2*zz23^3*zz24 + 
     2*zz12*zz13^3*zz23^3*zz24 + 2*zz12*zz13^2*zz23^4*zz24 + 
     6*zz12^2*zz13^2*zz23^2*zz24^2 - 6*zz12*zz13^3*zz23^2*zz24^2 + 
     zz13^4*zz23^2*zz24^2 - 6*zz12*zz13^2*zz23^3*zz24^2 - 
     2*zz13^3*zz23^3*zz24^2 + zz13^2*zz23^4*zz24^2 - 
     4*zz12^2*zz13^2*zz23*zz24^3 + 6*zz12*zz13^3*zz23*zz24^3 - 
     2*zz13^4*zz23*zz24^3 + 6*zz12*zz13^2*zz23^2*zz24^3 + 
     4*zz13^3*zz23^2*zz24^3 - 2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 
     2*zz12*zz13^3*zz24^4 + zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 
     2*zz13^3*zz23*zz24^4 + zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*
      zz34 - 4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
     6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
     6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
     2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
     6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
     4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
     10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
     6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
     6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
     2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
     2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
     6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
     6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
     6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
     zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
     6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
     6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
     2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
     8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
     6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
     10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
     2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
     zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
     6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
     zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
     8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
     4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
     10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
     4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
     zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 
     6*zz12^3*zz13*zz23*zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 
     4*zz12^3*zz23^2*zz34^3 + 6*zz12^2*zz13*zz23^2*zz34^3 - 
     2*zz12^2*zz23^3*zz34^3 - 2*zz12^4*zz24*zz34^3 + 
     2*zz12^3*zz13*zz24*zz34^3 + 2*zz12^2*zz13^2*zz24*zz34^3 - 
     2*zz12*zz13^3*zz24*zz34^3 + 6*zz12^3*zz23*zz24*zz34^3 + 
     4*zz12^2*zz13*zz23*zz24*zz34^3 + 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
     6*zz12^2*zz23^2*zz24*zz34^3 - 6*zz12*zz13*zz23^2*zz24*zz34^3 + 
     2*zz12*zz23^3*zz24*zz34^3 + zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + 
     zz12^2*zz13^2*zz34^4 - 2*zz12^3*zz23*zz34^4 - 
     2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4)), 
  (zz23^2*(z*zb*zz12^4*zz13*zz23^3*zz24 + zz12^4*zz13*zz23^2*zz24^2 - 
     3*z*zb*zz12^4*zz13*zz23^2*zz24^2 + 2*z*zb*zz12^3*zz13*zz23^3*zz24^2 - 
     z^2*zb^2*zz12^2*zz13^2*zz23^3*zz24^2 - 2*zz12^4*zz13*zz23*zz24^3 + 
     3*z*zb*zz12^4*zz13*zz23*zz24^3 - zz12^3*zz13^2*zz23*zz24^3 + 
     z*zb*zz12^2*zz13^3*zz23*zz24^3 + zz12^3*zz13*zz23^2*zz24^3 - 
     4*z*zb*zz12^3*zz13*zz23^2*zz24^3 - 2*z*zb*zz12^2*zz13^2*zz23^2*zz24^3 + 
     2*z^2*zb^2*zz12^2*zz13^2*zz23^2*zz24^3 + z^2*zb^2*zz12*zz13^3*zz23^2*
      zz24^3 + z*zb*zz12^2*zz13*zz23^3*zz24^3 - z^2*zb^2*zz12*zz13^2*zz23^3*
      zz24^3 + zz12^4*zz13*zz24^4 - z*zb*zz12^4*zz13*zz24^4 + 
     zz12^3*zz13^2*zz24^4 - z*zb*zz12^2*zz13^3*zz24^4 - 
     zz12^3*zz13*zz23*zz24^4 + 2*z*zb*zz12^3*zz13*zz23*zz24^4 + 
     2*z*zb*zz12^2*zz13^2*zz23*zz24^4 - z^2*zb^2*zz12^2*zz13^2*zz23*zz24^4 - 
     z^2*zb^2*zz12*zz13^3*zz23*zz24^4 - z*zb*zz12^2*zz13*zz23^2*zz24^4 + 
     z^2*zb^2*zz12*zz13^2*zz23^2*zz24^4 - 2*z^2*zb^2*zz12^4*zz13*zz23^3*
      zz34 + z^3*zb^3*zz12^3*zz13^2*zz23^3*zz34 - z*zb*zz12^5*zz23^2*zz24*
      zz34 - 5*z*zb*zz12^4*zz13*zz23^2*zz24*zz34 + 8*z^2*zb^2*zz12^4*zz13*
      zz23^2*zz24*zz34 - z^2*zb^2*zz12^3*zz13^2*zz23^2*zz24*zz34 - 
     3*z^3*zb^3*zz12^3*zz13^2*zz23^2*zz24*zz34 + 2*z^3*zb^3*zz12^2*zz13^3*
      zz23^2*zz24*zz34 + z*zb*zz12^4*zz23^3*zz24*zz34 - 
     5*z^2*zb^2*zz12^3*zz13*zz23^3*zz24*zz34 + 4*z^3*zb^3*zz12^2*zz13^2*
      zz23^3*zz24*zz34 - zz12^5*zz23*zz24^2*zz34 + 2*z*zb*zz12^5*zz23*zz24^2*
      zz34 - 2*zz12^4*zz13*zz23*zz24^2*zz34 + 5*z*zb*zz12^4*zz13*zz23*zz24^2*
      zz34 - 10*z^2*zb^2*zz12^4*zz13*zz23*zz24^2*zz34 - 
     2*z*zb*zz12^3*zz13^2*zz23*zz24^2*zz34 + 4*z^2*zb^2*zz12^3*zz13^2*zz23*
      zz24^2*zz34 + 3*z^3*zb^3*zz12^3*zz13^2*zz23*zz24^2*zz34 + 
     z^2*zb^2*zz12^2*zz13^3*zz23*zz24^2*zz34 - 4*z^3*zb^3*zz12^2*zz13^3*zz23*
      zz24^2*zz34 + z^3*zb^3*zz12*zz13^4*zz23*zz24^2*zz34 + 
     zz12^4*zz23^2*zz24^2*zz34 - 4*z*zb*zz12^4*zz23^2*zz24^2*zz34 - 
     6*z*zb*zz12^3*zz13*zz23^2*zz24^2*zz34 + 15*z^2*zb^2*zz12^3*zz13*zz23^2*
      zz24^2*zz34 + 6*z^2*zb^2*zz12^2*zz13^2*zz23^2*zz24^2*zz34 - 
     8*z^3*zb^3*zz12^2*zz13^2*zz23^2*zz24^2*zz34 + 2*z*zb*zz12^3*zz23^3*
      zz24^2*zz34 - 6*z^2*zb^2*zz12^2*zz13*zz23^3*zz24^2*zz34 + 
     5*z^3*zb^3*zz12*zz13^2*zz23^3*zz24^2*zz34 + zz12^5*zz24^3*zz34 - 
     z*zb*zz12^5*zz24^3*zz34 - 6*zz12^4*zz13*zz24^3*zz34 + 
     4*z^2*zb^2*zz12^4*zz13*zz24^3*zz34 + zz12^3*zz13^2*zz24^3*zz34 + 
     4*z*zb*zz12^3*zz13^2*zz24^3*zz34 - 3*z^2*zb^2*zz12^3*zz13^2*zz24^3*
      zz34 - z^3*zb^3*zz12^3*zz13^2*zz24^3*zz34 - 3*z*zb*zz12^2*zz13^3*zz24^3*
      zz34 + z^2*zb^2*zz12^2*zz13^3*zz24^3*zz34 + 2*z^3*zb^3*zz12^2*zz13^3*
      zz24^3*zz34 + 2*z^2*zb^2*zz12*zz13^4*zz24^3*zz34 - 
     z^3*zb^3*zz12*zz13^4*zz24^3*zz34 - 2*zz12^4*zz23*zz24^3*zz34 + 
     3*z*zb*zz12^4*zz23*zz24^3*zz34 - 2*zz12^3*zz13*zz23*zz24^3*zz34 + 
     5*z*zb*zz12^3*zz13*zz23*zz24^3*zz34 - 10*z^2*zb^2*zz12^3*zz13*zz23*
      zz24^3*zz34 + 7*z*zb*zz12^2*zz13^2*zz23*zz24^3*zz34 - 
     2*z^2*zb^2*zz12^2*zz13^2*zz23*zz24^3*zz34 + 4*z^3*zb^3*zz12^2*zz13^2*
      zz23*zz24^3*zz34 - 7*z^2*zb^2*zz12*zz13^3*zz23*zz24^3*zz34 + 
     2*z^3*zb^3*zz13^4*zz23*zz24^3*zz34 + zz12^3*zz23^2*zz24^3*zz34 - 
     3*z*zb*zz12^3*zz23^2*zz24^3*zz34 - 5*z*zb*zz12^2*zz13*zz23^2*zz24^3*
      zz34 + 9*z^2*zb^2*zz12^2*zz13*zz23^2*zz24^3*zz34 + 
     8*z^2*zb^2*zz12*zz13^2*zz23^2*zz24^3*zz34 - 5*z^3*zb^3*zz12*zz13^2*
      zz23^2*zz24^3*zz34 - 4*z^3*zb^3*zz13^3*zz23^2*zz24^3*zz34 + 
     z*zb*zz12^2*zz23^3*zz24^3*zz34 - 3*z^2*zb^2*zz12*zz13*zz23^3*zz24^3*
      zz34 + 2*z^3*zb^3*zz13^2*zz23^3*zz24^3*zz34 + 
     6*z^2*zb^2*zz12^4*zz13*zz23^2*zz34^2 - z^3*zb^3*zz12^4*zz13*zz23^2*
      zz34^2 - 3*z^3*zb^3*zz12^3*zz13^2*zz23^2*zz34^2 - 
     z^3*zb^3*zz12^3*zz13*zz23^3*zz34^2 + 2*z*zb*zz12^5*zz23*zz24*zz34^2 + 
     7*z*zb*zz12^4*zz13*zz23*zz24*zz34^2 - 9*z^2*zb^2*zz12^4*zz13*zz23*zz24*
      zz34^2 + 2*z^3*zb^3*zz12^4*zz13*zz23*zz24*zz34^2 + 
     2*z^2*zb^2*zz12^3*zz13^2*zz23*zz24*zz34^2 + 3*z^3*zb^3*zz12^3*zz13^2*
      zz23*zz24*zz34^2 - 4*z^3*zb^3*zz12^2*zz13^3*zz23*zz24*zz34^2 - 
     2*z*zb*zz12^4*zz23^2*zz24*zz34^2 - z^2*zb^2*zz12^4*zz23^2*zz24*zz34^2 + 
     3*z^2*zb^2*zz12^3*zz13*zz23^2*zz24*zz34^2 - 4*z^3*zb^3*zz12^2*zz13^2*
      zz23^2*zz24*zz34^2 + z^2*zb^2*zz12^3*zz23^3*zz24*zz34^2 - 
     2*z^3*zb^3*zz12^2*zz13*zz23^3*zz24*zz34^2 + zz12^5*zz24^2*zz34^2 + 
     zz12^4*zz13*zz24^2*zz34^2 + 4*z*zb*zz12^4*zz13*zz24^2*zz34^2 - 
     3*z^2*zb^2*zz12^4*zz13*zz24^2*zz34^2 - z^3*zb^3*zz12^4*zz13*zz24^2*
      zz34^2 + 2*z*zb*zz12^3*zz13^2*zz24^2*zz34^2 - 
     2*z^2*zb^2*zz12^3*zz13^2*zz24^2*zz34^2 - z^2*zb^2*zz12^2*zz13^3*zz24^2*
      zz34^2 - z^3*zb^3*zz12*zz13^4*zz24^2*zz34^2 - 
     zz12^4*zz23*zz24^2*zz34^2 + z^2*zb^2*zz12^4*zz23*zz24^2*zz34^2 - 
     2*z*zb*zz12^3*zz13*zz23*zz24^2*zz34^2 - 3*z^2*zb^2*zz12^3*zz13*zz23*
      zz24^2*zz34^2 + z^3*zb^3*zz12^3*zz13*zz23*zz24^2*zz34^2 + 
     2*z^2*zb^2*zz12^2*zz13^2*zz23*zz24^2*zz34^2 + 3*z^3*zb^3*zz12^2*zz13^2*
      zz23*zz24^2*zz34^2 - z^3*zb^3*zz12*zz13^3*zz23*zz24^2*zz34^2 - 
     2*z^2*zb^2*zz12^3*zz23^2*zz24^2*zz34^2 - 2*z^2*zb^2*zz12^2*zz13*zz23^2*
      zz24^2*zz34^2 + z^3*zb^3*zz12^2*zz13*zz23^2*zz24^2*zz34^2 + 
     3*z^3*zb^3*zz12*zz13^2*zz23^2*zz24^2*zz34^2 + z^2*zb^2*zz12^2*zz23^3*
      zz24^2*zz34^2 - z^3*zb^3*zz12*zz13*zz23^3*zz24^2*zz34^2 - 
     6*z^2*zb^2*zz12^4*zz13*zz23*zz34^3 + 2*z^3*zb^3*zz12^4*zz13*zz23*
      zz34^3 + 3*z^3*zb^3*zz12^3*zz13^2*zz23*zz34^3 + 
     2*z^3*zb^3*zz12^3*zz13*zz23^2*zz34^3 - z*zb*zz12^5*zz24*zz34^3 - 
     3*z*zb*zz12^4*zz13*zz24*zz34^3 + z^2*zb^2*zz12^4*zz13*zz24*zz34^3 + 
     2*z^3*zb^3*zz12^4*zz13*zz24*zz34^3 - z^2*zb^2*zz12^3*zz13^2*zz24*
      zz34^3 + 2*z^3*zb^3*zz12^2*zz13^3*zz24*zz34^3 + 
     z*zb*zz12^4*zz23*zz24*zz34^3 + z^2*zb^2*zz12^4*zz23*zz24*zz34^3 + 
     2*z^2*zb^2*zz12^3*zz13*zz23*zz24*zz34^3 - 2*z^3*zb^3*zz12^3*zz13*zz23*
      zz24*zz34^3 - z^2*zb^2*zz12^3*zz23^2*zz24*zz34^3 + 
     2*z^2*zb^2*zz12^4*zz13*zz34^4 - z^3*zb^3*zz12^4*zz13*zz34^4 - 
     z^3*zb^3*zz12^3*zz13^2*zz34^4 - z^3*zb^3*zz12^3*zz13*zz23*zz34^4))/
   (z^3*zb^3*zz13*(zz13*zz24 - zz12*zz34)*(zz12^2*zz13^2*zz23^4 - 
     4*zz12^2*zz13^2*zz23^3*zz24 + 2*zz12*zz13^3*zz23^3*zz24 + 
     2*zz12*zz13^2*zz23^4*zz24 + 6*zz12^2*zz13^2*zz23^2*zz24^2 - 
     6*zz12*zz13^3*zz23^2*zz24^2 + zz13^4*zz23^2*zz24^2 - 
     6*zz12*zz13^2*zz23^3*zz24^2 - 2*zz13^3*zz23^3*zz24^2 + 
     zz13^2*zz23^4*zz24^2 - 4*zz12^2*zz13^2*zz23*zz24^3 + 
     6*zz12*zz13^3*zz23*zz24^3 - 2*zz13^4*zz23*zz24^3 + 
     6*zz12*zz13^2*zz23^2*zz24^3 + 4*zz13^3*zz23^2*zz24^3 - 
     2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + 
     zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
     zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
     4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
     6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
     6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
     2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
     6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
     4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
     10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
     6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
     6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
     2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
     2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
     6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
     6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
     6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
     zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
     6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
     6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
     2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
     8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
     6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
     10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
     2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
     zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
     6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
     zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
     8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
     4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
     10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
     4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
     zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 
     6*zz12^3*zz13*zz23*zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 
     4*zz12^3*zz23^2*zz34^3 + 6*zz12^2*zz13*zz23^2*zz34^3 - 
     2*zz12^2*zz23^3*zz34^3 - 2*zz12^4*zz24*zz34^3 + 
     2*zz12^3*zz13*zz24*zz34^3 + 2*zz12^2*zz13^2*zz24*zz34^3 - 
     2*zz12*zz13^3*zz24*zz34^3 + 6*zz12^3*zz23*zz24*zz34^3 + 
     4*zz12^2*zz13*zz23*zz24*zz34^3 + 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
     6*zz12^2*zz23^2*zz24*zz34^3 - 6*zz12*zz13*zz23^2*zz24*zz34^3 + 
     2*zz12*zz23^3*zz24*zz34^3 + zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + 
     zz12^2*zz13^2*zz34^4 - 2*zz12^3*zz23*zz34^4 - 
     2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4)), 0, 0, 
  -((zz23*(w^2*z*zb*zz12^4*zz13*zz23^4*zz24 + w^2*zz12^4*zz13*zz23^3*zz24^2 - 
      3*w^2*z*zb*zz12^4*zz13*zz23^3*zz24^2 - 2*w*z^2*zb^2*zz12^3*zz13^2*
       zz23^3*zz24^2 + 2*w^2*z^2*zb^2*zz12^3*zz13^2*zz23^3*zz24^2 + 
      2*w^2*z*zb*zz12^3*zz13*zz23^4*zz24^2 - w^2*z^2*zb^2*zz12^2*zz13^2*
       zz23^4*zz24^2 - 2*w^2*zz12^4*zz13*zz23^2*zz24^3 + 
      3*w^2*z*zb*zz12^4*zz13*zz23^2*zz24^3 - w^2*zz12^3*zz13^2*zz23^2*
       zz24^3 - 2*z^2*zb^2*zz12^3*zz13^2*zz23^2*zz24^3 + 
      8*w*z^2*zb^2*zz12^3*zz13^2*zz23^2*zz24^3 - 6*w^2*z^2*zb^2*zz12^3*zz13^2*
       zz23^2*zz24^3 + w^2*z*zb*zz12^2*zz13^3*zz23^2*zz24^3 + 
      w^2*zz12^3*zz13*zz23^3*zz24^3 - 4*w^2*z*zb*zz12^3*zz13*zz23^3*zz24^3 - 
      2*w^2*z*zb*zz12^2*zz13^2*zz23^3*zz24^3 - 4*w*z^2*zb^2*zz12^2*zz13^2*
       zz23^3*zz24^3 + 6*w^2*z^2*zb^2*zz12^2*zz13^2*zz23^3*zz24^3 + 
      w^2*z^2*zb^2*zz12*zz13^3*zz23^3*zz24^3 + w^2*z*zb*zz12^2*zz13*zz23^4*
       zz24^3 - w^2*z^2*zb^2*zz12*zz13^2*zz23^4*zz24^3 + 
      w^2*zz12^4*zz13*zz23*zz24^4 - w^2*z*zb*zz12^4*zz13*zz23*zz24^4 + 
      w^2*zz12^3*zz13^2*zz23*zz24^4 + 4*z^2*zb^2*zz12^3*zz13^2*zz23*zz24^4 - 
      10*w*z^2*zb^2*zz12^3*zz13^2*zz23*zz24^4 + 6*w^2*z^2*zb^2*zz12^3*zz13^2*
       zz23*zz24^4 - w^2*z*zb*zz12^2*zz13^3*zz23*zz24^4 + 
      2*z^2*zb^2*zz12^2*zz13^3*zz23*zz24^4 - 2*w*z^2*zb^2*zz12^2*zz13^3*zz23*
       zz24^4 - 2*w*z^2*zb^2*zz12*zz13^4*zz23*zz24^4 + 
      2*w^2*z^2*zb^2*zz12*zz13^4*zz23*zz24^4 - w^2*zz12^3*zz13*zz23^2*
       zz24^4 + 2*w^2*z*zb*zz12^3*zz13*zz23^2*zz24^4 + 
      2*w^2*z*zb*zz12^2*zz13^2*zz23^2*zz24^4 - 2*z^2*zb^2*zz12^2*zz13^2*
       zz23^2*zz24^4 + 10*w*z^2*zb^2*zz12^2*zz13^2*zz23^2*zz24^4 - 
      9*w^2*z^2*zb^2*zz12^2*zz13^2*zz23^2*zz24^4 + 4*w*z^2*zb^2*zz12*zz13^3*
       zz23^2*zz24^4 - 5*w^2*z^2*zb^2*zz12*zz13^3*zz23^2*zz24^4 - 
      w^2*z*zb*zz12^2*zz13*zz23^3*zz24^4 - 2*w*z^2*zb^2*zz12*zz13^2*zz23^3*
       zz24^4 + 3*w^2*z^2*zb^2*zz12*zz13^2*zz23^3*zz24^4 - 
      2*z^2*zb^2*zz12^3*zz13^2*zz24^5 + 4*w*z^2*zb^2*zz12^3*zz13^2*zz24^5 - 
      2*w^2*z^2*zb^2*zz12^3*zz13^2*zz24^5 - 2*z^2*zb^2*zz12^2*zz13^3*zz24^5 + 
      2*w*z^2*zb^2*zz12^2*zz13^3*zz24^5 + 2*w*z^2*zb^2*zz12*zz13^4*zz24^5 - 
      2*w^2*z^2*zb^2*zz12*zz13^4*zz24^5 + 2*z^2*zb^2*zz12^2*zz13^2*zz23*
       zz24^5 - 6*w*z^2*zb^2*zz12^2*zz13^2*zz23*zz24^5 + 
      4*w^2*z^2*zb^2*zz12^2*zz13^2*zz23*zz24^5 - 4*w*z^2*zb^2*zz12*zz13^3*
       zz23*zz24^5 + 4*w^2*z^2*zb^2*zz12*zz13^3*zz23*zz24^5 + 
      2*w*z^2*zb^2*zz12*zz13^2*zz23^2*zz24^5 - 2*w^2*z^2*zb^2*zz12*zz13^2*
       zz23^2*zz24^5 - 2*w^2*z^2*zb^2*zz12^4*zz13*zz23^4*zz34 + 
      w^2*z^3*zb^3*zz12^3*zz13^2*zz23^4*zz34 - w^2*z*zb*zz12^5*zz23^3*zz24*
       zz34 - 5*w^2*z*zb*zz12^4*zz13*zz23^3*zz24*zz34 + 
      2*w*z^2*zb^2*zz12^4*zz13*zz23^3*zz24*zz34 + 6*w^2*z^2*zb^2*zz12^4*zz13*
       zz23^3*zz24*zz34 - w^2*z^2*zb^2*zz12^3*zz13^2*zz23^3*zz24*zz34 + 
      4*w*z^3*zb^3*zz12^3*zz13^2*zz23^3*zz24*zz34 - 7*w^2*z^3*zb^3*zz12^3*
       zz13^2*zz23^3*zz24*zz34 + 2*w^3*z^3*zb^3*zz12^2*zz13^3*zz23^3*zz24*
       zz34 + w^2*z*zb*zz12^4*zz23^4*zz24*zz34 - 5*w^2*z^2*zb^2*zz12^3*zz13*
       zz23^4*zz24*zz34 + 6*w^2*z^3*zb^3*zz12^2*zz13^2*zz23^4*zz24*zz34 - 
      w^2*zz12^5*zz23^2*zz24^2*zz34 + 2*w^2*z*zb*zz12^5*zz23^2*zz24^2*zz34 - 
      2*w^2*zz12^4*zz13*zz23^2*zz24^2*zz34 + 5*w^2*z*zb*zz12^4*zz13*zz23^2*
       zz24^2*zz34 + 2*z^2*zb^2*zz12^4*zz13*zz23^2*zz24^2*zz34 - 
      6*w*z^2*zb^2*zz12^4*zz13*zz23^2*zz24^2*zz34 - 6*w^2*z^2*zb^2*zz12^4*
       zz13*zz23^2*zz24^2*zz34 - 2*w^2*z*zb*zz12^3*zz13^2*zz23^2*zz24^2*
       zz34 + 6*w*z^2*zb^2*zz12^3*zz13^2*zz23^2*zz24^2*zz34 - 
      6*w^2*z^2*zb^2*zz12^3*zz13^2*zz23^2*zz24^2*zz34 + 
      4*w^3*z^2*zb^2*zz12^3*zz13^2*zz23^2*zz24^2*zz34 + 
      4*z^3*zb^3*zz12^3*zz13^2*zz23^2*zz24^2*zz34 - 16*w*z^3*zb^3*zz12^3*
       zz13^2*zz23^2*zz24^2*zz34 + 15*w^2*z^3*zb^3*zz12^3*zz13^2*zz23^2*
       zz24^2*zz34 + w^2*z^2*zb^2*zz12^2*zz13^3*zz23^2*zz24^2*zz34 + 
      2*w*z^3*zb^3*zz12^2*zz13^3*zz23^2*zz24^2*zz34 - 
      6*w^3*z^3*zb^3*zz12^2*zz13^3*zz23^2*zz24^2*zz34 - 
      3*w^2*z^3*zb^3*zz12*zz13^4*zz23^2*zz24^2*zz34 + 
      4*w^3*z^3*zb^3*zz12*zz13^4*zz23^2*zz24^2*zz34 + 
      w^2*zz12^4*zz23^3*zz24^2*zz34 - 4*w^2*z*zb*zz12^4*zz23^3*zz24^2*zz34 - 
      6*w^2*z*zb*zz12^3*zz13*zz23^3*zz24^2*zz34 + 2*w*z^2*zb^2*zz12^3*zz13*
       zz23^3*zz24^2*zz34 + 13*w^2*z^2*zb^2*zz12^3*zz13*zz23^3*zz24^2*zz34 + 
      6*w^2*z^2*zb^2*zz12^2*zz13^2*zz23^3*zz24^2*zz34 + 
      12*w*z^3*zb^3*zz12^2*zz13^2*zz23^3*zz24^2*zz34 - 
      24*w^2*z^3*zb^3*zz12^2*zz13^2*zz23^3*zz24^2*zz34 - 
      2*w^2*z^3*zb^3*zz12*zz13^3*zz23^3*zz24^2*zz34 + 
      4*w^3*z^3*zb^3*zz12*zz13^3*zz23^3*zz24^2*zz34 + 
      2*w^2*z*zb*zz12^3*zz23^4*zz24^2*zz34 - 6*w^2*z^2*zb^2*zz12^2*zz13*
       zz23^4*zz24^2*zz34 + 9*w^2*z^3*zb^3*zz12*zz13^2*zz23^4*zz24^2*zz34 + 
      w^2*zz12^5*zz23*zz24^3*zz34 - w^2*z*zb*zz12^5*zz23*zz24^3*zz34 - 
      6*w^2*zz12^4*zz13*zz23*zz24^3*zz34 - 2*z^2*zb^2*zz12^4*zz13*zz23*zz24^3*
       zz34 + 4*w*z^2*zb^2*zz12^4*zz13*zz23*zz24^3*zz34 + 
      2*w^2*z^2*zb^2*zz12^4*zz13*zz23*zz24^3*zz34 + w^2*zz12^3*zz13^2*zz23*
       zz24^3*zz34 + 4*w^2*z*zb*zz12^3*zz13^2*zz23*zz24^3*zz34 + 
      2*z^2*zb^2*zz12^3*zz13^2*zz23*zz24^3*zz34 - 4*w*z^2*zb^2*zz12^3*zz13^2*
       zz23*zz24^3*zz34 + 7*w^2*z^2*zb^2*zz12^3*zz13^2*zz23*zz24^3*zz34 - 
      8*w^3*z^2*zb^2*zz12^3*zz13^2*zz23*zz24^3*zz34 - 
      8*z^3*zb^3*zz12^3*zz13^2*zz23*zz24^3*zz34 + 20*w*z^3*zb^3*zz12^3*zz13^2*
       zz23*zz24^3*zz34 - 13*w^2*z^3*zb^3*zz12^3*zz13^2*zz23*zz24^3*zz34 - 
      3*w^2*z*zb*zz12^2*zz13^3*zz23*zz24^3*zz34 + 2*w*z^2*zb^2*zz12^2*zz13^3*
       zz23*zz24^3*zz34 - 5*w^2*z^2*zb^2*zz12^2*zz13^3*zz23*zz24^3*zz34 + 
      4*w^3*z^2*zb^2*zz12^2*zz13^3*zz23*zz24^3*zz34 + 
      4*z^3*zb^3*zz12^2*zz13^3*zz23*zz24^3*zz34 - 8*w*z^3*zb^3*zz12^2*zz13^3*
       zz23*zz24^3*zz34 + 6*w^3*z^3*zb^3*zz12^2*zz13^3*zz23*zz24^3*zz34 + 
      2*w^2*z^2*zb^2*zz12*zz13^4*zz23*zz24^3*zz34 - 2*w*z^3*zb^3*zz12*zz13^4*
       zz23*zz24^3*zz34 + 9*w^2*z^3*zb^3*zz12*zz13^4*zz23*zz24^3*zz34 - 
      8*w^3*z^3*zb^3*zz12*zz13^4*zz23*zz24^3*zz34 - 2*w^2*z^3*zb^3*zz13^5*
       zz23*zz24^3*zz34 + 2*w^3*z^3*zb^3*zz13^5*zz23*zz24^3*zz34 - 
      2*w^2*zz12^4*zz23^2*zz24^3*zz34 + 3*w^2*z*zb*zz12^4*zz23^2*zz24^3*
       zz34 - 2*w^2*zz12^3*zz13*zz23^2*zz24^3*zz34 + 
      5*w^2*z*zb*zz12^3*zz13*zz23^2*zz24^3*zz34 - 10*w^2*z^2*zb^2*zz12^3*zz13*
       zz23^2*zz24^3*zz34 + 7*w^2*z*zb*zz12^2*zz13^2*zz23^2*zz24^3*zz34 - 
      10*w^2*z^2*zb^2*zz12^2*zz13^2*zz23^2*zz24^3*zz34 + 
      8*w^3*z^2*zb^2*zz12^2*zz13^2*zz23^2*zz24^3*zz34 + 
      8*z^3*zb^3*zz12^2*zz13^2*zz23^2*zz24^3*zz34 - 32*w*z^3*zb^3*zz12^2*
       zz13^2*zz23^2*zz24^3*zz34 + 30*w^2*z^3*zb^3*zz12^2*zz13^2*zz23^2*
       zz24^3*zz34 - 7*w^2*z^2*zb^2*zz12*zz13^3*zz23^2*zz24^3*zz34 - 
      10*w*z^3*zb^3*zz12*zz13^3*zz23^2*zz24^3*zz34 + 
      16*w^2*z^3*zb^3*zz12*zz13^3*zz23^2*zz24^3*zz34 - 
      8*w^3*z^3*zb^3*zz12*zz13^3*zz23^2*zz24^3*zz34 + 
      8*w^2*z^3*zb^3*zz13^4*zz23^2*zz24^3*zz34 - 4*w^3*z^3*zb^3*zz13^4*zz23^2*
       zz24^3*zz34 + w^2*zz12^3*zz23^3*zz24^3*zz34 - 3*w^2*z*zb*zz12^3*zz23^3*
       zz24^3*zz34 - 5*w^2*z*zb*zz12^2*zz13*zz23^3*zz24^3*zz34 - 
      2*w*z^2*zb^2*zz12^2*zz13*zz23^3*zz24^3*zz34 + 11*w^2*z^2*zb^2*zz12^2*
       zz13*zz23^3*zz24^3*zz34 + 8*w^2*z^2*zb^2*zz12*zz13^2*zz23^3*zz24^3*
       zz34 + 12*w*z^3*zb^3*zz12*zz13^2*zz23^3*zz24^3*zz34 - 
      21*w^2*z^3*zb^3*zz12*zz13^2*zz23^3*zz24^3*zz34 - 
      10*w^2*z^3*zb^3*zz13^3*zz23^3*zz24^3*zz34 + 2*w^3*z^3*zb^3*zz13^3*
       zz23^3*zz24^3*zz34 + w^2*z*zb*zz12^2*zz23^4*zz24^3*zz34 - 
      3*w^2*z^2*zb^2*zz12*zz13*zz23^4*zz24^3*zz34 + 4*w^2*z^3*zb^3*zz13^2*
       zz23^4*zz24^3*zz34 + 14*z^2*zb^2*zz12^3*zz13^2*zz24^4*zz34 - 
      18*w*z^2*zb^2*zz12^3*zz13^2*zz24^4*zz34 + 4*w^3*z^2*zb^2*zz12^3*zz13^2*
       zz24^4*zz34 + 4*z^3*zb^3*zz12^3*zz13^2*zz24^4*zz34 - 
      8*w*z^3*zb^3*zz12^3*zz13^2*zz24^4*zz34 + 4*w^2*z^3*zb^3*zz12^3*zz13^2*
       zz24^4*zz34 - 2*z^2*zb^2*zz12^2*zz13^3*zz24^4*zz34 - 
      4*w*z^2*zb^2*zz12^2*zz13^3*zz24^4*zz34 + 10*w^2*z^2*zb^2*zz12^2*zz13^3*
       zz24^4*zz34 - 4*w^3*z^2*zb^2*zz12^2*zz13^3*zz24^4*zz34 - 
      4*z^3*zb^3*zz12^2*zz13^3*zz24^4*zz34 + 6*w*z^3*zb^3*zz12^2*zz13^3*
       zz24^4*zz34 - 2*w^3*z^3*zb^3*zz12^2*zz13^3*zz24^4*zz34 + 
      2*w*z^2*zb^2*zz12*zz13^4*zz24^4*zz34 - 6*w^2*z^2*zb^2*zz12*zz13^4*
       zz24^4*zz34 + 4*w^3*z^2*zb^2*zz12*zz13^4*zz24^4*zz34 + 
      4*z^3*zb^3*zz12*zz13^4*zz24^4*zz34 - 2*w*z^3*zb^3*zz12*zz13^4*zz24^4*
       zz34 - 6*w^2*z^3*zb^3*zz12*zz13^4*zz24^4*zz34 + 
      4*w^3*z^3*zb^3*zz12*zz13^4*zz24^4*zz34 - 4*w*z^3*zb^3*zz13^5*zz24^4*
       zz34 + 6*w^2*z^3*zb^3*zz13^5*zz24^4*zz34 - 2*w^3*z^3*zb^3*zz13^5*
       zz24^4*zz34 + 2*z^2*zb^2*zz12^3*zz13*zz23*zz24^4*zz34 - 
      4*w*z^2*zb^2*zz12^3*zz13*zz23*zz24^4*zz34 + 2*w^2*z^2*zb^2*zz12^3*zz13*
       zz23*zz24^4*zz34 + 4*z^2*zb^2*zz12^2*zz13^2*zz23*zz24^4*zz34 - 
      2*w*z^2*zb^2*zz12^2*zz13^2*zz23*zz24^4*zz34 + 6*w^2*z^2*zb^2*zz12^2*
       zz13^2*zz23*zz24^4*zz34 - 8*w^3*z^2*zb^2*zz12^2*zz13^2*zz23*zz24^4*
       zz34 - 8*z^3*zb^3*zz12^2*zz13^2*zz23*zz24^4*zz34 + 
      20*w*z^3*zb^3*zz12^2*zz13^2*zz23*zz24^4*zz34 - 
      12*w^2*z^3*zb^3*zz12^2*zz13^2*zz23*zz24^4*zz34 - 
      6*w*z^2*zb^2*zz12*zz13^3*zz23*zz24^4*zz34 + 14*w^2*z^2*zb^2*zz12*zz13^3*
       zz23*zz24^4*zz34 - 8*w^3*z^2*zb^2*zz12*zz13^3*zz23*zz24^4*zz34 - 
      8*z^3*zb^3*zz12*zz13^3*zz23*zz24^4*zz34 + 18*w*z^3*zb^3*zz12*zz13^3*
       zz23*zz24^4*zz34 - 14*w^2*z^3*zb^3*zz12*zz13^3*zz23*zz24^4*zz34 + 
      4*w^3*z^3*zb^3*zz12*zz13^3*zz23*zz24^4*zz34 + 12*w*z^3*zb^3*zz13^4*zz23*
       zz24^4*zz34 - 16*w^2*z^3*zb^3*zz13^4*zz23*zz24^4*zz34 + 
      4*w^3*z^3*zb^3*zz13^4*zz23*zz24^4*zz34 - 2*z^2*zb^2*zz12^2*zz13*zz23^2*
       zz24^4*zz34 + 6*w*z^2*zb^2*zz12^2*zz13*zz23^2*zz24^4*zz34 - 
      4*w^2*z^2*zb^2*zz12^2*zz13*zz23^2*zz24^4*zz34 + 
      6*w*z^2*zb^2*zz12*zz13^2*zz23^2*zz24^4*zz34 - 10*w^2*z^2*zb^2*zz12*
       zz13^2*zz23^2*zz24^4*zz34 + 4*w^3*z^2*zb^2*zz12*zz13^2*zz23^2*zz24^4*
       zz34 + 4*z^3*zb^3*zz12*zz13^2*zz23^2*zz24^4*zz34 - 
      16*w*z^3*zb^3*zz12*zz13^2*zz23^2*zz24^4*zz34 + 
      12*w^2*z^3*zb^3*zz12*zz13^2*zz23^2*zz24^4*zz34 - 
      12*w*z^3*zb^3*zz13^3*zz23^2*zz24^4*zz34 + 14*w^2*z^3*zb^3*zz13^3*zz23^2*
       zz24^4*zz34 - 2*w^3*z^3*zb^3*zz13^3*zz23^2*zz24^4*zz34 - 
      2*w*z^2*zb^2*zz12*zz13*zz23^3*zz24^4*zz34 + 2*w^2*z^2*zb^2*zz12*zz13*
       zz23^3*zz24^4*zz34 + 4*w*z^3*zb^3*zz13^2*zz23^3*zz24^4*zz34 - 
      4*w^2*z^3*zb^3*zz13^2*zz23^3*zz24^4*zz34 + 6*w^2*z^2*zb^2*zz12^4*zz13*
       zz23^3*zz34^2 - 4*w*z^3*zb^3*zz12^4*zz13*zz23^3*zz34^2 + 
      3*w^2*z^3*zb^3*zz12^4*zz13*zz23^3*zz34^2 - w^2*z^3*zb^3*zz12^3*zz13^2*
       zz23^3*zz34^2 - 2*w^3*z^3*zb^3*zz12^3*zz13^2*zz23^3*zz34^2 - 
      3*w^2*z^3*zb^3*zz12^3*zz13*zz23^4*zz34^2 + 2*w^2*z*zb*zz12^5*zz23^2*
       zz24*zz34^2 - 2*w*z^2*zb^2*zz12^5*zz23^2*zz24*zz34^2 + 
      2*w^2*z^2*zb^2*zz12^5*zz23^2*zz24*zz34^2 + 7*w^2*z*zb*zz12^4*zz13*
       zz23^2*zz24*zz34^2 - 6*w*z^2*zb^2*zz12^4*zz13*zz23^2*zz24*zz34^2 + 
      w^2*z^2*zb^2*zz12^4*zz13*zz23^2*zz24*zz34^2 - 4*w^3*z^2*zb^2*zz12^4*
       zz13*zz23^2*zz24*zz34^2 - 4*z^3*zb^3*zz12^4*zz13*zz23^2*zz24*zz34^2 + 
      16*w*z^3*zb^3*zz12^4*zz13*zz23^2*zz24*zz34^2 - 
      10*w^2*z^3*zb^3*zz12^4*zz13*zz23^2*zz24*zz34^2 + 
      2*w^2*z^2*zb^2*zz12^3*zz13^2*zz23^2*zz24*zz34^2 - 
      14*w*z^3*zb^3*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 
      13*w^2*z^3*zb^3*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 
      4*w^3*z^3*zb^3*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 
      6*w^2*z^3*zb^3*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 
      10*w^3*z^3*zb^3*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 
      2*w^2*z*zb*zz12^4*zz23^3*zz24*zz34^2 + 2*w*z^2*zb^2*zz12^4*zz23^3*zz24*
       zz34^2 - 3*w^2*z^2*zb^2*zz12^4*zz23^3*zz24*zz34^2 + 
      3*w^2*z^2*zb^2*zz12^3*zz13*zz23^3*zz24*zz34^2 - 
      12*w*z^3*zb^3*zz12^3*zz13*zz23^3*zz24*zz34^2 + 
      16*w^2*z^3*zb^3*zz12^3*zz13*zz23^3*zz24*zz34^2 - 
      8*w^2*z^3*zb^3*zz12^2*zz13^2*zz23^3*zz24*zz34^2 - 
      2*w^3*z^3*zb^3*zz12^2*zz13^2*zz23^3*zz24*zz34^2 + 
      w^2*z^2*zb^2*zz12^3*zz23^4*zz24*zz34^2 - 6*w^2*z^3*zb^3*zz12^2*zz13*
       zz23^4*zz24*zz34^2 + w^2*zz12^5*zz23*zz24^2*zz34^2 - 
      2*z^2*zb^2*zz12^5*zz23*zz24^2*zz34^2 + 6*w*z^2*zb^2*zz12^5*zz23*zz24^2*
       zz34^2 - 4*w^2*z^2*zb^2*zz12^5*zz23*zz24^2*zz34^2 + 
      w^2*zz12^4*zz13*zz23*zz24^2*zz34^2 + 4*w^2*z*zb*zz12^4*zz13*zz23*zz24^2*
       zz34^2 - 4*z^2*zb^2*zz12^4*zz13*zz23*zz24^2*zz34^2 + 
      2*w*z^2*zb^2*zz12^4*zz13*zz23*zz24^2*zz34^2 - 9*w^2*z^2*zb^2*zz12^4*
       zz13*zz23*zz24^2*zz34^2 + 8*w^3*z^2*zb^2*zz12^4*zz13*zz23*zz24^2*
       zz34^2 + 8*z^3*zb^3*zz12^4*zz13*zz23*zz24^2*zz34^2 - 
      20*w*z^3*zb^3*zz12^4*zz13*zz23*zz24^2*zz34^2 + 
      11*w^2*z^3*zb^3*zz12^4*zz13*zz23*zz24^2*zz34^2 + 
      2*w^2*z*zb*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 6*w*z^2*zb^2*zz12^3*
       zz13^2*zz23*zz24^2*zz34^2 + 16*w^2*z^2*zb^2*zz12^3*zz13^2*zz23*zz24^2*
       zz34^2 - 12*w^3*z^2*zb^2*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 
      12*z^3*zb^3*zz12^3*zz13^2*zz23*zz24^2*zz34^2 + 
      26*w*z^3*zb^3*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 
      12*w^2*z^3*zb^3*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 
      2*w^3*z^3*zb^3*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 
      w^2*z^2*zb^2*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 
      2*w*z^3*zb^3*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 
      12*w^2*z^3*zb^3*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 
      14*w^3*z^3*zb^3*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 
      9*w^2*z^3*zb^3*zz12*zz13^4*zz23*zz24^2*zz34^2 - 
      10*w^3*z^3*zb^3*zz12*zz13^4*zz23*zz24^2*zz34^2 - 
      w^2*zz12^4*zz23^2*zz24^2*zz34^2 + 2*z^2*zb^2*zz12^4*zz23^2*zz24^2*
       zz34^2 - 10*w*z^2*zb^2*zz12^4*zz23^2*zz24^2*zz34^2 + 
      9*w^2*z^2*zb^2*zz12^4*zz23^2*zz24^2*zz34^2 - 2*w^2*z*zb*zz12^3*zz13*
       zz23^2*zz24^2*zz34^2 + 5*w^2*z^2*zb^2*zz12^3*zz13*zz23^2*zz24^2*
       zz34^2 - 8*w^3*z^2*zb^2*zz12^3*zz13*zz23^2*zz24^2*zz34^2 - 
      8*z^3*zb^3*zz12^3*zz13*zz23^2*zz24^2*zz34^2 + 32*w*z^3*zb^3*zz12^3*zz13*
       zz23^2*zz24^2*zz34^2 - 25*w^2*z^3*zb^3*zz12^3*zz13*zz23^2*zz24^2*
       zz34^2 + 2*w^2*z^2*zb^2*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 + 
      3*w^2*z^3*zb^3*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 - 
      13*w^2*z^3*zb^3*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 
      8*w^3*z^3*zb^3*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 
      4*w*z^2*zb^2*zz12^3*zz23^3*zz24^2*zz34^2 - 6*w^2*z^2*zb^2*zz12^3*zz23^3*
       zz24^2*zz34^2 - 2*w^2*z^2*zb^2*zz12^2*zz13*zz23^3*zz24^2*zz34^2 - 
      12*w*z^3*zb^3*zz12^2*zz13*zz23^3*zz24^2*zz34^2 + 
      17*w^2*z^3*zb^3*zz12^2*zz13*zz23^3*zz24^2*zz34^2 + 
      7*w^2*z^3*zb^3*zz12*zz13^2*zz23^3*zz24^2*zz34^2 + 
      2*w^3*z^3*zb^3*zz12*zz13^2*zz23^3*zz24^2*zz34^2 + 
      w^2*z^2*zb^2*zz12^2*zz23^4*zz24^2*zz34^2 - 3*w^2*z^3*zb^3*zz12*zz13*
       zz23^4*zz24^2*zz34^2 + 2*z^2*zb^2*zz12^5*zz24^3*zz34^2 - 
      4*w*z^2*zb^2*zz12^5*zz24^3*zz34^2 + 2*w^2*z^2*zb^2*zz12^5*zz24^3*
       zz34^2 - 14*z^2*zb^2*zz12^4*zz13*zz24^3*zz34^2 + 
      18*w*z^2*zb^2*zz12^4*zz13*zz24^3*zz34^2 - 4*w^3*z^2*zb^2*zz12^4*zz13*
       zz24^3*zz34^2 - 4*z^3*zb^3*zz12^4*zz13*zz24^3*zz34^2 + 
      8*w*z^3*zb^3*zz12^4*zz13*zz24^3*zz34^2 - 4*w^2*z^3*zb^3*zz12^4*zz13*
       zz24^3*zz34^2 - 2*w*z^2*zb^2*zz12^2*zz13^3*zz24^3*zz34^2 + 
      10*w^2*z^2*zb^2*zz12^2*zz13^3*zz24^3*zz34^2 - 8*w^3*z^2*zb^2*zz12^2*
       zz13^3*zz24^3*zz34^2 - 8*z^3*zb^3*zz12^2*zz13^3*zz24^3*zz34^2 + 
      6*w*z^3*zb^3*zz12^2*zz13^3*zz24^3*zz34^2 + 6*w^2*z^3*zb^3*zz12^2*zz13^3*
       zz24^3*zz34^2 - 4*w^3*z^3*zb^3*zz12^2*zz13^3*zz24^3*zz34^2 + 
      6*w*z^3*zb^3*zz12*zz13^4*zz24^3*zz34^2 - 8*w^2*z^3*zb^3*zz12*zz13^4*
       zz24^3*zz34^2 + 2*w^3*z^3*zb^3*zz12*zz13^4*zz24^3*zz34^2 + 
      2*w^2*z^3*zb^3*zz13^5*zz24^3*zz34^2 - 2*w^3*z^3*zb^3*zz13^5*zz24^3*
       zz34^2 - 4*z^2*zb^2*zz12^4*zz23*zz24^3*zz34^2 + 
      10*w*z^2*zb^2*zz12^4*zz23*zz24^3*zz34^2 - 6*w^2*z^2*zb^2*zz12^4*zz23*
       zz24^3*zz34^2 - 2*z^2*zb^2*zz12^3*zz13*zz23*zz24^3*zz34^2 + 
      4*w*z^2*zb^2*zz12^3*zz13*zz23*zz24^3*zz34^2 - 10*w^2*z^2*zb^2*zz12^3*
       zz13*zz23*zz24^3*zz34^2 + 8*w^3*z^2*zb^2*zz12^3*zz13*zz23*zz24^3*
       zz34^2 + 8*z^3*zb^3*zz12^3*zz13*zz23*zz24^3*zz34^2 - 
      20*w*z^3*zb^3*zz12^3*zz13*zz23*zz24^3*zz34^2 + 
      12*w^2*z^3*zb^3*zz12^3*zz13*zz23*zz24^3*zz34^2 + 
      6*w*z^2*zb^2*zz12^2*zz13^2*zz23*zz24^3*zz34^2 - 
      18*w^2*z^2*zb^2*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 
      12*w^3*z^2*zb^2*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 
      12*z^3*zb^3*zz12^2*zz13^2*zz23*zz24^3*zz34^2 - 
      26*w*z^3*zb^3*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 
      12*w^2*z^3*zb^3*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 
      2*w^3*z^3*zb^3*zz12^2*zz13^2*zz23*zz24^3*zz34^2 - 
      16*w*z^3*zb^3*zz12*zz13^3*zz23*zz24^3*zz34^2 + 
      14*w^2*z^3*zb^3*zz12*zz13^3*zz23*zz24^3*zz34^2 + 
      2*w^3*z^3*zb^3*zz12*zz13^3*zz23*zz24^3*zz34^2 - 
      6*w^2*z^3*zb^3*zz13^4*zz23*zz24^3*zz34^2 + 6*w^3*z^3*zb^3*zz13^4*zz23*
       zz24^3*zz34^2 + 2*z^2*zb^2*zz12^3*zz23^2*zz24^3*zz34^2 - 
      8*w*z^2*zb^2*zz12^3*zz23^2*zz24^3*zz34^2 + 6*w^2*z^2*zb^2*zz12^3*zz23^2*
       zz24^3*zz34^2 - 6*w*z^2*zb^2*zz12^2*zz13*zz23^2*zz24^3*zz34^2 + 
      10*w^2*z^2*zb^2*zz12^2*zz13*zz23^2*zz24^3*zz34^2 - 
      4*w^3*z^2*zb^2*zz12^2*zz13*zz23^2*zz24^3*zz34^2 - 
      4*z^3*zb^3*zz12^2*zz13*zz23^2*zz24^3*zz34^2 + 16*w*z^3*zb^3*zz12^2*zz13*
       zz23^2*zz24^3*zz34^2 - 12*w^2*z^3*zb^3*zz12^2*zz13*zz23^2*zz24^3*
       zz34^2 + 14*w*z^3*zb^3*zz12*zz13^2*zz23^2*zz24^3*zz34^2 - 
      10*w^2*z^3*zb^3*zz12*zz13^2*zz23^2*zz24^3*zz34^2 - 
      4*w^3*z^3*zb^3*zz12*zz13^2*zz23^2*zz24^3*zz34^2 + 
      6*w^2*z^3*zb^3*zz13^3*zz23^2*zz24^3*zz34^2 - 6*w^3*z^3*zb^3*zz13^3*
       zz23^2*zz24^3*zz34^2 + 2*w*z^2*zb^2*zz12^2*zz23^3*zz24^3*zz34^2 - 
      2*w^2*z^2*zb^2*zz12^2*zz23^3*zz24^3*zz34^2 - 4*w*z^3*zb^3*zz12*zz13*
       zz23^3*zz24^3*zz34^2 + 4*w^2*z^3*zb^3*zz12*zz13*zz23^3*zz24^3*zz34^2 - 
      2*w^2*z^3*zb^3*zz13^2*zz23^3*zz24^3*zz34^2 + 2*w^3*z^3*zb^3*zz13^2*
       zz23^3*zz24^3*zz34^2 - 6*w^2*z^2*zb^2*zz12^4*zz13*zz23^2*zz34^3 + 
      12*w*z^3*zb^3*zz12^4*zz13*zz23^2*zz34^3 - 12*w^2*z^3*zb^3*zz12^4*zz13*
       zz23^2*zz34^3 + 2*w^3*z^3*zb^3*zz12^4*zz13*zz23^2*zz34^3 - 
      3*w^2*z^3*zb^3*zz12^3*zz13^2*zz23^2*zz34^3 + 6*w^3*z^3*zb^3*zz12^3*
       zz13^2*zz23^2*zz34^3 + 8*w^2*z^3*zb^3*zz12^3*zz13*zz23^3*zz34^3 - 
      2*w^3*z^3*zb^3*zz12^3*zz13*zz23^3*zz34^3 - w^2*z*zb*zz12^5*zz23*zz24*
       zz34^3 + 4*w*z^2*zb^2*zz12^5*zz23*zz24*zz34^3 - 
      4*w^2*z^2*zb^2*zz12^5*zz23*zz24*zz34^3 - 3*w^2*z*zb*zz12^4*zz13*zz23*
       zz24*zz34^3 + 6*w*z^2*zb^2*zz12^4*zz13*zz23*zz24*zz34^3 - 
      13*w^2*z^2*zb^2*zz12^4*zz13*zz23*zz24*zz34^3 + 
      8*w^3*z^2*zb^2*zz12^4*zz13*zz23*zz24*zz34^3 + 8*z^3*zb^3*zz12^4*zz13*
       zz23*zz24*zz34^3 - 18*w*z^3*zb^3*zz12^4*zz13*zz23*zz24*zz34^3 + 
      16*w^2*z^3*zb^3*zz12^4*zz13*zz23*zz24*zz34^3 - 
      4*w^3*z^3*zb^3*zz12^4*zz13*zz23*zz24*zz34^3 - w^2*z^2*zb^2*zz12^3*
       zz13^2*zz23*zz24*zz34^3 + 16*w*z^3*zb^3*zz12^3*zz13^2*zz23*zz24*
       zz34^3 - 14*w^2*z^3*zb^3*zz12^3*zz13^2*zz23*zz24*zz34^3 - 
      2*w^3*z^3*zb^3*zz12^3*zz13^2*zz23*zz24*zz34^3 - 
      12*w^2*z^3*zb^3*zz12^2*zz13^3*zz23*zz24*zz34^3 + 
      14*w^3*z^3*zb^3*zz12^2*zz13^3*zz23*zz24*zz34^3 + 
      w^2*z*zb*zz12^4*zz23^2*zz24*zz34^3 - 4*w*z^2*zb^2*zz12^4*zz23^2*zz24*
       zz34^3 + 5*w^2*z^2*zb^2*zz12^4*zz23^2*zz24*zz34^3 + 
      2*w^2*z^2*zb^2*zz12^3*zz13*zz23^2*zz24*zz34^3 + 
      10*w*z^3*zb^3*zz12^3*zz13*zz23^2*zz24*zz34^3 - 
      18*w^2*z^3*zb^3*zz12^3*zz13*zz23^2*zz24*zz34^3 + 
      8*w^3*z^3*zb^3*zz12^3*zz13*zz23^2*zz24*zz34^3 + 
      12*w^2*z^3*zb^3*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 
      8*w^3*z^3*zb^3*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 
      w^2*z^2*zb^2*zz12^3*zz23^3*zz24*zz34^3 + 2*w^2*z^3*zb^3*zz12^2*zz13*
       zz23^3*zz24*zz34^3 - 4*w^3*z^3*zb^3*zz12^2*zz13*zz23^3*zz24*zz34^3 + 
      2*z^2*zb^2*zz12^5*zz24^2*zz34^3 - 2*w*z^2*zb^2*zz12^5*zz24^2*zz34^3 + 
      2*z^2*zb^2*zz12^4*zz13*zz24^2*zz34^3 + 4*w*z^2*zb^2*zz12^4*zz13*zz24^2*
       zz34^3 - 10*w^2*z^2*zb^2*zz12^4*zz13*zz24^2*zz34^3 + 
      4*w^3*z^2*zb^2*zz12^4*zz13*zz24^2*zz34^3 + 4*z^3*zb^3*zz12^4*zz13*
       zz24^2*zz34^3 - 6*w*z^3*zb^3*zz12^4*zz13*zz24^2*zz34^3 + 
      2*w^3*z^3*zb^3*zz12^4*zz13*zz24^2*zz34^3 + 2*w*z^2*zb^2*zz12^3*zz13^2*
       zz24^2*zz34^3 - 10*w^2*z^2*zb^2*zz12^3*zz13^2*zz24^2*zz34^3 + 
      8*w^3*z^2*zb^2*zz12^3*zz13^2*zz24^2*zz34^3 + 8*z^3*zb^3*zz12^3*zz13^2*
       zz24^2*zz34^3 - 6*w*z^3*zb^3*zz12^3*zz13^2*zz24^2*zz34^3 - 
      6*w^2*z^3*zb^3*zz12^3*zz13^2*zz24^2*zz34^3 + 4*w^3*z^3*zb^3*zz12^3*
       zz13^2*zz24^2*zz34^3 - 6*w^2*z^3*zb^3*zz12*zz13^4*zz24^2*zz34^3 + 
      6*w^3*z^3*zb^3*zz12*zz13^4*zz24^2*zz34^3 - 2*z^2*zb^2*zz12^4*zz23*
       zz24^2*zz34^3 + 2*w*z^2*zb^2*zz12^4*zz23*zz24^2*zz34^3 - 
      2*w*z^2*zb^2*zz12^3*zz13*zz23*zz24^2*zz34^3 + 6*w^2*z^2*zb^2*zz12^3*
       zz13*zz23*zz24^2*zz34^3 - 4*w^3*z^2*zb^2*zz12^3*zz13*zz23*zz24^2*
       zz34^3 - 4*z^3*zb^3*zz12^3*zz13*zz23*zz24^2*zz34^3 + 
      8*w*z^3*zb^3*zz12^3*zz13*zz23*zz24^2*zz34^3 + 2*w^2*z^3*zb^3*zz12^3*
       zz13*zz23*zz24^2*zz34^3 - 6*w^3*z^3*zb^3*zz12^3*zz13*zz23*zz24^2*
       zz34^3 + 2*w*z^3*zb^3*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 
      12*w^2*z^3*zb^3*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 
      14*w^3*z^3*zb^3*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 
      14*w^2*z^3*zb^3*zz12*zz13^3*zz23*zz24^2*zz34^3 - 
      14*w^3*z^3*zb^3*zz12*zz13^3*zz23*zz24^2*zz34^3 - 
      2*w*z^3*zb^3*zz12^2*zz13*zz23^2*zz24^2*zz34^3 - 
      4*w^2*z^3*zb^3*zz12^2*zz13*zz23^2*zz24^2*zz34^3 + 
      6*w^3*z^3*zb^3*zz12^2*zz13*zz23^2*zz24^2*zz34^3 - 
      10*w^2*z^3*zb^3*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 
      10*w^3*z^3*zb^3*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 
      2*w^2*z^3*zb^3*zz12*zz13*zz23^3*zz24^2*zz34^3 - 
      2*w^3*z^3*zb^3*zz12*zz13*zz23^3*zz24^2*zz34^3 + 
      2*w^2*z^2*zb^2*zz12^4*zz13*zz23*zz34^4 - 12*w*z^3*zb^3*zz12^4*zz13*zz23*
       zz34^4 + 15*w^2*z^3*zb^3*zz12^4*zz13*zz23*zz34^4 - 
      4*w^3*z^3*zb^3*zz12^4*zz13*zz23*zz34^4 + 5*w^2*z^3*zb^3*zz12^3*zz13^2*
       zz23*zz34^4 - 6*w^3*z^3*zb^3*zz12^3*zz13^2*zz23*zz34^4 - 
      7*w^2*z^3*zb^3*zz12^3*zz13*zz23^2*zz34^4 + 4*w^3*z^3*zb^3*zz12^3*zz13*
       zz23^2*zz34^4 - 2*w*z^2*zb^2*zz12^5*zz24*zz34^4 + 
      2*w^2*z^2*zb^2*zz12^5*zz24*zz34^4 - 2*w*z^2*zb^2*zz12^4*zz13*zz24*
       zz34^4 + 6*w^2*z^2*zb^2*zz12^4*zz13*zz24*zz34^4 - 
      4*w^3*z^2*zb^2*zz12^4*zz13*zz24*zz34^4 - 4*z^3*zb^3*zz12^4*zz13*zz24*
       zz34^4 + 2*w*z^3*zb^3*zz12^4*zz13*zz24*zz34^4 + 
      6*w^2*z^3*zb^3*zz12^4*zz13*zz24*zz34^4 - 4*w^3*z^3*zb^3*zz12^4*zz13*
       zz24*zz34^4 - 6*w*z^3*zb^3*zz12^3*zz13^2*zz24*zz34^4 + 
      8*w^2*z^3*zb^3*zz12^3*zz13^2*zz24*zz34^4 - 2*w^3*z^3*zb^3*zz12^3*zz13^2*
       zz24*zz34^4 + 6*w^2*z^3*zb^3*zz12^2*zz13^3*zz24*zz34^4 - 
      6*w^3*z^3*zb^3*zz12^2*zz13^3*zz24*zz34^4 + 2*w*z^2*zb^2*zz12^4*zz23*
       zz24*zz34^4 - 2*w^2*z^2*zb^2*zz12^4*zz23*zz24*zz34^4 + 
      2*w*z^3*zb^3*zz12^3*zz13*zz23*zz24*zz34^4 - 10*w^2*z^3*zb^3*zz12^3*zz13*
       zz23*zz24*zz34^4 + 8*w^3*z^3*zb^3*zz12^3*zz13*zz23*zz24*zz34^4 - 
      10*w^2*z^3*zb^3*zz12^2*zz13^2*zz23*zz24*zz34^4 + 
      10*w^3*z^3*zb^3*zz12^2*zz13^2*zz23*zz24*zz34^4 + 
      4*w^2*z^3*zb^3*zz12^2*zz13*zz23^2*zz24*zz34^4 - 
      4*w^3*z^3*zb^3*zz12^2*zz13*zz23^2*zz24*zz34^4 + 
      4*w*z^3*zb^3*zz12^4*zz13*zz34^5 - 6*w^2*z^3*zb^3*zz12^4*zz13*zz34^5 + 
      2*w^3*z^3*zb^3*zz12^4*zz13*zz34^5 - 2*w^2*z^3*zb^3*zz12^3*zz13^2*
       zz34^5 + 2*w^3*z^3*zb^3*zz12^3*zz13^2*zz34^5 + 
      2*w^2*z^3*zb^3*zz12^3*zz13*zz23*zz34^5 - 2*w^3*z^3*zb^3*zz12^3*zz13*
       zz23*zz34^5))/(w^2*z^3*zb^3*zz13*(zz13*zz24 - zz12*zz34)*
     (zz12^2*zz13^2*zz23^4 - 4*zz12^2*zz13^2*zz23^3*zz24 + 
      2*zz12*zz13^3*zz23^3*zz24 + 2*zz12*zz13^2*zz23^4*zz24 + 
      6*zz12^2*zz13^2*zz23^2*zz24^2 - 6*zz12*zz13^3*zz23^2*zz24^2 + 
      zz13^4*zz23^2*zz24^2 - 6*zz12*zz13^2*zz23^3*zz24^2 - 
      2*zz13^3*zz23^3*zz24^2 + zz13^2*zz23^4*zz24^2 - 
      4*zz12^2*zz13^2*zz23*zz24^3 + 6*zz12*zz13^3*zz23*zz24^3 - 
      2*zz13^4*zz23*zz24^3 + 6*zz12*zz13^2*zz23^2*zz24^3 + 
      4*zz13^3*zz23^2*zz24^3 - 2*zz13^2*zz23^3*zz24^3 + 
      zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + zz13^4*zz24^4 - 
      2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
      zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
      4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
      6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
      6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
      2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
      6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
      4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
      10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
      6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
      6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
      2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
      2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
      6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
      6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
      6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
      zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
      6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
      6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
      2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
      8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
      6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
      10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
      2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
      zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
      6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
      zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
      8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
      4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
      10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
      4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
      zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 6*zz12^3*zz13*zz23*
       zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 4*zz12^3*zz23^2*zz34^3 + 
      6*zz12^2*zz13*zz23^2*zz34^3 - 2*zz12^2*zz23^3*zz34^3 - 
      2*zz12^4*zz24*zz34^3 + 2*zz12^3*zz13*zz24*zz34^3 + 
      2*zz12^2*zz13^2*zz24*zz34^3 - 2*zz12*zz13^3*zz24*zz34^3 + 
      6*zz12^3*zz23*zz24*zz34^3 + 4*zz12^2*zz13*zz23*zz24*zz34^3 + 
      6*zz12*zz13^2*zz23*zz24*zz34^3 - 6*zz12^2*zz23^2*zz24*zz34^3 - 
      6*zz12*zz13*zz23^2*zz24*zz34^3 + 2*zz12*zz23^3*zz24*zz34^3 + 
      zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + zz12^2*zz13^2*zz34^4 - 
      2*zz12^3*zz23*zz34^4 - 2*zz12^2*zz13*zz23*zz34^4 + 
      zz12^2*zz23^2*zz34^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  (zz23*(-(z^2*zb*zz12^4*zz13*zz23^4*zz24) + z*zb^2*zz12^4*zz13*zz23^4*zz24 + 
     2*z^3*zb^3*zz12^2*zz13^3*zz23^4*zz24 - 2*z^3*zb^4*zz12^2*zz13^3*zz23^4*
      zz24 - z*zz12^4*zz13*zz23^3*zz24^2 + zb*zz12^4*zz13*zz23^3*zz24^2 + 
     3*z^2*zb*zz12^4*zz13*zz23^3*zz24^2 - 3*z*zb^2*zz12^4*zz13*zz23^3*
      zz24^2 - 2*z^3*zb*zz12^3*zz13^2*zz23^3*zz24^2 + 
     2*z^2*zb^2*zz12^3*zz13^2*zz23^3*zz24^2 + 2*z^3*zb^2*zz12^3*zz13^2*zz23^3*
      zz24^2 - 2*z^2*zb^3*zz12^3*zz13^2*zz23^3*zz24^2 - 
     8*z^3*zb^3*zz12^2*zz13^3*zz23^3*zz24^2 + 8*z^3*zb^4*zz12^2*zz13^3*zz23^3*
      zz24^2 + 4*z^3*zb^3*zz12*zz13^4*zz23^3*zz24^2 - 
     4*z^3*zb^4*zz12*zz13^4*zz23^3*zz24^2 - 2*z^2*zb*zz12^3*zz13*zz23^4*
      zz24^2 + 2*z*zb^2*zz12^3*zz13*zz23^4*zz24^2 - 
     z^3*zb^2*zz12^2*zz13^2*zz23^4*zz24^2 + z^2*zb^3*zz12^2*zz13^2*zz23^4*
      zz24^2 + 4*z^3*zb^3*zz12*zz13^3*zz23^4*zz24^2 - 
     4*z^3*zb^4*zz12*zz13^3*zz23^4*zz24^2 + 2*z*zz12^4*zz13*zz23^2*zz24^3 - 
     2*zb*zz12^4*zz13*zz23^2*zz24^3 - 3*z^2*zb*zz12^4*zz13*zz23^2*zz24^3 + 
     3*z*zb^2*zz12^4*zz13*zz23^2*zz24^3 + z*zz12^3*zz13^2*zz23^2*zz24^3 - 
     2*z^3*zz12^3*zz13^2*zz23^2*zz24^3 - zb*zz12^3*zz13^2*zz23^2*zz24^3 + 
     2*z^2*zb*zz12^3*zz13^2*zz23^2*zz24^3 + 8*z^3*zb*zz12^3*zz13^2*zz23^2*
      zz24^3 - 8*z^2*zb^2*zz12^3*zz13^2*zz23^2*zz24^3 - 
     6*z^3*zb^2*zz12^3*zz13^2*zz23^2*zz24^3 + 6*z^2*zb^3*zz12^3*zz13^2*zz23^2*
      zz24^3 - z^2*zb*zz12^2*zz13^3*zz23^2*zz24^3 + 
     z*zb^2*zz12^2*zz13^3*zz23^2*zz24^3 + 12*z^3*zb^3*zz12^2*zz13^3*zz23^2*
      zz24^3 - 12*z^3*zb^4*zz12^2*zz13^3*zz23^2*zz24^3 - 
     12*z^3*zb^3*zz12*zz13^4*zz23^2*zz24^3 + 12*z^3*zb^4*zz12*zz13^4*zz23^2*
      zz24^3 + 2*z^3*zb^3*zz13^5*zz23^2*zz24^3 - 2*z^3*zb^4*zz13^5*zz23^2*
      zz24^3 - z*zz12^3*zz13*zz23^3*zz24^3 + zb*zz12^3*zz13*zz23^3*zz24^3 + 
     4*z^2*zb*zz12^3*zz13*zz23^3*zz24^3 - 4*z*zb^2*zz12^3*zz13*zz23^3*
      zz24^3 + 2*z^2*zb*zz12^2*zz13^2*zz23^3*zz24^3 - 
     4*z^3*zb*zz12^2*zz13^2*zz23^3*zz24^3 - 2*z*zb^2*zz12^2*zz13^2*zz23^3*
      zz24^3 + 4*z^2*zb^2*zz12^2*zz13^2*zz23^3*zz24^3 + 
     6*z^3*zb^2*zz12^2*zz13^2*zz23^3*zz24^3 - 6*z^2*zb^3*zz12^2*zz13^2*zz23^3*
      zz24^3 + z^3*zb^2*zz12*zz13^3*zz23^3*zz24^3 - 
     z^2*zb^3*zz12*zz13^3*zz23^3*zz24^3 - 12*z^3*zb^3*zz12*zz13^3*zz23^3*
      zz24^3 + 12*z^3*zb^4*zz12*zz13^3*zz23^3*zz24^3 - 
     4*z^3*zb^3*zz13^4*zz23^3*zz24^3 + 4*z^3*zb^4*zz13^4*zz23^3*zz24^3 - 
     z^2*zb*zz12^2*zz13*zz23^4*zz24^3 + z*zb^2*zz12^2*zz13*zz23^4*zz24^3 - 
     z^3*zb^2*zz12*zz13^2*zz23^4*zz24^3 + z^2*zb^3*zz12*zz13^2*zz23^4*
      zz24^3 + 2*z^3*zb^3*zz13^3*zz23^4*zz24^3 - 2*z^3*zb^4*zz13^3*zz23^4*
      zz24^3 - z*zz12^4*zz13*zz23*zz24^4 + zb*zz12^4*zz13*zz23*zz24^4 + 
     z^2*zb*zz12^4*zz13*zz23*zz24^4 - z*zb^2*zz12^4*zz13*zz23*zz24^4 - 
     z*zz12^3*zz13^2*zz23*zz24^4 + 4*z^3*zz12^3*zz13^2*zz23*zz24^4 + 
     zb*zz12^3*zz13^2*zz23*zz24^4 - 4*z^2*zb*zz12^3*zz13^2*zz23*zz24^4 - 
     10*z^3*zb*zz12^3*zz13^2*zz23*zz24^4 + 10*z^2*zb^2*zz12^3*zz13^2*zz23*
      zz24^4 + 6*z^3*zb^2*zz12^3*zz13^2*zz23*zz24^4 - 
     6*z^2*zb^3*zz12^3*zz13^2*zz23*zz24^4 + 2*z^3*zz12^2*zz13^3*zz23*zz24^4 - 
     z^2*zb*zz12^2*zz13^3*zz23*zz24^4 - 2*z^3*zb*zz12^2*zz13^3*zz23*zz24^4 - 
     z*zb^2*zz12^2*zz13^3*zz23*zz24^4 + 2*z^2*zb^2*zz12^2*zz13^3*zz23*
      zz24^4 - 8*z^3*zb^3*zz12^2*zz13^3*zz23*zz24^4 + 
     8*z^3*zb^4*zz12^2*zz13^3*zz23*zz24^4 - 2*z^3*zb*zz12*zz13^4*zz23*
      zz24^4 + 2*z^2*zb^2*zz12*zz13^4*zz23*zz24^4 + 
     2*z^3*zb^2*zz12*zz13^4*zz23*zz24^4 - 2*z^2*zb^3*zz12*zz13^4*zz23*
      zz24^4 + 12*z^3*zb^3*zz12*zz13^4*zz23*zz24^4 - 
     12*z^3*zb^4*zz12*zz13^4*zz23*zz24^4 - 4*z^3*zb^3*zz13^5*zz23*zz24^4 + 
     4*z^3*zb^4*zz13^5*zz23*zz24^4 + z*zz12^3*zz13*zz23^2*zz24^4 - 
     zb*zz12^3*zz13*zz23^2*zz24^4 - 2*z^2*zb*zz12^3*zz13*zz23^2*zz24^4 + 
     2*z*zb^2*zz12^3*zz13*zz23^2*zz24^4 - 2*z^3*zz12^2*zz13^2*zz23^2*zz24^4 + 
     10*z^3*zb*zz12^2*zz13^2*zz23^2*zz24^4 + 2*z*zb^2*zz12^2*zz13^2*zz23^2*
      zz24^4 - 10*z^2*zb^2*zz12^2*zz13^2*zz23^2*zz24^4 - 
     9*z^3*zb^2*zz12^2*zz13^2*zz23^2*zz24^4 + 9*z^2*zb^3*zz12^2*zz13^2*zz23^2*
      zz24^4 + 4*z^3*zb*zz12*zz13^3*zz23^2*zz24^4 - 
     4*z^2*zb^2*zz12*zz13^3*zz23^2*zz24^4 - 5*z^3*zb^2*zz12*zz13^3*zz23^2*
      zz24^4 + 5*z^2*zb^3*zz12*zz13^3*zz23^2*zz24^4 + 
     12*z^3*zb^3*zz12*zz13^3*zz23^2*zz24^4 - 12*z^3*zb^4*zz12*zz13^3*zz23^2*
      zz24^4 + 8*z^3*zb^3*zz13^4*zz23^2*zz24^4 - 8*z^3*zb^4*zz13^4*zz23^2*
      zz24^4 + z^2*zb*zz12^2*zz13*zz23^3*zz24^4 - z*zb^2*zz12^2*zz13*zz23^3*
      zz24^4 - 2*z^3*zb*zz12*zz13^2*zz23^3*zz24^4 + 
     2*z^2*zb^2*zz12*zz13^2*zz23^3*zz24^4 + 3*z^3*zb^2*zz12*zz13^2*zz23^3*
      zz24^4 - 3*z^2*zb^3*zz12*zz13^2*zz23^3*zz24^4 - 
     4*z^3*zb^3*zz13^3*zz23^3*zz24^4 + 4*z^3*zb^4*zz13^3*zz23^3*zz24^4 - 
     2*z^3*zz12^3*zz13^2*zz24^5 + 2*z^2*zb*zz12^3*zz13^2*zz24^5 + 
     4*z^3*zb*zz12^3*zz13^2*zz24^5 - 4*z^2*zb^2*zz12^3*zz13^2*zz24^5 - 
     2*z^3*zb^2*zz12^3*zz13^2*zz24^5 + 2*z^2*zb^3*zz12^3*zz13^2*zz24^5 - 
     2*z^3*zz12^2*zz13^3*zz24^5 + 2*z^2*zb*zz12^2*zz13^3*zz24^5 + 
     2*z^3*zb*zz12^2*zz13^3*zz24^5 - 2*z^2*zb^2*zz12^2*zz13^3*zz24^5 + 
     2*z^3*zb^3*zz12^2*zz13^3*zz24^5 - 2*z^3*zb^4*zz12^2*zz13^3*zz24^5 + 
     2*z^3*zb*zz12*zz13^4*zz24^5 - 2*z^2*zb^2*zz12*zz13^4*zz24^5 - 
     2*z^3*zb^2*zz12*zz13^4*zz24^5 + 2*z^2*zb^3*zz12*zz13^4*zz24^5 - 
     4*z^3*zb^3*zz12*zz13^4*zz24^5 + 4*z^3*zb^4*zz12*zz13^4*zz24^5 + 
     2*z^3*zb^3*zz13^5*zz24^5 - 2*z^3*zb^4*zz13^5*zz24^5 + 
     2*z^3*zz12^2*zz13^2*zz23*zz24^5 - 2*z^2*zb*zz12^2*zz13^2*zz23*zz24^5 - 
     6*z^3*zb*zz12^2*zz13^2*zz23*zz24^5 + 6*z^2*zb^2*zz12^2*zz13^2*zz23*
      zz24^5 + 4*z^3*zb^2*zz12^2*zz13^2*zz23*zz24^5 - 
     4*z^2*zb^3*zz12^2*zz13^2*zz23*zz24^5 - 4*z^3*zb*zz12*zz13^3*zz23*
      zz24^5 + 4*z^2*zb^2*zz12*zz13^3*zz23*zz24^5 + 
     4*z^3*zb^2*zz12*zz13^3*zz23*zz24^5 - 4*z^2*zb^3*zz12*zz13^3*zz23*
      zz24^5 - 4*z^3*zb^3*zz12*zz13^3*zz23*zz24^5 + 
     4*z^3*zb^4*zz12*zz13^3*zz23*zz24^5 - 4*z^3*zb^3*zz13^4*zz23*zz24^5 + 
     4*z^3*zb^4*zz13^4*zz23*zz24^5 + 2*z^3*zb*zz12*zz13^2*zz23^2*zz24^5 - 
     2*z^2*zb^2*zz12*zz13^2*zz23^2*zz24^5 - 2*z^3*zb^2*zz12*zz13^2*zz23^2*
      zz24^5 + 2*z^2*zb^3*zz12*zz13^2*zz23^2*zz24^5 + 
     2*z^3*zb^3*zz13^3*zz23^2*zz24^5 - 2*z^3*zb^4*zz13^3*zz23^2*zz24^5 + 
     2*z^3*zb^2*zz12^4*zz13*zz23^4*zz34 - 2*z^2*zb^3*zz12^4*zz13*zz23^4*
      zz34 - 2*z^3*zb^3*zz12^3*zz13^2*zz23^4*zz34 - 
     z^4*zb^3*zz12^3*zz13^2*zz23^4*zz34 + 3*z^3*zb^4*zz12^3*zz13^2*zz23^4*
      zz34 + z^2*zb*zz12^5*zz23^3*zz24*zz34 - z*zb^2*zz12^5*zz23^3*zz24*
      zz34 + 5*z^2*zb*zz12^4*zz13*zz23^3*zz24*zz34 + 
     2*z^3*zb*zz12^4*zz13*zz23^3*zz24*zz34 - 5*z*zb^2*zz12^4*zz13*zz23^3*zz24*
      zz34 - 2*z^2*zb^2*zz12^4*zz13*zz23^3*zz24*zz34 - 
     10*z^3*zb^2*zz12^4*zz13*zz23^3*zz24*zz34 + 10*z^2*zb^3*zz12^4*zz13*
      zz23^3*zz24*zz34 + z^3*zb^2*zz12^3*zz13^2*zz23^3*zz24*zz34 + 
     4*z^4*zb^2*zz12^3*zz13^2*zz23^3*zz24*zz34 - z^2*zb^3*zz12^3*zz13^2*
      zz23^3*zz24*zz34 + 8*z^3*zb^3*zz12^3*zz13^2*zz23^3*zz24*zz34 - 
     z^4*zb^3*zz12^3*zz13^2*zz23^3*zz24*zz34 - 11*z^3*zb^4*zz12^3*zz13^2*
      zz23^3*zz24*zz34 - 12*z^3*zb^3*zz12^2*zz13^3*zz23^3*zz24*zz34 - 
     4*z^4*zb^3*zz12^2*zz13^3*zz23^3*zz24*zz34 + 16*z^3*zb^4*zz12^2*zz13^3*
      zz23^3*zz24*zz34 + 2*z^4*zb^4*zz12^2*zz13^3*zz23^3*zz24*zz34 - 
     2*z^3*zb^5*zz12^2*zz13^3*zz23^3*zz24*zz34 - z^2*zb*zz12^4*zz23^4*zz24*
      zz34 + z*zb^2*zz12^4*zz23^4*zz24*zz34 + 7*z^3*zb^2*zz12^3*zz13*zz23^4*
      zz24*zz34 - 7*z^2*zb^3*zz12^3*zz13*zz23^4*zz24*zz34 - 
     2*z^4*zb^3*zz12^2*zz13^2*zz23^4*zz24*zz34 + 2*z^3*zb^4*zz12^2*zz13^2*
      zz23^4*zz24*zz34 + z*zz12^5*zz23^2*zz24^2*zz34 - 
     zb*zz12^5*zz23^2*zz24^2*zz34 - 2*z^2*zb*zz12^5*zz23^2*zz24^2*zz34 + 
     2*z*zb^2*zz12^5*zz23^2*zz24^2*zz34 + 2*z*zz12^4*zz13*zz23^2*zz24^2*
      zz34 + 2*z^3*zz12^4*zz13*zz23^2*zz24^2*zz34 - 
     2*zb*zz12^4*zz13*zz23^2*zz24^2*zz34 - 7*z^2*zb*zz12^4*zz13*zz23^2*zz24^2*
      zz34 - 6*z^3*zb*zz12^4*zz13*zz23^2*zz24^2*zz34 + 
     5*z*zb^2*zz12^4*zz13*zz23^2*zz24^2*zz34 + 6*z^2*zb^2*zz12^4*zz13*zz23^2*
      zz24^2*zz34 + 14*z^3*zb^2*zz12^4*zz13*zz23^2*zz24^2*zz34 - 
     14*z^2*zb^3*zz12^4*zz13*zz23^2*zz24^2*zz34 + 2*z^2*zb*zz12^3*zz13^2*
      zz23^2*zz24^2*zz34 + 6*z^3*zb*zz12^3*zz13^2*zz23^2*zz24^2*zz34 + 
     4*z^4*zb*zz12^3*zz13^2*zz23^2*zz24^2*zz34 - 2*z*zb^2*zz12^3*zz13^2*
      zz23^2*zz24^2*zz34 - 6*z^2*zb^2*zz12^3*zz13^2*zz23^2*zz24^2*zz34 - 
     18*z^3*zb^2*zz12^3*zz13^2*zz23^2*zz24^2*zz34 - 
     16*z^4*zb^2*zz12^3*zz13^2*zz23^2*zz24^2*zz34 + 
     14*z^2*zb^3*zz12^3*zz13^2*zz23^2*zz24^2*zz34 - 
     4*z^3*zb^3*zz12^3*zz13^2*zz23^2*zz24^2*zz34 + 9*z^4*zb^3*zz12^3*zz13^2*
      zz23^2*zz24^2*zz34 - 4*z^2*zb^4*zz12^3*zz13^2*zz23^2*zz24^2*zz34 + 
     15*z^3*zb^4*zz12^3*zz13^2*zz23^2*zz24^2*zz34 - 
     z^3*zb^2*zz12^2*zz13^3*zz23^2*zz24^2*zz34 + 2*z^4*zb^2*zz12^2*zz13^3*
      zz23^2*zz24^2*zz34 + z^2*zb^3*zz12^2*zz13^3*zz23^2*zz24^2*zz34 + 
     30*z^3*zb^3*zz12^2*zz13^3*zz23^2*zz24^2*zz34 + 
     8*z^4*zb^3*zz12^2*zz13^3*zz23^2*zz24^2*zz34 - 40*z^3*zb^4*zz12^2*zz13^3*
      zz23^2*zz24^2*zz34 - 6*z^4*zb^4*zz12^2*zz13^3*zz23^2*zz24^2*zz34 + 
     6*z^3*zb^5*zz12^2*zz13^3*zz23^2*zz24^2*zz34 - 14*z^3*zb^3*zz12*zz13^4*
      zz23^2*zz24^2*zz34 - 5*z^4*zb^3*zz12*zz13^4*zz23^2*zz24^2*zz34 + 
     19*z^3*zb^4*zz12*zz13^4*zz23^2*zz24^2*zz34 + 4*z^4*zb^4*zz12*zz13^4*
      zz23^2*zz24^2*zz34 - 4*z^3*zb^5*zz12*zz13^4*zz23^2*zz24^2*zz34 - 
     z*zz12^4*zz23^3*zz24^2*zz34 + zb*zz12^4*zz23^3*zz24^2*zz34 + 
     4*z^2*zb*zz12^4*zz23^3*zz24^2*zz34 - 4*z*zb^2*zz12^4*zz23^3*zz24^2*
      zz34 + 6*z^2*zb*zz12^3*zz13*zz23^3*zz24^2*zz34 + 
     2*z^3*zb*zz12^3*zz13*zz23^3*zz24^2*zz34 - 6*z*zb^2*zz12^3*zz13*zz23^3*
      zz24^2*zz34 - 2*z^2*zb^2*zz12^3*zz13*zz23^3*zz24^2*zz34 - 
     19*z^3*zb^2*zz12^3*zz13*zz23^3*zz24^2*zz34 + 19*z^2*zb^3*zz12^3*zz13*
      zz23^3*zz24^2*zz34 - 4*z^3*zb^2*zz12^2*zz13^2*zz23^3*zz24^2*zz34 + 
     12*z^4*zb^2*zz12^2*zz13^2*zz23^3*zz24^2*zz34 + 
     4*z^2*zb^3*zz12^2*zz13^2*zz23^3*zz24^2*zz34 + 4*z^3*zb^3*zz12^2*zz13^2*
      zz23^3*zz24^2*zz34 - 8*z^4*zb^3*zz12^2*zz13^2*zz23^3*zz24^2*zz34 - 
     8*z^3*zb^4*zz12^2*zz13^2*zz23^3*zz24^2*zz34 + 8*z^3*zb^3*zz12*zz13^3*
      zz23^3*zz24^2*zz34 - 2*z^4*zb^3*zz12*zz13^3*zz23^3*zz24^2*zz34 - 
     6*z^3*zb^4*zz12*zz13^3*zz23^3*zz24^2*zz34 + 4*z^4*zb^4*zz12*zz13^3*
      zz23^3*zz24^2*zz34 - 4*z^3*zb^5*zz12*zz13^3*zz23^3*zz24^2*zz34 - 
     2*z^2*zb*zz12^3*zz23^4*zz24^2*zz34 + 2*z*zb^2*zz12^3*zz23^4*zz24^2*
      zz34 + 6*z^3*zb^2*zz12^2*zz13*zz23^4*zz24^2*zz34 - 
     6*z^2*zb^3*zz12^2*zz13*zz23^4*zz24^2*zz34 + 6*z^3*zb^3*zz12*zz13^2*
      zz23^4*zz24^2*zz34 - z^4*zb^3*zz12*zz13^2*zz23^4*zz24^2*zz34 - 
     5*z^3*zb^4*zz12*zz13^2*zz23^4*zz24^2*zz34 - z*zz12^5*zz23*zz24^3*zz34 + 
     zb*zz12^5*zz23*zz24^3*zz34 + z^2*zb*zz12^5*zz23*zz24^3*zz34 - 
     z*zb^2*zz12^5*zz23*zz24^3*zz34 + 6*z*zz12^4*zz13*zz23*zz24^3*zz34 - 
     2*z^3*zz12^4*zz13*zz23*zz24^3*zz34 - 6*zb*zz12^4*zz13*zz23*zz24^3*zz34 + 
     2*z^2*zb*zz12^4*zz13*zz23*zz24^3*zz34 + 4*z^3*zb*zz12^4*zz13*zz23*zz24^3*
      zz34 - 4*z^2*zb^2*zz12^4*zz13*zz23*zz24^3*zz34 - 
     6*z^3*zb^2*zz12^4*zz13*zz23*zz24^3*zz34 + 6*z^2*zb^3*zz12^4*zz13*zz23*
      zz24^3*zz34 - z*zz12^3*zz13^2*zz23*zz24^3*zz34 + 
     2*z^3*zz12^3*zz13^2*zz23*zz24^3*zz34 + zb*zz12^3*zz13^2*zz23*zz24^3*
      zz34 - 6*z^2*zb*zz12^3*zz13^2*zz23*zz24^3*zz34 - 
     4*z^3*zb*zz12^3*zz13^2*zz23*zz24^3*zz34 - 8*z^4*zb*zz12^3*zz13^2*zz23*
      zz24^3*zz34 + 4*z*zb^2*zz12^3*zz13^2*zz23*zz24^3*zz34 + 
     4*z^2*zb^2*zz12^3*zz13^2*zz23*zz24^3*zz34 + 21*z^3*zb^2*zz12^3*zz13^2*
      zz23*zz24^3*zz34 + 20*z^4*zb^2*zz12^3*zz13^2*zz23*zz24^3*zz34 - 
     13*z^2*zb^3*zz12^3*zz13^2*zz23*zz24^3*zz34 - 8*z^3*zb^3*zz12^3*zz13^2*
      zz23*zz24^3*zz34 - 11*z^4*zb^3*zz12^3*zz13^2*zz23*zz24^3*zz34 + 
     8*z^2*zb^4*zz12^3*zz13^2*zz23*zz24^3*zz34 - 9*z^3*zb^4*zz12^3*zz13^2*
      zz23*zz24^3*zz34 + 3*z^2*zb*zz12^2*zz13^3*zz23*zz24^3*zz34 + 
     2*z^3*zb*zz12^2*zz13^3*zz23*zz24^3*zz34 + 4*z^4*zb*zz12^2*zz13^3*zz23*
      zz24^3*zz34 - 3*z*zb^2*zz12^2*zz13^3*zz23*zz24^3*zz34 - 
     2*z^2*zb^2*zz12^2*zz13^3*zz23*zz24^3*zz34 - 11*z^3*zb^2*zz12^2*zz13^3*
      zz23*zz24^3*zz34 - 8*z^4*zb^2*zz12^2*zz13^3*zz23*zz24^3*zz34 + 
     7*z^2*zb^3*zz12^2*zz13^3*zz23*zz24^3*zz34 - 16*z^3*zb^3*zz12^2*zz13^3*
      zz23*zz24^3*zz34 - 4*z^4*zb^3*zz12^2*zz13^3*zz23*zz24^3*zz34 - 
     4*z^2*zb^4*zz12^2*zz13^3*zz23*zz24^3*zz34 + 32*z^3*zb^4*zz12^2*zz13^3*
      zz23*zz24^3*zz34 + 6*z^4*zb^4*zz12^2*zz13^3*zz23*zz24^3*zz34 - 
     6*z^3*zb^5*zz12^2*zz13^3*zz23*zz24^3*zz34 - 2*z^3*zb^2*zz12*zz13^4*zz23*
      zz24^3*zz34 - 2*z^4*zb^2*zz12*zz13^4*zz23*zz24^3*zz34 + 
     2*z^2*zb^3*zz12*zz13^4*zz23*zz24^3*zz34 + 14*z^3*zb^3*zz12*zz13^4*zz23*
      zz24^3*zz34 + 11*z^4*zb^3*zz12*zz13^4*zz23*zz24^3*zz34 - 
     23*z^3*zb^4*zz12*zz13^4*zz23*zz24^3*zz34 - 8*z^4*zb^4*zz12*zz13^4*zz23*
      zz24^3*zz34 + 8*z^3*zb^5*zz12*zz13^4*zz23*zz24^3*zz34 - 
     4*z^3*zb^3*zz13^5*zz23*zz24^3*zz34 - 2*z^4*zb^3*zz13^5*zz23*zz24^3*
      zz34 + 6*z^3*zb^4*zz13^5*zz23*zz24^3*zz34 + 2*z^4*zb^4*zz13^5*zz23*
      zz24^3*zz34 - 2*z^3*zb^5*zz13^5*zz23*zz24^3*zz34 + 
     2*z*zz12^4*zz23^2*zz24^3*zz34 - 2*zb*zz12^4*zz23^2*zz24^3*zz34 - 
     3*z^2*zb*zz12^4*zz23^2*zz24^3*zz34 + 3*z*zb^2*zz12^4*zz23^2*zz24^3*
      zz34 + 2*z*zz12^3*zz13*zz23^2*zz24^3*zz34 - 2*zb*zz12^3*zz13*zz23^2*
      zz24^3*zz34 - 5*z^2*zb*zz12^3*zz13*zz23^2*zz24^3*zz34 + 
     5*z*zb^2*zz12^3*zz13*zz23^2*zz24^3*zz34 + 10*z^3*zb^2*zz12^3*zz13*zz23^2*
      zz24^3*zz34 - 10*z^2*zb^3*zz12^3*zz13*zz23^2*zz24^3*zz34 - 
     7*z^2*zb*zz12^2*zz13^2*zz23^2*zz24^3*zz34 + 8*z^4*zb*zz12^2*zz13^2*
      zz23^2*zz24^3*zz34 + 7*z*zb^2*zz12^2*zz13^2*zz23^2*zz24^3*zz34 - 
     32*z^4*zb^2*zz12^2*zz13^2*zz23^2*zz24^3*zz34 - 
     8*z^2*zb^3*zz12^2*zz13^2*zz23^2*zz24^3*zz34 + 8*z^3*zb^3*zz12^2*zz13^2*
      zz23^2*zz24^3*zz34 + 22*z^4*zb^3*zz12^2*zz13^2*zz23^2*zz24^3*zz34 - 
     8*z^2*zb^4*zz12^2*zz13^2*zz23^2*zz24^3*zz34 + 10*z^3*zb^4*zz12^2*zz13^2*
      zz23^2*zz24^3*zz34 + 5*z^3*zb^2*zz12*zz13^3*zz23^2*zz24^3*zz34 - 
     10*z^4*zb^2*zz12*zz13^3*zz23^2*zz24^3*zz34 - 5*z^2*zb^3*zz12*zz13^3*
      zz23^2*zz24^3*zz34 - 10*z^3*zb^3*zz12*zz13^3*zz23^2*zz24^3*zz34 + 
     16*z^4*zb^3*zz12*zz13^3*zz23^2*zz24^3*zz34 + 4*z^3*zb^4*zz12*zz13^3*
      zz23^2*zz24^3*zz34 - 8*z^4*zb^4*zz12*zz13^3*zz23^2*zz24^3*zz34 + 
     8*z^3*zb^5*zz12*zz13^3*zz23^2*zz24^3*zz34 + 12*z^3*zb^3*zz13^4*zz23^2*
      zz24^3*zz34 + 4*z^4*zb^3*zz13^4*zz23^2*zz24^3*zz34 - 
     16*z^3*zb^4*zz13^4*zz23^2*zz24^3*zz34 - 4*z^4*zb^4*zz13^4*zz23^2*zz24^3*
      zz34 + 4*z^3*zb^5*zz13^4*zz23^2*zz24^3*zz34 - 
     z*zz12^3*zz23^3*zz24^3*zz34 + zb*zz12^3*zz23^3*zz24^3*zz34 + 
     3*z^2*zb*zz12^3*zz23^3*zz24^3*zz34 - 3*z*zb^2*zz12^3*zz23^3*zz24^3*
      zz34 + 5*z^2*zb*zz12^2*zz13*zz23^3*zz24^3*zz34 - 
     2*z^3*zb*zz12^2*zz13*zz23^3*zz24^3*zz34 - 5*z*zb^2*zz12^2*zz13*zz23^3*
      zz24^3*zz34 + 2*z^2*zb^2*zz12^2*zz13*zz23^3*zz24^3*zz34 - 
     5*z^3*zb^2*zz12^2*zz13*zz23^3*zz24^3*zz34 + 5*z^2*zb^3*zz12^2*zz13*
      zz23^3*zz24^3*zz34 - 4*z^3*zb^2*zz12*zz13^2*zz23^3*zz24^3*zz34 + 
     12*z^4*zb^2*zz12*zz13^2*zz23^3*zz24^3*zz34 + 4*z^2*zb^3*zz12*zz13^2*
      zz23^3*zz24^3*zz34 - 4*z^3*zb^3*zz12*zz13^2*zz23^3*zz24^3*zz34 - 
     11*z^4*zb^3*zz12*zz13^2*zz23^3*zz24^3*zz34 + 3*z^3*zb^4*zz12*zz13^2*
      zz23^3*zz24^3*zz34 - 12*z^3*zb^3*zz13^3*zz23^3*zz24^3*zz34 - 
     2*z^4*zb^3*zz13^3*zz23^3*zz24^3*zz34 + 14*z^3*zb^4*zz13^3*zz23^3*zz24^3*
      zz34 + 2*z^4*zb^4*zz13^3*zz23^3*zz24^3*zz34 - 
     2*z^3*zb^5*zz13^3*zz23^3*zz24^3*zz34 - z^2*zb*zz12^2*zz23^4*zz24^3*
      zz34 + z*zb^2*zz12^2*zz23^4*zz24^3*zz34 + z^3*zb^2*zz12*zz13*zz23^4*
      zz24^3*zz34 - z^2*zb^3*zz12*zz13*zz23^4*zz24^3*zz34 + 
     4*z^3*zb^3*zz13^2*zz23^4*zz24^3*zz34 - 4*z^3*zb^4*zz13^2*zz23^4*zz24^3*
      zz34 + 14*z^3*zz12^3*zz13^2*zz24^4*zz34 - 14*z^2*zb*zz12^3*zz13^2*
      zz24^4*zz34 - 18*z^3*zb*zz12^3*zz13^2*zz24^4*zz34 + 
     4*z^4*zb*zz12^3*zz13^2*zz24^4*zz34 + 18*z^2*zb^2*zz12^3*zz13^2*zz24^4*
      zz34 - 4*z^3*zb^2*zz12^3*zz13^2*zz24^4*zz34 - 
     8*z^4*zb^2*zz12^3*zz13^2*zz24^4*zz34 + 6*z^3*zb^3*zz12^3*zz13^2*zz24^4*
      zz34 + 4*z^4*zb^3*zz12^3*zz13^2*zz24^4*zz34 - 
     4*z^2*zb^4*zz12^3*zz13^2*zz24^4*zz34 + 2*z^3*zb^4*zz12^3*zz13^2*zz24^4*
      zz34 - 2*z^3*zz12^2*zz13^3*zz24^4*zz34 + 2*z^2*zb*zz12^2*zz13^3*zz24^4*
      zz34 - 4*z^3*zb*zz12^2*zz13^3*zz24^4*zz34 - 4*z^4*zb*zz12^2*zz13^3*
      zz24^4*zz34 + 4*z^2*zb^2*zz12^2*zz13^3*zz24^4*zz34 + 
     14*z^3*zb^2*zz12^2*zz13^3*zz24^4*zz34 + 6*z^4*zb^2*zz12^2*zz13^3*zz24^4*
      zz34 - 10*z^2*zb^3*zz12^2*zz13^3*zz24^4*zz34 - 
     2*z^3*zb^3*zz12^2*zz13^3*zz24^4*zz34 + 4*z^2*zb^4*zz12^2*zz13^3*zz24^4*
      zz34 - 8*z^3*zb^4*zz12^2*zz13^3*zz24^4*zz34 - 
     2*z^4*zb^4*zz12^2*zz13^3*zz24^4*zz34 + 2*z^3*zb^5*zz12^2*zz13^3*zz24^4*
      zz34 + 2*z^3*zb*zz12*zz13^4*zz24^4*zz34 + 4*z^4*zb*zz12*zz13^4*zz24^4*
      zz34 - 2*z^2*zb^2*zz12*zz13^4*zz24^4*zz34 - 10*z^3*zb^2*zz12*zz13^4*
      zz24^4*zz34 - 2*z^4*zb^2*zz12*zz13^4*zz24^4*zz34 + 
     6*z^2*zb^3*zz12*zz13^4*zz24^4*zz34 + 8*z^3*zb^3*zz12*zz13^4*zz24^4*
      zz34 - 6*z^4*zb^3*zz12*zz13^4*zz24^4*zz34 - 4*z^2*zb^4*zz12*zz13^4*
      zz24^4*zz34 + 4*z^3*zb^4*zz12*zz13^4*zz24^4*zz34 + 
     4*z^4*zb^4*zz12*zz13^4*zz24^4*zz34 - 4*z^3*zb^5*zz12*zz13^4*zz24^4*
      zz34 - 4*z^4*zb^2*zz13^5*zz24^4*zz34 + 6*z^4*zb^3*zz13^5*zz24^4*zz34 - 
     2*z^3*zb^4*zz13^5*zz24^4*zz34 - 2*z^4*zb^4*zz13^5*zz24^4*zz34 + 
     2*z^3*zb^5*zz13^5*zz24^4*zz34 + 2*z^3*zz12^3*zz13*zz23*zz24^4*zz34 - 
     2*z^2*zb*zz12^3*zz13*zz23*zz24^4*zz34 - 4*z^3*zb*zz12^3*zz13*zz23*zz24^4*
      zz34 + 4*z^2*zb^2*zz12^3*zz13*zz23*zz24^4*zz34 + 
     2*z^3*zb^2*zz12^3*zz13*zz23*zz24^4*zz34 - 2*z^2*zb^3*zz12^3*zz13*zz23*
      zz24^4*zz34 + 4*z^3*zz12^2*zz13^2*zz23*zz24^4*zz34 - 
     4*z^2*zb*zz12^2*zz13^2*zz23*zz24^4*zz34 - 2*z^3*zb*zz12^2*zz13^2*zz23*
      zz24^4*zz34 - 8*z^4*zb*zz12^2*zz13^2*zz23*zz24^4*zz34 + 
     2*z^2*zb^2*zz12^2*zz13^2*zz23*zz24^4*zz34 + 14*z^3*zb^2*zz12^2*zz13^2*
      zz23*zz24^4*zz34 + 20*z^4*zb^2*zz12^2*zz13^2*zz23*zz24^4*zz34 - 
     6*z^2*zb^3*zz12^2*zz13^2*zz23*zz24^4*zz34 - 12*z^3*zb^3*zz12^2*zz13^2*
      zz23*zz24^4*zz34 - 12*z^4*zb^3*zz12^2*zz13^2*zz23*zz24^4*zz34 + 
     8*z^2*zb^4*zz12^2*zz13^2*zz23*zz24^4*zz34 - 4*z^3*zb^4*zz12^2*zz13^2*
      zz23*zz24^4*zz34 - 6*z^3*zb*zz12*zz13^3*zz23*zz24^4*zz34 - 
     8*z^4*zb*zz12*zz13^3*zz23*zz24^4*zz34 + 6*z^2*zb^2*zz12*zz13^3*zz23*
      zz24^4*zz34 + 22*z^3*zb^2*zz12*zz13^3*zz23*zz24^4*zz34 + 
     18*z^4*zb^2*zz12*zz13^3*zz23*zz24^4*zz34 - 14*z^2*zb^3*zz12*zz13^3*zz23*
      zz24^4*zz34 - 14*z^3*zb^3*zz12*zz13^3*zz23*zz24^4*zz34 - 
     14*z^4*zb^3*zz12*zz13^3*zz23*zz24^4*zz34 + 8*z^2*zb^4*zz12*zz13^3*zz23*
      zz24^4*zz34 + 2*z^3*zb^4*zz12*zz13^3*zz23*zz24^4*zz34 + 
     4*z^4*zb^4*zz12*zz13^3*zz23*zz24^4*zz34 - 4*z^3*zb^5*zz12*zz13^3*zz23*
      zz24^4*zz34 + 12*z^4*zb^2*zz13^4*zz23*zz24^4*zz34 - 
     16*z^4*zb^3*zz13^4*zz23*zz24^4*zz34 + 4*z^3*zb^4*zz13^4*zz23*zz24^4*
      zz34 + 4*z^4*zb^4*zz13^4*zz23*zz24^4*zz34 - 4*z^3*zb^5*zz13^4*zz23*
      zz24^4*zz34 - 2*z^3*zz12^2*zz13*zz23^2*zz24^4*zz34 + 
     2*z^2*zb*zz12^2*zz13*zz23^2*zz24^4*zz34 + 6*z^3*zb*zz12^2*zz13*zz23^2*
      zz24^4*zz34 - 6*z^2*zb^2*zz12^2*zz13*zz23^2*zz24^4*zz34 - 
     4*z^3*zb^2*zz12^2*zz13*zz23^2*zz24^4*zz34 + 4*z^2*zb^3*zz12^2*zz13*
      zz23^2*zz24^4*zz34 + 6*z^3*zb*zz12*zz13^2*zz23^2*zz24^4*zz34 + 
     4*z^4*zb*zz12*zz13^2*zz23^2*zz24^4*zz34 - 6*z^2*zb^2*zz12*zz13^2*zz23^2*
      zz24^4*zz34 - 14*z^3*zb^2*zz12*zz13^2*zz23^2*zz24^4*zz34 - 
     16*z^4*zb^2*zz12*zz13^2*zz23^2*zz24^4*zz34 + 10*z^2*zb^3*zz12*zz13^2*
      zz23^2*zz24^4*zz34 + 6*z^3*zb^3*zz12*zz13^2*zz23^2*zz24^4*zz34 + 
     12*z^4*zb^3*zz12*zz13^2*zz23^2*zz24^4*zz34 - 4*z^2*zb^4*zz12*zz13^2*
      zz23^2*zz24^4*zz34 + 2*z^3*zb^4*zz12*zz13^2*zz23^2*zz24^4*zz34 - 
     12*z^4*zb^2*zz13^3*zz23^2*zz24^4*zz34 + 14*z^4*zb^3*zz13^3*zz23^2*zz24^4*
      zz34 - 2*z^3*zb^4*zz13^3*zz23^2*zz24^4*zz34 - 
     2*z^4*zb^4*zz13^3*zz23^2*zz24^4*zz34 + 2*z^3*zb^5*zz13^3*zz23^2*zz24^4*
      zz34 - 2*z^3*zb*zz12*zz13*zz23^3*zz24^4*zz34 + 
     2*z^2*zb^2*zz12*zz13*zz23^3*zz24^4*zz34 + 2*z^3*zb^2*zz12*zz13*zz23^3*
      zz24^4*zz34 - 2*z^2*zb^3*zz12*zz13*zz23^3*zz24^4*zz34 + 
     4*z^4*zb^2*zz13^2*zz23^3*zz24^4*zz34 - 4*z^4*zb^3*zz13^2*zz23^3*zz24^4*
      zz34 - 6*z^3*zb^2*zz12^4*zz13*zz23^3*zz34^2 - 
     4*z^4*zb^2*zz12^4*zz13*zz23^3*zz34^2 + 6*z^2*zb^3*zz12^4*zz13*zz23^3*
      zz34^2 + 5*z^4*zb^3*zz12^4*zz13*zz23^3*zz34^2 - 
     z^3*zb^4*zz12^4*zz13*zz23^3*zz34^2 + 8*z^3*zb^3*zz12^3*zz13^2*zz23^3*
      zz34^2 + 5*z^4*zb^3*zz12^3*zz13^2*zz23^3*zz34^2 - 
     13*z^3*zb^4*zz12^3*zz13^2*zz23^3*zz34^2 - 2*z^4*zb^4*zz12^3*zz13^2*
      zz23^3*zz34^2 + 2*z^3*zb^5*zz12^3*zz13^2*zz23^3*zz34^2 - 
     4*z^3*zb^3*zz12^3*zz13*zz23^4*zz34^2 - z^4*zb^3*zz12^3*zz13*zz23^4*
      zz34^2 + 5*z^3*zb^4*zz12^3*zz13*zz23^4*zz34^2 - 
     2*z^2*zb*zz12^5*zz23^2*zz24*zz34^2 - 2*z^3*zb*zz12^5*zz23^2*zz24*
      zz34^2 + 2*z*zb^2*zz12^5*zz23^2*zz24*zz34^2 + 
     2*z^2*zb^2*zz12^5*zz23^2*zz24*zz34^2 + 2*z^3*zb^2*zz12^5*zz23^2*zz24*
      zz34^2 - 2*z^2*zb^3*zz12^5*zz23^2*zz24*zz34^2 - 
     7*z^2*zb*zz12^4*zz13*zz23^2*zz24*zz34^2 - 6*z^3*zb*zz12^4*zz13*zz23^2*
      zz24*zz34^2 - 4*z^4*zb*zz12^4*zz13*zz23^2*zz24*zz34^2 + 
     7*z*zb^2*zz12^4*zz13*zz23^2*zz24*zz34^2 + 6*z^2*zb^2*zz12^4*zz13*zz23^2*
      zz24*zz34^2 + 23*z^3*zb^2*zz12^4*zz13*zz23^2*zz24*zz34^2 + 
     16*z^4*zb^2*zz12^4*zz13*zz23^2*zz24*zz34^2 - 19*z^2*zb^3*zz12^4*zz13*
      zz23^2*zz24*zz34^2 - 6*z^3*zb^3*zz12^4*zz13*zz23^2*zz24*zz34^2 - 
     14*z^4*zb^3*zz12^4*zz13*zz23^2*zz24*zz34^2 + 4*z^2*zb^4*zz12^4*zz13*
      zz23^2*zz24*zz34^2 - 2*z^3*zb^2*zz12^3*zz13^2*zz23^2*zz24*zz34^2 - 
     14*z^4*zb^2*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 
     2*z^2*zb^3*zz12^3*zz13^2*zz23^2*zz24*zz34^2 - 18*z^3*zb^3*zz12^3*zz13^2*
      zz23^2*zz24*zz34^2 + 7*z^4*zb^3*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 
     25*z^3*zb^4*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 
     4*z^4*zb^4*zz12^3*zz13^2*zz23^2*zz24*zz34^2 - 4*z^3*zb^5*zz12^3*zz13^2*
      zz23^2*zz24*zz34^2 + 24*z^3*zb^3*zz12^2*zz13^3*zz23^2*zz24*zz34^2 + 
     14*z^4*zb^3*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 
     38*z^3*zb^4*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 
     10*z^4*zb^4*zz12^2*zz13^3*zz23^2*zz24*zz34^2 + 
     10*z^3*zb^5*zz12^2*zz13^3*zz23^2*zz24*zz34^2 + 
     2*z^2*zb*zz12^4*zz23^3*zz24*zz34^2 + 2*z^3*zb*zz12^4*zz23^3*zz24*
      zz34^2 - 2*z*zb^2*zz12^4*zz23^3*zz24*zz34^2 - 
     2*z^2*zb^2*zz12^4*zz23^3*zz24*zz34^2 - 3*z^3*zb^2*zz12^4*zz23^3*zz24*
      zz34^2 + 3*z^2*zb^3*zz12^4*zz23^3*zz24*zz34^2 - 
     7*z^3*zb^2*zz12^3*zz13*zz23^3*zz24*zz34^2 - 12*z^4*zb^2*zz12^3*zz13*
      zz23^3*zz24*zz34^2 + 7*z^2*zb^3*zz12^3*zz13*zz23^3*zz24*zz34^2 + 
     4*z^3*zb^3*zz12^3*zz13*zz23^3*zz24*zz34^2 + 16*z^4*zb^3*zz12^3*zz13*
      zz23^3*zz24*zz34^2 - 8*z^3*zb^4*zz12^3*zz13*zz23^3*zz24*zz34^2 - 
     16*z^3*zb^3*zz12^2*zz13^2*zz23^3*zz24*zz34^2 + 
     16*z^3*zb^4*zz12^2*zz13^2*zz23^3*zz24*zz34^2 - 
     2*z^4*zb^4*zz12^2*zz13^2*zz23^3*zz24*zz34^2 + 2*z^3*zb^5*zz12^2*zz13^2*
      zz23^3*zz24*zz34^2 + z^3*zb^2*zz12^3*zz23^4*zz24*zz34^2 - 
     z^2*zb^3*zz12^3*zz23^4*zz24*zz34^2 - 6*z^3*zb^3*zz12^2*zz13*zz23^4*zz24*
      zz34^2 - 2*z^4*zb^3*zz12^2*zz13*zz23^4*zz24*zz34^2 + 
     8*z^3*zb^4*zz12^2*zz13*zz23^4*zz24*zz34^2 - z*zz12^5*zz23*zz24^2*
      zz34^2 - 2*z^3*zz12^5*zz23*zz24^2*zz34^2 + zb*zz12^5*zz23*zz24^2*
      zz34^2 + 2*z^2*zb*zz12^5*zz23*zz24^2*zz34^2 + 
     6*z^3*zb*zz12^5*zz23*zz24^2*zz34^2 - 6*z^2*zb^2*zz12^5*zz23*zz24^2*
      zz34^2 - 4*z^3*zb^2*zz12^5*zz23*zz24^2*zz34^2 + 
     4*z^2*zb^3*zz12^5*zz23*zz24^2*zz34^2 - z*zz12^4*zz13*zz23*zz24^2*
      zz34^2 - 4*z^3*zz12^4*zz13*zz23*zz24^2*zz34^2 + 
     zb*zz12^4*zz13*zz23*zz24^2*zz34^2 + 2*z^3*zb*zz12^4*zz13*zz23*zz24^2*
      zz34^2 + 8*z^4*zb*zz12^4*zz13*zz23*zz24^2*zz34^2 + 
     4*z*zb^2*zz12^4*zz13*zz23*zz24^2*zz34^2 - 2*z^2*zb^2*zz12^4*zz13*zz23*
      zz24^2*zz34^2 - 11*z^3*zb^2*zz12^4*zz13*zz23*zz24^2*zz34^2 - 
     20*z^4*zb^2*zz12^4*zz13*zz23*zz24^2*zz34^2 + 3*z^2*zb^3*zz12^4*zz13*zz23*
      zz24^2*zz34^2 + 12*z^3*zb^3*zz12^4*zz13*zz23*zz24^2*zz34^2 + 
     13*z^4*zb^3*zz12^4*zz13*zz23*zz24^2*zz34^2 - 8*z^2*zb^4*zz12^4*zz13*zz23*
      zz24^2*zz34^2 + 3*z^3*zb^4*zz12^4*zz13*zz23*zz24^2*zz34^2 - 
     2*z^2*zb*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 6*z^3*zb*zz12^3*zz13^2*zz23*
      zz24^2*zz34^2 - 12*z^4*zb*zz12^3*zz13^2*zz23*zz24^2*zz34^2 + 
     2*z*zb^2*zz12^3*zz13^2*zz23*zz24^2*zz34^2 + 6*z^2*zb^2*zz12^3*zz13^2*
      zz23*zz24^2*zz34^2 + 32*z^3*zb^2*zz12^3*zz13^2*zz23*zz24^2*zz34^2 + 
     26*z^4*zb^2*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 
     20*z^2*zb^3*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 
     14*z^3*zb^3*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 
     12*z^4*zb^3*zz12^3*zz13^2*zz23*zz24^2*zz34^2 + 
     12*z^2*zb^4*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 
     12*z^3*zb^4*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 
     2*z^4*zb^4*zz12^3*zz13^2*zz23*zz24^2*zz34^2 + 2*z^3*zb^5*zz12^3*zz13^2*
      zz23*zz24^2*zz34^2 + z^3*zb^2*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 
     2*z^4*zb^2*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - z^2*zb^3*zz12^2*zz13^3*
      zz23*zz24^2*zz34^2 - 22*z^3*zb^3*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 
     12*z^4*zb^3*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 
     36*z^3*zb^4*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 
     14*z^4*zb^4*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 
     14*z^3*zb^5*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 
     16*z^3*zb^3*zz12*zz13^4*zz23*zz24^2*zz34^2 + 11*z^4*zb^3*zz12*zz13^4*
      zz23*zz24^2*zz34^2 - 27*z^3*zb^4*zz12*zz13^4*zz23*zz24^2*zz34^2 - 
     10*z^4*zb^4*zz12*zz13^4*zz23*zz24^2*zz34^2 + 10*z^3*zb^5*zz12*zz13^4*
      zz23*zz24^2*zz34^2 + z*zz12^4*zz23^2*zz24^2*zz34^2 + 
     2*z^3*zz12^4*zz23^2*zz24^2*zz34^2 - zb*zz12^4*zz23^2*zz24^2*zz34^2 - 
     2*z^2*zb*zz12^4*zz23^2*zz24^2*zz34^2 - 10*z^3*zb*zz12^4*zz23^2*zz24^2*
      zz34^2 + 10*z^2*zb^2*zz12^4*zz23^2*zz24^2*zz34^2 + 
     9*z^3*zb^2*zz12^4*zz23^2*zz24^2*zz34^2 - 9*z^2*zb^3*zz12^4*zz23^2*zz24^2*
      zz34^2 + 2*z^2*zb*zz12^3*zz13*zz23^2*zz24^2*zz34^2 - 
     8*z^4*zb*zz12^3*zz13*zz23^2*zz24^2*zz34^2 - 2*z*zb^2*zz12^3*zz13*zz23^2*
      zz24^2*zz34^2 + 5*z^3*zb^2*zz12^3*zz13*zz23^2*zz24^2*zz34^2 + 
     32*z^4*zb^2*zz12^3*zz13*zz23^2*zz24^2*zz34^2 + 
     3*z^2*zb^3*zz12^3*zz13*zz23^2*zz24^2*zz34^2 - 8*z^3*zb^3*zz12^3*zz13*
      zz23^2*zz24^2*zz34^2 - 27*z^4*zb^3*zz12^3*zz13*zz23^2*zz24^2*zz34^2 + 
     8*z^2*zb^4*zz12^3*zz13*zz23^2*zz24^2*zz34^2 - 5*z^3*zb^4*zz12^3*zz13*
      zz23^2*zz24^2*zz34^2 - 2*z^3*zb^2*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 + 
     2*z^2*zb^3*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 - 
     3*z^4*zb^3*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 + 
     3*z^3*zb^4*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 - 
     32*z^3*zb^3*zz12*zz13^3*zz23^2*zz24^2*zz34^2 - 
     11*z^4*zb^3*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 
     43*z^3*zb^4*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 
     8*z^4*zb^4*zz12*zz13^3*zz23^2*zz24^2*zz34^2 - 8*z^3*zb^5*zz12*zz13^3*
      zz23^2*zz24^2*zz34^2 + 4*z^3*zb*zz12^3*zz23^3*zz24^2*zz34^2 - 
     4*z^2*zb^2*zz12^3*zz23^3*zz24^2*zz34^2 - 6*z^3*zb^2*zz12^3*zz23^3*zz24^2*
      zz34^2 + 6*z^2*zb^3*zz12^3*zz23^3*zz24^2*zz34^2 - 
     12*z^4*zb^2*zz12^2*zz13*zz23^3*zz24^2*zz34^2 - 
     4*z^3*zb^3*zz12^2*zz13*zz23^3*zz24^2*zz34^2 + 15*z^4*zb^3*zz12^2*zz13*
      zz23^3*zz24^2*zz34^2 + z^3*zb^4*zz12^2*zz13*zz23^3*zz24^2*zz34^2 + 
     16*z^3*zb^3*zz12*zz13^2*zz23^3*zz24^2*zz34^2 + 
     z^4*zb^3*zz12*zz13^2*zz23^3*zz24^2*zz34^2 - 17*z^3*zb^4*zz12*zz13^2*
      zz23^3*zz24^2*zz34^2 + 2*z^4*zb^4*zz12*zz13^2*zz23^3*zz24^2*zz34^2 - 
     2*z^3*zb^5*zz12*zz13^2*zz23^3*zz24^2*zz34^2 + z^3*zb^2*zz12^2*zz23^4*
      zz24^2*zz34^2 - z^2*zb^3*zz12^2*zz23^4*zz24^2*zz34^2 - 
     z^4*zb^3*zz12*zz13*zz23^4*zz24^2*zz34^2 + z^3*zb^4*zz12*zz13*zz23^4*
      zz24^2*zz34^2 + 2*z^3*zz12^5*zz24^3*zz34^2 - 2*z^2*zb*zz12^5*zz24^3*
      zz34^2 - 4*z^3*zb*zz12^5*zz24^3*zz34^2 + 4*z^2*zb^2*zz12^5*zz24^3*
      zz34^2 + 2*z^3*zb^2*zz12^5*zz24^3*zz34^2 - 2*z^2*zb^3*zz12^5*zz24^3*
      zz34^2 - 14*z^3*zz12^4*zz13*zz24^3*zz34^2 + 14*z^2*zb*zz12^4*zz13*
      zz24^3*zz34^2 + 18*z^3*zb*zz12^4*zz13*zz24^3*zz34^2 - 
     4*z^4*zb*zz12^4*zz13*zz24^3*zz34^2 - 18*z^2*zb^2*zz12^4*zz13*zz24^3*
      zz34^2 + 4*z^3*zb^2*zz12^4*zz13*zz24^3*zz34^2 + 
     8*z^4*zb^2*zz12^4*zz13*zz24^3*zz34^2 - 6*z^3*zb^3*zz12^4*zz13*zz24^3*
      zz34^2 - 4*z^4*zb^3*zz12^4*zz13*zz24^3*zz34^2 + 
     4*z^2*zb^4*zz12^4*zz13*zz24^3*zz34^2 - 2*z^3*zb^4*zz12^4*zz13*zz24^3*
      zz34^2 - 2*z^3*zb*zz12^2*zz13^3*zz24^3*zz34^2 - 
     8*z^4*zb*zz12^2*zz13^3*zz24^3*zz34^2 + 2*z^2*zb^2*zz12^2*zz13^3*zz24^3*
      zz34^2 + 18*z^3*zb^2*zz12^2*zz13^3*zz24^3*zz34^2 + 
     6*z^4*zb^2*zz12^2*zz13^3*zz24^3*zz34^2 - 10*z^2*zb^3*zz12^2*zz13^3*
      zz24^3*zz34^2 - 30*z^3*zb^3*zz12^2*zz13^3*zz24^3*zz34^2 + 
     6*z^4*zb^3*zz12^2*zz13^3*zz24^3*zz34^2 + 8*z^2*zb^4*zz12^2*zz13^3*zz24^3*
      zz34^2 + 10*z^3*zb^4*zz12^2*zz13^3*zz24^3*zz34^2 - 
     4*z^4*zb^4*zz12^2*zz13^3*zz24^3*zz34^2 + 4*z^3*zb^5*zz12^2*zz13^3*zz24^3*
      zz34^2 + 6*z^4*zb^2*zz12*zz13^4*zz24^3*zz34^2 + 
     2*z^3*zb^3*zz12*zz13^4*zz24^3*zz34^2 - 8*z^4*zb^3*zz12*zz13^4*zz24^3*
      zz34^2 + 2*z^4*zb^4*zz12*zz13^4*zz24^3*zz34^2 - 
     2*z^3*zb^5*zz12*zz13^4*zz24^3*zz34^2 + 2*z^3*zb^3*zz13^5*zz24^3*zz34^2 + 
     2*z^4*zb^3*zz13^5*zz24^3*zz34^2 - 4*z^3*zb^4*zz13^5*zz24^3*zz34^2 - 
     2*z^4*zb^4*zz13^5*zz24^3*zz34^2 + 2*z^3*zb^5*zz13^5*zz24^3*zz34^2 - 
     4*z^3*zz12^4*zz23*zz24^3*zz34^2 + 4*z^2*zb*zz12^4*zz23*zz24^3*zz34^2 + 
     10*z^3*zb*zz12^4*zz23*zz24^3*zz34^2 - 10*z^2*zb^2*zz12^4*zz23*zz24^3*
      zz34^2 - 6*z^3*zb^2*zz12^4*zz23*zz24^3*zz34^2 + 
     6*z^2*zb^3*zz12^4*zz23*zz24^3*zz34^2 - 2*z^3*zz12^3*zz13*zz23*zz24^3*
      zz34^2 + 2*z^2*zb*zz12^3*zz13*zz23*zz24^3*zz34^2 + 
     4*z^3*zb*zz12^3*zz13*zz23*zz24^3*zz34^2 + 8*z^4*zb*zz12^3*zz13*zz23*
      zz24^3*zz34^2 - 4*z^2*zb^2*zz12^3*zz13*zz23*zz24^3*zz34^2 - 
     18*z^3*zb^2*zz12^3*zz13*zz23*zz24^3*zz34^2 - 20*z^4*zb^2*zz12^3*zz13*
      zz23*zz24^3*zz34^2 + 10*z^2*zb^3*zz12^3*zz13*zz23*zz24^3*zz34^2 + 
     8*z^3*zb^3*zz12^3*zz13*zz23*zz24^3*zz34^2 + 12*z^4*zb^3*zz12^3*zz13*zz23*
      zz24^3*zz34^2 - 8*z^2*zb^4*zz12^3*zz13*zz23*zz24^3*zz34^2 + 
     8*z^3*zb^4*zz12^3*zz13*zz23*zz24^3*zz34^2 + 6*z^3*zb*zz12^2*zz13^2*zz23*
      zz24^3*zz34^2 + 12*z^4*zb*zz12^2*zz13^2*zz23*zz24^3*zz34^2 - 
     6*z^2*zb^2*zz12^2*zz13^2*zz23*zz24^3*zz34^2 - 30*z^3*zb^2*zz12^2*zz13^2*
      zz23*zz24^3*zz34^2 - 26*z^4*zb^2*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 
     18*z^2*zb^3*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 
     14*z^3*zb^3*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 
     12*z^4*zb^3*zz12^2*zz13^2*zz23*zz24^3*zz34^2 - 
     12*z^2*zb^4*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 
     12*z^3*zb^4*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 
     2*z^4*zb^4*zz12^2*zz13^2*zz23*zz24^3*zz34^2 - 2*z^3*zb^5*zz12^2*zz13^2*
      zz23*zz24^3*zz34^2 - 16*z^4*zb^2*zz12*zz13^3*zz23*zz24^3*zz34^2 - 
     12*z^3*zb^3*zz12*zz13^3*zz23*zz24^3*zz34^2 + 14*z^4*zb^3*zz12*zz13^3*
      zz23*zz24^3*zz34^2 + 14*z^3*zb^4*zz12*zz13^3*zz23*zz24^3*zz34^2 + 
     2*z^4*zb^4*zz12*zz13^3*zz23*zz24^3*zz34^2 - 2*z^3*zb^5*zz12*zz13^3*zz23*
      zz24^3*zz34^2 - 8*z^3*zb^3*zz13^4*zz23*zz24^3*zz34^2 - 
     6*z^4*zb^3*zz13^4*zz23*zz24^3*zz34^2 + 14*z^3*zb^4*zz13^4*zz23*zz24^3*
      zz34^2 + 6*z^4*zb^4*zz13^4*zz23*zz24^3*zz34^2 - 
     6*z^3*zb^5*zz13^4*zz23*zz24^3*zz34^2 + 2*z^3*zz12^3*zz23^2*zz24^3*
      zz34^2 - 2*z^2*zb*zz12^3*zz23^2*zz24^3*zz34^2 - 
     8*z^3*zb*zz12^3*zz23^2*zz24^3*zz34^2 + 8*z^2*zb^2*zz12^3*zz23^2*zz24^3*
      zz34^2 + 6*z^3*zb^2*zz12^3*zz23^2*zz24^3*zz34^2 - 
     6*z^2*zb^3*zz12^3*zz23^2*zz24^3*zz34^2 - 6*z^3*zb*zz12^2*zz13*zz23^2*
      zz24^3*zz34^2 - 4*z^4*zb*zz12^2*zz13*zz23^2*zz24^3*zz34^2 + 
     6*z^2*zb^2*zz12^2*zz13*zz23^2*zz24^3*zz34^2 + 14*z^3*zb^2*zz12^2*zz13*
      zz23^2*zz24^3*zz34^2 + 16*z^4*zb^2*zz12^2*zz13*zz23^2*zz24^3*zz34^2 - 
     10*z^2*zb^3*zz12^2*zz13*zz23^2*zz24^3*zz34^2 + 
     4*z^3*zb^3*zz12^2*zz13*zz23^2*zz24^3*zz34^2 - 12*z^4*zb^3*zz12^2*zz13*
      zz23^2*zz24^3*zz34^2 + 4*z^2*zb^4*zz12^2*zz13*zz23^2*zz24^3*zz34^2 - 
     12*z^3*zb^4*zz12^2*zz13*zz23^2*zz24^3*zz34^2 + 
     14*z^4*zb^2*zz12*zz13^2*zz23^2*zz24^3*zz34^2 + 
     18*z^3*zb^3*zz12*zz13^2*zz23^2*zz24^3*zz34^2 - 
     10*z^4*zb^3*zz12*zz13^2*zz23^2*zz24^3*zz34^2 - 
     22*z^3*zb^4*zz12*zz13^2*zz23^2*zz24^3*zz34^2 - 
     4*z^4*zb^4*zz12*zz13^2*zz23^2*zz24^3*zz34^2 + 4*z^3*zb^5*zz12*zz13^2*
      zz23^2*zz24^3*zz34^2 + 12*z^3*zb^3*zz13^3*zz23^2*zz24^3*zz34^2 + 
     6*z^4*zb^3*zz13^3*zz23^2*zz24^3*zz34^2 - 18*z^3*zb^4*zz13^3*zz23^2*
      zz24^3*zz34^2 - 6*z^4*zb^4*zz13^3*zz23^2*zz24^3*zz34^2 + 
     6*z^3*zb^5*zz13^3*zz23^2*zz24^3*zz34^2 + 2*z^3*zb*zz12^2*zz23^3*zz24^3*
      zz34^2 - 2*z^2*zb^2*zz12^2*zz23^3*zz24^3*zz34^2 - 
     2*z^3*zb^2*zz12^2*zz23^3*zz24^3*zz34^2 + 2*z^2*zb^3*zz12^2*zz23^3*zz24^3*
      zz34^2 - 4*z^4*zb^2*zz12*zz13*zz23^3*zz24^3*zz34^2 - 
     8*z^3*zb^3*zz12*zz13*zz23^3*zz24^3*zz34^2 + 4*z^4*zb^3*zz12*zz13*zz23^3*
      zz24^3*zz34^2 + 8*z^3*zb^4*zz12*zz13*zz23^3*zz24^3*zz34^2 - 
     8*z^3*zb^3*zz13^2*zz23^3*zz24^3*zz34^2 - 2*z^4*zb^3*zz13^2*zz23^3*zz24^3*
      zz34^2 + 10*z^3*zb^4*zz13^2*zz23^3*zz24^3*zz34^2 + 
     2*z^4*zb^4*zz13^2*zz23^3*zz24^3*zz34^2 - 2*z^3*zb^5*zz13^2*zz23^3*zz24^3*
      zz34^2 + 2*z^3*zb^3*zz13*zz23^4*zz24^3*zz34^2 - 
     2*z^3*zb^4*zz13*zz23^4*zz24^3*zz34^2 - 2*z^3*zb^3*zz12^5*zz23^2*zz34^3 + 
     2*z^3*zb^4*zz12^5*zz23^2*zz34^3 + 6*z^3*zb^2*zz12^4*zz13*zz23^2*zz34^3 + 
     12*z^4*zb^2*zz12^4*zz13*zz23^2*zz34^3 - 6*z^2*zb^3*zz12^4*zz13*zz23^2*
      zz34^3 - 16*z^4*zb^3*zz12^4*zz13*zz23^2*zz34^3 + 
     4*z^3*zb^4*zz12^4*zz13*zz23^2*zz34^3 + 2*z^4*zb^4*zz12^4*zz13*zz23^2*
      zz34^3 - 2*z^3*zb^5*zz12^4*zz13*zz23^2*zz34^3 - 
     12*z^3*zb^3*zz12^3*zz13^2*zz23^2*zz34^3 - 9*z^4*zb^3*zz12^3*zz13^2*
      zz23^2*zz34^3 + 21*z^3*zb^4*zz12^3*zz13^2*zz23^2*zz34^3 + 
     6*z^4*zb^4*zz12^3*zz13^2*zz23^2*zz34^3 - 6*z^3*zb^5*zz12^3*zz13^2*zz23^2*
      zz34^3 + 4*z^3*zb^3*zz12^4*zz23^3*zz34^3 - 4*z^3*zb^4*zz12^4*zz23^3*
      zz34^3 + 12*z^3*zb^3*zz12^3*zz13*zz23^3*zz34^3 + 
     4*z^4*zb^3*zz12^3*zz13*zz23^3*zz34^3 - 16*z^3*zb^4*zz12^3*zz13*zz23^3*
      zz34^3 - 2*z^4*zb^4*zz12^3*zz13*zz23^3*zz34^3 + 
     2*z^3*zb^5*zz12^3*zz13*zz23^3*zz34^3 - 2*z^3*zb^3*zz12^3*zz23^4*zz34^3 + 
     2*z^3*zb^4*zz12^3*zz23^4*zz34^3 + z^2*zb*zz12^5*zz23*zz24*zz34^3 + 
     4*z^3*zb*zz12^5*zz23*zz24*zz34^3 - z*zb^2*zz12^5*zz23*zz24*zz34^3 - 
     4*z^2*zb^2*zz12^5*zz23*zz24*zz34^3 - 4*z^3*zb^2*zz12^5*zz23*zz24*
      zz34^3 + 4*z^2*zb^3*zz12^5*zz23*zz24*zz34^3 + 
     4*z^3*zb^3*zz12^5*zz23*zz24*zz34^3 - 4*z^3*zb^4*zz12^5*zz23*zz24*
      zz34^3 + 3*z^2*zb*zz12^4*zz13*zz23*zz24*zz34^3 + 
     6*z^3*zb*zz12^4*zz13*zz23*zz24*zz34^3 + 8*z^4*zb*zz12^4*zz13*zz23*zz24*
      zz34^3 - 3*z*zb^2*zz12^4*zz13*zz23*zz24*zz34^3 - 
     6*z^2*zb^2*zz12^4*zz13*zz23*zz24*zz34^3 - 23*z^3*zb^2*zz12^4*zz13*zz23*
      zz24*zz34^3 - 18*z^4*zb^2*zz12^4*zz13*zz23*zz24*zz34^3 + 
     15*z^2*zb^3*zz12^4*zz13*zz23*zz24*zz34^3 + 14*z^3*zb^3*zz12^4*zz13*zz23*
      zz24*zz34^3 + 12*z^4*zb^3*zz12^4*zz13*zz23*zz24*zz34^3 - 
     8*z^2*zb^4*zz12^4*zz13*zz23*zz24*zz34^3 - 4*z^4*zb^4*zz12^4*zz13*zz23*
      zz24*zz34^3 + 4*z^3*zb^5*zz12^4*zz13*zz23*zz24*zz34^3 + 
     z^3*zb^2*zz12^3*zz13^2*zz23*zz24*zz34^3 + 16*z^4*zb^2*zz12^3*zz13^2*zz23*
      zz24*zz34^3 - z^2*zb^3*zz12^3*zz13^2*zz23*zz24*zz34^3 + 
     12*z^3*zb^3*zz12^3*zz13^2*zz23*zz24*zz34^3 - 14*z^4*zb^3*zz12^3*zz13^2*
      zz23*zz24*zz34^3 - 14*z^3*zb^4*zz12^3*zz13^2*zz23*zz24*zz34^3 - 
     2*z^4*zb^4*zz12^3*zz13^2*zz23*zz24*zz34^3 + 2*z^3*zb^5*zz12^3*zz13^2*
      zz23*zz24*zz34^3 - 20*z^3*zb^3*zz12^2*zz13^3*zz23*zz24*zz34^3 - 
     16*z^4*zb^3*zz12^2*zz13^3*zz23*zz24*zz34^3 + 36*z^3*zb^4*zz12^2*zz13^3*
      zz23*zz24*zz34^3 + 14*z^4*zb^4*zz12^2*zz13^3*zz23*zz24*zz34^3 - 
     14*z^3*zb^5*zz12^2*zz13^3*zz23*zz24*zz34^3 - z^2*zb*zz12^4*zz23^2*zz24*
      zz34^3 - 4*z^3*zb*zz12^4*zz23^2*zz24*zz34^3 + 
     z*zb^2*zz12^4*zz23^2*zz24*zz34^3 + 4*z^2*zb^2*zz12^4*zz23^2*zz24*
      zz34^3 + 5*z^3*zb^2*zz12^4*zz23^2*zz24*zz34^3 - 
     5*z^2*zb^3*zz12^4*zz23^2*zz24*zz34^3 - 12*z^3*zb^3*zz12^4*zz23^2*zz24*
      zz34^3 + 12*z^3*zb^4*zz12^4*zz23^2*zz24*zz34^3 + 
     10*z^4*zb^2*zz12^3*zz13*zz23^2*zz24*zz34^3 + 10*z^3*zb^3*zz12^3*zz13*
      zz23^2*zz24*zz34^3 - 14*z^4*zb^3*zz12^3*zz13*zz23^2*zz24*zz34^3 - 
     6*z^3*zb^4*zz12^3*zz13*zz23^2*zz24*zz34^3 + 8*z^4*zb^4*zz12^3*zz13*
      zz23^2*zz24*zz34^3 - 8*z^3*zb^5*zz12^3*zz13*zz23^2*zz24*zz34^3 + 
     32*z^3*zb^3*zz12^2*zz13^2*zz23^2*zz24*zz34^3 + 
     12*z^4*zb^3*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 
     44*z^3*zb^4*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 
     8*z^4*zb^4*zz12^2*zz13^2*zz23^2*zz24*zz34^3 + 8*z^3*zb^5*zz12^2*zz13^2*
      zz23^2*zz24*zz34^3 - z^3*zb^2*zz12^3*zz23^3*zz24*zz34^3 + 
     z^2*zb^3*zz12^3*zz23^3*zz24*zz34^3 + 12*z^3*zb^3*zz12^3*zz23^3*zz24*
      zz34^3 - 12*z^3*zb^4*zz12^3*zz23^3*zz24*zz34^3 - 
     8*z^3*zb^3*zz12^2*zz13*zz23^3*zz24*zz34^3 + 2*z^4*zb^3*zz12^2*zz13*
      zz23^3*zz24*zz34^3 + 6*z^3*zb^4*zz12^2*zz13*zz23^3*zz24*zz34^3 - 
     4*z^4*zb^4*zz12^2*zz13*zz23^3*zz24*zz34^3 + 4*z^3*zb^5*zz12^2*zz13*
      zz23^3*zz24*zz34^3 - 4*z^3*zb^3*zz12^2*zz23^4*zz24*zz34^3 + 
     4*z^3*zb^4*zz12^2*zz23^4*zz24*zz34^3 + 2*z^3*zz12^5*zz24^2*zz34^3 - 
     2*z^2*zb*zz12^5*zz24^2*zz34^3 - 2*z^3*zb*zz12^5*zz24^2*zz34^3 + 
     2*z^2*zb^2*zz12^5*zz24^2*zz34^3 - 2*z^3*zb^3*zz12^5*zz24^2*zz34^3 + 
     2*z^3*zb^4*zz12^5*zz24^2*zz34^3 + 2*z^3*zz12^4*zz13*zz24^2*zz34^3 - 
     2*z^2*zb*zz12^4*zz13*zz24^2*zz34^3 + 4*z^3*zb*zz12^4*zz13*zz24^2*
      zz34^3 + 4*z^4*zb*zz12^4*zz13*zz24^2*zz34^3 - 
     4*z^2*zb^2*zz12^4*zz13*zz24^2*zz34^3 - 14*z^3*zb^2*zz12^4*zz13*zz24^2*
      zz34^3 - 6*z^4*zb^2*zz12^4*zz13*zz24^2*zz34^3 + 
     10*z^2*zb^3*zz12^4*zz13*zz24^2*zz34^3 + 2*z^3*zb^3*zz12^4*zz13*zz24^2*
      zz34^3 - 4*z^2*zb^4*zz12^4*zz13*zz24^2*zz34^3 + 
     8*z^3*zb^4*zz12^4*zz13*zz24^2*zz34^3 + 2*z^4*zb^4*zz12^4*zz13*zz24^2*
      zz34^3 - 2*z^3*zb^5*zz12^4*zz13*zz24^2*zz34^3 + 
     2*z^3*zb*zz12^3*zz13^2*zz24^2*zz34^3 + 8*z^4*zb*zz12^3*zz13^2*zz24^2*
      zz34^3 - 2*z^2*zb^2*zz12^3*zz13^2*zz24^2*zz34^3 - 
     18*z^3*zb^2*zz12^3*zz13^2*zz24^2*zz34^3 - 6*z^4*zb^2*zz12^3*zz13^2*
      zz24^2*zz34^3 + 10*z^2*zb^3*zz12^3*zz13^2*zz24^2*zz34^3 + 
     30*z^3*zb^3*zz12^3*zz13^2*zz24^2*zz34^3 - 6*z^4*zb^3*zz12^3*zz13^2*
      zz24^2*zz34^3 - 8*z^2*zb^4*zz12^3*zz13^2*zz24^2*zz34^3 - 
     10*z^3*zb^4*zz12^3*zz13^2*zz24^2*zz34^3 + 4*z^4*zb^4*zz12^3*zz13^2*
      zz24^2*zz34^3 - 4*z^3*zb^5*zz12^3*zz13^2*zz24^2*zz34^3 - 
     6*z^3*zb^3*zz12*zz13^4*zz24^2*zz34^3 - 6*z^4*zb^3*zz12*zz13^4*zz24^2*
      zz34^3 + 12*z^3*zb^4*zz12*zz13^4*zz24^2*zz34^3 + 
     6*z^4*zb^4*zz12*zz13^4*zz24^2*zz34^3 - 6*z^3*zb^5*zz12*zz13^4*zz24^2*
      zz34^3 - 2*z^3*zz12^4*zz23*zz24^2*zz34^3 + 2*z^2*zb*zz12^4*zz23*zz24^2*
      zz34^3 + 2*z^3*zb*zz12^4*zz23*zz24^2*zz34^3 - 
     2*z^2*zb^2*zz12^4*zz23*zz24^2*zz34^3 + 8*z^3*zb^3*zz12^4*zz23*zz24^2*
      zz34^3 - 8*z^3*zb^4*zz12^4*zz23*zz24^2*zz34^3 - 
     2*z^3*zb*zz12^3*zz13*zz23*zz24^2*zz34^3 - 4*z^4*zb*zz12^3*zz13*zz23*
      zz24^2*zz34^3 + 2*z^2*zb^2*zz12^3*zz13*zz23*zz24^2*zz34^3 + 
     10*z^3*zb^2*zz12^3*zz13*zz23*zz24^2*zz34^3 + 8*z^4*zb^2*zz12^3*zz13*zz23*
      zz24^2*zz34^3 - 6*z^2*zb^3*zz12^3*zz13*zz23*zz24^2*zz34^3 + 
     16*z^3*zb^3*zz12^3*zz13*zz23*zz24^2*zz34^3 + 2*z^4*zb^3*zz12^3*zz13*zz23*
      zz24^2*zz34^3 + 4*z^2*zb^4*zz12^3*zz13*zz23*zz24^2*zz34^3 - 
     30*z^3*zb^4*zz12^3*zz13*zz23*zz24^2*zz34^3 - 6*z^4*zb^4*zz12^3*zz13*zz23*
      zz24^2*zz34^3 + 6*z^3*zb^5*zz12^3*zz13*zz23*zz24^2*zz34^3 + 
     2*z^4*zb^2*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 22*z^3*zb^3*zz12^2*zz13^2*
      zz23*zz24^2*zz34^3 + 12*z^4*zb^3*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 
     36*z^3*zb^4*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 
     14*z^4*zb^4*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 
     14*z^3*zb^5*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 
     20*z^3*zb^3*zz12*zz13^3*zz23*zz24^2*zz34^3 + 14*z^4*zb^3*zz12*zz13^3*
      zz23*zz24^2*zz34^3 - 34*z^3*zb^4*zz12*zz13^3*zz23*zz24^2*zz34^3 - 
     14*z^4*zb^4*zz12*zz13^3*zz23*zz24^2*zz34^3 + 14*z^3*zb^5*zz12*zz13^3*
      zz23*zz24^2*zz34^3 - 12*z^3*zb^3*zz12^3*zz23^2*zz24^2*zz34^3 + 
     12*z^3*zb^4*zz12^3*zz23^2*zz24^2*zz34^3 - 2*z^4*zb^2*zz12^2*zz13*zz23^2*
      zz24^2*zz34^3 - 30*z^3*zb^3*zz12^2*zz13*zz23^2*zz24^2*zz34^3 - 
     4*z^4*zb^3*zz12^2*zz13*zz23^2*zz24^2*zz34^3 + 36*z^3*zb^4*zz12^2*zz13*
      zz23^2*zz24^2*zz34^3 + 6*z^4*zb^4*zz12^2*zz13*zz23^2*zz24^2*zz34^3 - 
     6*z^3*zb^5*zz12^2*zz13*zz23^2*zz24^2*zz34^3 - 24*z^3*zb^3*zz12*zz13^2*
      zz23^2*zz24^2*zz34^3 - 10*z^4*zb^3*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 
     34*z^3*zb^4*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 
     10*z^4*zb^4*zz12*zz13^2*zz23^2*zz24^2*zz34^3 - 
     10*z^3*zb^5*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 
     8*z^3*zb^3*zz12^2*zz23^3*zz24^2*zz34^3 - 8*z^3*zb^4*zz12^2*zz23^3*zz24^2*
      zz34^3 + 12*z^3*zb^3*zz12*zz13*zz23^3*zz24^2*zz34^3 + 
     2*z^4*zb^3*zz12*zz13*zz23^3*zz24^2*zz34^3 - 14*z^3*zb^4*zz12*zz13*zz23^3*
      zz24^2*zz34^3 - 2*z^4*zb^4*zz12*zz13*zz23^3*zz24^2*zz34^3 + 
     2*z^3*zb^5*zz12*zz13*zz23^3*zz24^2*zz34^3 - 2*z^3*zb^3*zz12*zz23^4*
      zz24^2*zz34^3 + 2*z^3*zb^4*zz12*zz23^4*zz24^2*zz34^3 + 
     4*z^3*zb^3*zz12^5*zz23*zz34^4 - 4*z^3*zb^4*zz12^5*zz23*zz34^4 - 
     2*z^3*zb^2*zz12^4*zz13*zz23*zz34^4 - 12*z^4*zb^2*zz12^4*zz13*zz23*
      zz34^4 + 2*z^2*zb^3*zz12^4*zz13*zz23*zz34^4 + 
     17*z^4*zb^3*zz12^4*zz13*zz23*zz34^4 - 5*z^3*zb^4*zz12^4*zz13*zz23*
      zz34^4 - 4*z^4*zb^4*zz12^4*zz13*zz23*zz34^4 + 
     4*z^3*zb^5*zz12^4*zz13*zz23*zz34^4 + 8*z^3*zb^3*zz12^3*zz13^2*zz23*
      zz34^4 + 7*z^4*zb^3*zz12^3*zz13^2*zz23*zz34^4 - 
     15*z^3*zb^4*zz12^3*zz13^2*zz23*zz34^4 - 6*z^4*zb^4*zz12^3*zz13^2*zz23*
      zz34^4 + 6*z^3*zb^5*zz12^3*zz13^2*zz23*zz34^4 - 
     8*z^3*zb^3*zz12^4*zz23^2*zz34^4 + 8*z^3*zb^4*zz12^4*zz23^2*zz34^4 - 
     12*z^3*zb^3*zz12^3*zz13*zz23^2*zz34^4 - 5*z^4*zb^3*zz12^3*zz13*zz23^2*
      zz34^4 + 17*z^3*zb^4*zz12^3*zz13*zz23^2*zz34^4 + 
     4*z^4*zb^4*zz12^3*zz13*zz23^2*zz34^4 - 4*z^3*zb^5*zz12^3*zz13*zz23^2*
      zz34^4 + 4*z^3*zb^3*zz12^3*zz23^3*zz34^4 - 4*z^3*zb^4*zz12^3*zz23^3*
      zz34^4 - 2*z^3*zb*zz12^5*zz24*zz34^4 + 2*z^2*zb^2*zz12^5*zz24*zz34^4 + 
     2*z^3*zb^2*zz12^5*zz24*zz34^4 - 2*z^2*zb^3*zz12^5*zz24*zz34^4 + 
     4*z^3*zb^3*zz12^5*zz24*zz34^4 - 4*z^3*zb^4*zz12^5*zz24*zz34^4 - 
     2*z^3*zb*zz12^4*zz13*zz24*zz34^4 - 4*z^4*zb*zz12^4*zz13*zz24*zz34^4 + 
     2*z^2*zb^2*zz12^4*zz13*zz24*zz34^4 + 10*z^3*zb^2*zz12^4*zz13*zz24*
      zz34^4 + 2*z^4*zb^2*zz12^4*zz13*zz24*zz34^4 - 
     6*z^2*zb^3*zz12^4*zz13*zz24*zz34^4 - 8*z^3*zb^3*zz12^4*zz13*zz24*
      zz34^4 + 6*z^4*zb^3*zz12^4*zz13*zz24*zz34^4 + 
     4*z^2*zb^4*zz12^4*zz13*zz24*zz34^4 - 4*z^3*zb^4*zz12^4*zz13*zz24*
      zz34^4 - 4*z^4*zb^4*zz12^4*zz13*zz24*zz34^4 + 
     4*z^3*zb^5*zz12^4*zz13*zz24*zz34^4 - 6*z^4*zb^2*zz12^3*zz13^2*zz24*
      zz34^4 - 2*z^3*zb^3*zz12^3*zz13^2*zz24*zz34^4 + 
     8*z^4*zb^3*zz12^3*zz13^2*zz24*zz34^4 - 2*z^4*zb^4*zz12^3*zz13^2*zz24*
      zz34^4 + 2*z^3*zb^5*zz12^3*zz13^2*zz24*zz34^4 + 
     6*z^3*zb^3*zz12^2*zz13^3*zz24*zz34^4 + 6*z^4*zb^3*zz12^2*zz13^3*zz24*
      zz34^4 - 12*z^3*zb^4*zz12^2*zz13^3*zz24*zz34^4 - 
     6*z^4*zb^4*zz12^2*zz13^3*zz24*zz34^4 + 6*z^3*zb^5*zz12^2*zz13^3*zz24*
      zz34^4 + 2*z^3*zb*zz12^4*zz23*zz24*zz34^4 - 2*z^2*zb^2*zz12^4*zz23*zz24*
      zz34^4 - 2*z^3*zb^2*zz12^4*zz23*zz24*zz34^4 + 
     2*z^2*zb^3*zz12^4*zz23*zz24*zz34^4 - 12*z^3*zb^3*zz12^4*zz23*zz24*
      zz34^4 + 12*z^3*zb^4*zz12^4*zz23*zz24*zz34^4 + 
     2*z^4*zb^2*zz12^3*zz13*zz23*zz24*zz34^4 - 14*z^3*zb^3*zz12^3*zz13*zz23*
      zz24*zz34^4 - 10*z^4*zb^3*zz12^3*zz13*zz23*zz24*zz34^4 + 
     22*z^3*zb^4*zz12^3*zz13*zz23*zz24*zz34^4 + 8*z^4*zb^4*zz12^3*zz13*zz23*
      zz24*zz34^4 - 8*z^3*zb^5*zz12^3*zz13*zz23*zz24*zz34^4 - 
     16*z^3*zb^3*zz12^2*zz13^2*zz23*zz24*zz34^4 - 10*z^4*zb^3*zz12^2*zz13^2*
      zz23*zz24*zz34^4 + 26*z^3*zb^4*zz12^2*zz13^2*zz23*zz24*zz34^4 + 
     10*z^4*zb^4*zz12^2*zz13^2*zz23*zz24*zz34^4 - 10*z^3*zb^5*zz12^2*zz13^2*
      zz23*zz24*zz34^4 + 12*z^3*zb^3*zz12^3*zz23^2*zz24*zz34^4 - 
     12*z^3*zb^4*zz12^3*zz23^2*zz24*zz34^4 + 14*z^3*zb^3*zz12^2*zz13*zz23^2*
      zz24*zz34^4 + 4*z^4*zb^3*zz12^2*zz13*zz23^2*zz24*zz34^4 - 
     18*z^3*zb^4*zz12^2*zz13*zz23^2*zz24*zz34^4 - 4*z^4*zb^4*zz12^2*zz13*
      zz23^2*zz24*zz34^4 + 4*z^3*zb^5*zz12^2*zz13*zz23^2*zz24*zz34^4 - 
     4*z^3*zb^3*zz12^2*zz23^3*zz24*zz34^4 + 4*z^3*zb^4*zz12^2*zz23^3*zz24*
      zz34^4 - 2*z^3*zb^3*zz12^5*zz34^5 + 2*z^3*zb^4*zz12^5*zz34^5 + 
     4*z^4*zb^2*zz12^4*zz13*zz34^5 - 6*z^4*zb^3*zz12^4*zz13*zz34^5 + 
     2*z^3*zb^4*zz12^4*zz13*zz34^5 + 2*z^4*zb^4*zz12^4*zz13*zz34^5 - 
     2*z^3*zb^5*zz12^4*zz13*zz34^5 - 2*z^3*zb^3*zz12^3*zz13^2*zz34^5 - 
     2*z^4*zb^3*zz12^3*zz13^2*zz34^5 + 4*z^3*zb^4*zz12^3*zz13^2*zz34^5 + 
     2*z^4*zb^4*zz12^3*zz13^2*zz34^5 - 2*z^3*zb^5*zz12^3*zz13^2*zz34^5 + 
     4*z^3*zb^3*zz12^4*zz23*zz34^5 - 4*z^3*zb^4*zz12^4*zz23*zz34^5 + 
     4*z^3*zb^3*zz12^3*zz13*zz23*zz34^5 + 2*z^4*zb^3*zz12^3*zz13*zz23*
      zz34^5 - 6*z^3*zb^4*zz12^3*zz13*zz23*zz34^5 - 
     2*z^4*zb^4*zz12^3*zz13*zz23*zz34^5 + 2*z^3*zb^5*zz12^3*zz13*zz23*
      zz34^5 - 2*z^3*zb^3*zz12^3*zz23^2*zz34^5 + 2*z^3*zb^4*zz12^3*zz23^2*
      zz34^5))/(z^3*(z - zb)*zb^3*zz13*(zz13*zz24 - zz12*zz34)*
    (zz12^2*zz13^2*zz23^4 - 4*zz12^2*zz13^2*zz23^3*zz24 + 
     2*zz12*zz13^3*zz23^3*zz24 + 2*zz12*zz13^2*zz23^4*zz24 + 
     6*zz12^2*zz13^2*zz23^2*zz24^2 - 6*zz12*zz13^3*zz23^2*zz24^2 + 
     zz13^4*zz23^2*zz24^2 - 6*zz12*zz13^2*zz23^3*zz24^2 - 
     2*zz13^3*zz23^3*zz24^2 + zz13^2*zz23^4*zz24^2 - 
     4*zz12^2*zz13^2*zz23*zz24^3 + 6*zz12*zz13^3*zz23*zz24^3 - 
     2*zz13^4*zz23*zz24^3 + 6*zz12*zz13^2*zz23^2*zz24^3 + 
     4*zz13^3*zz23^2*zz24^3 - 2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 
     2*zz12*zz13^3*zz24^4 + zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 
     2*zz13^3*zz23*zz24^4 + zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*
      zz34 - 4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
     6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
     6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
     2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
     6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
     4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
     10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
     6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
     6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
     2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
     2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
     6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
     6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
     6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
     zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
     6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
     6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
     2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
     8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
     6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
     10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
     2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
     zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
     6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
     zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
     8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
     4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
     10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
     4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
     zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 
     6*zz12^3*zz13*zz23*zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 
     4*zz12^3*zz23^2*zz34^3 + 6*zz12^2*zz13*zz23^2*zz34^3 - 
     2*zz12^2*zz23^3*zz34^3 - 2*zz12^4*zz24*zz34^3 + 
     2*zz12^3*zz13*zz24*zz34^3 + 2*zz12^2*zz13^2*zz24*zz34^3 - 
     2*zz12*zz13^3*zz24*zz34^3 + 6*zz12^3*zz23*zz24*zz34^3 + 
     4*zz12^2*zz13*zz23*zz24*zz34^3 + 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
     6*zz12^2*zz23^2*zz24*zz34^3 - 6*zz12*zz13*zz23^2*zz24*zz34^3 + 
     2*zz12*zz23^3*zz24*zz34^3 + zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + 
     zz12^2*zz13^2*zz34^4 - 2*zz12^3*zz23*zz34^4 - 
     2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(zz23^3*(4*zz12^2*zz13^2*zz23^3 - 12*zz12^2*zz13^2*zz23^2*zz24 + 
      6*zz12*zz13^3*zz23^2*zz24 + 6*zz12*zz13^2*zz23^3*zz24 + 
      12*zz12^2*zz13^2*zz23*zz24^2 - 12*zz12*zz13^3*zz23*zz24^2 + 
      2*zz13^4*zz23*zz24^2 - 12*zz12*zz13^2*zz23^2*zz24^2 - 
      4*zz13^3*zz23^2*zz24^2 + 2*zz13^2*zz23^3*zz24^2 - 
      4*zz12^2*zz13^2*zz24^3 + 6*zz12*zz13^3*zz24^3 - 2*zz13^4*zz24^3 + 
      6*zz12*zz13^2*zz23*zz24^3 + 4*zz13^3*zz23*zz24^3 - 
      2*zz13^2*zz23^2*zz24^3 + 6*zz12^3*zz13*zz23^2*zz34 - 
      12*zz12^2*zz13^2*zz23^2*zz34 + 2*a*zz12^2*zz13^2*zz23^2*zz34 - 
      b*zz12^2*zz13^2*zz23^2*zz34 - c*zz12^2*zz13^2*zz23^2*zz34 + 
      6*zz12^2*zz13*zz23^3*zz34 - 12*zz12^3*zz13*zz23*zz24*zz34 + 
      20*zz12^2*zz13^2*zz23*zz24*zz34 - 4*a*zz12^2*zz13^2*zz23*zz24*zz34 + 
      2*b*zz12^2*zz13^2*zz23*zz24*zz34 + 2*c*zz12^2*zz13^2*zz23*zz24*zz34 - 
      12*zz12*zz13^3*zz23*zz24*zz34 + 6*a*zz12*zz13^3*zz23*zz24*zz34 - 
      3*b*zz12*zz13^3*zz23*zz24*zz34 - 3*c*zz12*zz13^3*zz23*zz24*zz34 + 
      4*zz12^2*zz13*zz23^2*zz24*zz34 + 4*zz12*zz13^2*zz23^2*zz24*zz34 + 
      6*a*zz12*zz13^2*zz23^2*zz24*zz34 - 3*b*zz12*zz13^2*zz23^2*zz24*zz34 - 
      3*c*zz12*zz13^2*zz23^2*zz24*zz34 + 8*zz12*zz13*zz23^3*zz24*zz34 + 
      6*zz12^3*zz13*zz24^2*zz34 - 8*zz12^2*zz13^2*zz24^2*zz34 + 
      2*a*zz12^2*zz13^2*zz24^2*zz34 - b*zz12^2*zz13^2*zz24^2*zz34 - 
      c*zz12^2*zz13^2*zz24^2*zz34 + 4*zz12*zz13^3*zz24^2*zz34 - 
      6*a*zz12*zz13^3*zz24^2*zz34 + 3*b*zz12*zz13^3*zz24^2*zz34 + 
      3*c*zz12*zz13^3*zz24^2*zz34 - 2*zz13^4*zz24^2*zz34 + 
      4*a*zz13^4*zz24^2*zz34 - 2*b*zz13^4*zz24^2*zz34 - 
      2*c*zz13^4*zz24^2*zz34 - 10*zz12^2*zz13*zz23*zz24^2*zz34 - 
      6*zz12*zz13^2*zz23*zz24^2*zz34 - 6*a*zz12*zz13^2*zz23*zz24^2*zz34 + 
      3*b*zz12*zz13^2*zz23*zz24^2*zz34 + 3*c*zz12*zz13^2*zz23*zz24^2*zz34 + 
      6*zz13^3*zz23*zz24^2*zz34 - 8*a*zz13^3*zz23*zz24^2*zz34 + 
      4*b*zz13^3*zz23*zz24^2*zz34 + 4*c*zz13^3*zz23*zz24^2*zz34 + 
      2*zz12*zz13*zz23^2*zz24^2*zz34 - 6*zz13^2*zz23^2*zz24^2*zz34 + 
      4*a*zz13^2*zz23^2*zz24^2*zz34 - 2*b*zz13^2*zz23^2*zz24^2*zz34 - 
      2*c*zz13^2*zz23^2*zz24^2*zz34 + 2*zz13*zz23^3*zz24^2*zz34 + 
      2*zz12^4*zz23*zz34^2 - 12*zz12^3*zz13*zz23*zz34^2 + 
      2*a*zz12^3*zz13*zz23*zz34^2 - b*zz12^3*zz13*zz23*zz34^2 - 
      c*zz12^3*zz13*zz23*zz34^2 + 12*zz12^2*zz13^2*zz23*zz34^2 - 
      4*a*zz12^2*zz13^2*zz23*zz34^2 + 2*b*zz12^2*zz13^2*zz23*zz34^2 + 
      2*c*zz12^2*zz13^2*zz23*zz34^2 - 4*zz12^3*zz23^2*zz34^2 - 
      12*zz12^2*zz13*zz23^2*zz34^2 - 2*a*zz12^2*zz13*zz23^2*zz34^2 + 
      b*zz12^2*zz13*zz23^2*zz34^2 + c*zz12^2*zz13*zz23^2*zz34^2 + 
      2*zz12^2*zz23^3*zz34^2 - 2*zz12^4*zz24*zz34^2 + 
      4*zz12^3*zz13*zz24*zz34^2 - 2*a*zz12^3*zz13*zz24*zz34^2 + 
      b*zz12^3*zz13*zz24*zz34^2 + c*zz12^3*zz13*zz24*zz34^2 - 
      8*zz12^2*zz13^2*zz24*zz34^2 + 8*a*zz12^2*zz13^2*zz24*zz34^2 - 
      4*b*zz12^2*zz13^2*zz24*zz34^2 - 4*c*zz12^2*zz13^2*zz24*zz34^2 + 
      6*zz12*zz13^3*zz24*zz34^2 - 6*a*zz12*zz13^3*zz24*zz34^2 + 
      3*b*zz12*zz13^3*zz24*zz34^2 + 3*c*zz12*zz13^3*zz24*zz34^2 + 
      6*zz12^3*zz23*zz24*zz34^2 - 6*zz12^2*zz13*zz23*zz24*zz34^2 + 
      4*a*zz12^2*zz13*zz23*zz24*zz34^2 - 2*b*zz12^2*zz13*zz23*zz24*zz34^2 - 
      2*c*zz12^2*zz13*zz23*zz24*zz34^2 - 10*zz12*zz13^2*zz23*zz24*zz34^2 + 
      8*a*zz12*zz13^2*zz23*zz24*zz34^2 - 4*b*zz12*zz13^2*zz23*zz24*zz34^2 - 
      4*c*zz12*zz13^2*zz23*zz24*zz34^2 - 6*zz12^2*zz23^2*zz24*zz34^2 + 
      2*zz12*zz13*zz23^2*zz24*zz34^2 - 2*a*zz12*zz13*zz23^2*zz24*zz34^2 + 
      b*zz12*zz13*zz23^2*zz24*zz34^2 + c*zz12*zz13*zz23^2*zz24*zz34^2 + 
      2*zz12*zz23^3*zz24*zz34^2 - 2*zz12^4*zz34^3 + 6*zz12^3*zz13*zz34^3 - 
      2*a*zz12^3*zz13*zz34^3 + b*zz12^3*zz13*zz34^3 + c*zz12^3*zz13*zz34^3 - 
      4*zz12^2*zz13^2*zz34^3 + 2*a*zz12^2*zz13^2*zz34^3 - 
      b*zz12^2*zz13^2*zz34^3 - c*zz12^2*zz13^2*zz34^3 + 
      4*zz12^3*zz23*zz34^3 + 6*zz12^2*zz13*zz23*zz34^3 + 
      2*a*zz12^2*zz13*zz23*zz34^3 - b*zz12^2*zz13*zz23*zz34^3 - 
      c*zz12^2*zz13*zz23*zz34^3 - 2*zz12^2*zz23^2*zz34^3))/
   (3*(a - b)*(a - c)*zz13*zz34*(zz12^2*zz13^2*zz23^4 - 
     4*zz12^2*zz13^2*zz23^3*zz24 + 2*zz12*zz13^3*zz23^3*zz24 + 
     2*zz12*zz13^2*zz23^4*zz24 + 6*zz12^2*zz13^2*zz23^2*zz24^2 - 
     6*zz12*zz13^3*zz23^2*zz24^2 + zz13^4*zz23^2*zz24^2 - 
     6*zz12*zz13^2*zz23^3*zz24^2 - 2*zz13^3*zz23^3*zz24^2 + 
     zz13^2*zz23^4*zz24^2 - 4*zz12^2*zz13^2*zz23*zz24^3 + 
     6*zz12*zz13^3*zz23*zz24^3 - 2*zz13^4*zz23*zz24^3 + 
     6*zz12*zz13^2*zz23^2*zz24^3 + 4*zz13^3*zz23^2*zz24^3 - 
     2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + 
     zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
     zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
     4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
     6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
     6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
     2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
     6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
     4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
     10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
     6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
     6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
     2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
     2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
     6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
     6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
     6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
     zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
     6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
     6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
     2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
     8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
     6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
     10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
     2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
     zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
     6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
     zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
     8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
     4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
     10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
     4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
     zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 
     6*zz12^3*zz13*zz23*zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 
     4*zz12^3*zz23^2*zz34^3 + 6*zz12^2*zz13*zz23^2*zz34^3 - 
     2*zz12^2*zz23^3*zz34^3 - 2*zz12^4*zz24*zz34^3 + 
     2*zz12^3*zz13*zz24*zz34^3 + 2*zz12^2*zz13^2*zz24*zz34^3 - 
     2*zz12*zz13^3*zz24*zz34^3 + 6*zz12^3*zz23*zz24*zz34^3 + 
     4*zz12^2*zz13*zz23*zz24*zz34^3 + 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
     6*zz12^2*zz23^2*zz24*zz34^3 - 6*zz12*zz13*zz23^2*zz24*zz34^3 + 
     2*zz12*zz23^3*zz24*zz34^3 + zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + 
     zz12^2*zz13^2*zz34^4 - 2*zz12^3*zz23*zz34^4 - 
     2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4)), 
  -(zz23^3*(-4*zz12^2*zz13^2*zz23^3 + 12*zz12^2*zz13^2*zz23^2*zz24 - 
      6*zz12*zz13^3*zz23^2*zz24 - 6*zz12*zz13^2*zz23^3*zz24 - 
      12*zz12^2*zz13^2*zz23*zz24^2 + 12*zz12*zz13^3*zz23*zz24^2 - 
      2*zz13^4*zz23*zz24^2 + 12*zz12*zz13^2*zz23^2*zz24^2 + 
      4*zz13^3*zz23^2*zz24^2 - 2*zz13^2*zz23^3*zz24^2 + 
      4*zz12^2*zz13^2*zz24^3 - 6*zz12*zz13^3*zz24^3 + 2*zz13^4*zz24^3 - 
      6*zz12*zz13^2*zz23*zz24^3 - 4*zz13^3*zz23*zz24^3 + 
      2*zz13^2*zz23^2*zz24^3 - 6*zz12^3*zz13*zz23^2*zz34 + 
      12*zz12^2*zz13^2*zz23^2*zz34 + a*zz12^2*zz13^2*zz23^2*zz34 - 
      2*b*zz12^2*zz13^2*zz23^2*zz34 + c*zz12^2*zz13^2*zz23^2*zz34 - 
      6*zz12^2*zz13*zz23^3*zz34 + 12*zz12^3*zz13*zz23*zz24*zz34 - 
      20*zz12^2*zz13^2*zz23*zz24*zz34 - 2*a*zz12^2*zz13^2*zz23*zz24*zz34 + 
      4*b*zz12^2*zz13^2*zz23*zz24*zz34 - 2*c*zz12^2*zz13^2*zz23*zz24*zz34 + 
      12*zz12*zz13^3*zz23*zz24*zz34 + 3*a*zz12*zz13^3*zz23*zz24*zz34 - 
      6*b*zz12*zz13^3*zz23*zz24*zz34 + 3*c*zz12*zz13^3*zz23*zz24*zz34 - 
      4*zz12^2*zz13*zz23^2*zz24*zz34 - 4*zz12*zz13^2*zz23^2*zz24*zz34 + 
      3*a*zz12*zz13^2*zz23^2*zz24*zz34 - 6*b*zz12*zz13^2*zz23^2*zz24*zz34 + 
      3*c*zz12*zz13^2*zz23^2*zz24*zz34 - 8*zz12*zz13*zz23^3*zz24*zz34 - 
      6*zz12^3*zz13*zz24^2*zz34 + 8*zz12^2*zz13^2*zz24^2*zz34 + 
      a*zz12^2*zz13^2*zz24^2*zz34 - 2*b*zz12^2*zz13^2*zz24^2*zz34 + 
      c*zz12^2*zz13^2*zz24^2*zz34 - 4*zz12*zz13^3*zz24^2*zz34 - 
      3*a*zz12*zz13^3*zz24^2*zz34 + 6*b*zz12*zz13^3*zz24^2*zz34 - 
      3*c*zz12*zz13^3*zz24^2*zz34 + 2*zz13^4*zz24^2*zz34 + 
      2*a*zz13^4*zz24^2*zz34 - 4*b*zz13^4*zz24^2*zz34 + 
      2*c*zz13^4*zz24^2*zz34 + 10*zz12^2*zz13*zz23*zz24^2*zz34 + 
      6*zz12*zz13^2*zz23*zz24^2*zz34 - 3*a*zz12*zz13^2*zz23*zz24^2*zz34 + 
      6*b*zz12*zz13^2*zz23*zz24^2*zz34 - 3*c*zz12*zz13^2*zz23*zz24^2*zz34 - 
      6*zz13^3*zz23*zz24^2*zz34 - 4*a*zz13^3*zz23*zz24^2*zz34 + 
      8*b*zz13^3*zz23*zz24^2*zz34 - 4*c*zz13^3*zz23*zz24^2*zz34 - 
      2*zz12*zz13*zz23^2*zz24^2*zz34 + 6*zz13^2*zz23^2*zz24^2*zz34 + 
      2*a*zz13^2*zz23^2*zz24^2*zz34 - 4*b*zz13^2*zz23^2*zz24^2*zz34 + 
      2*c*zz13^2*zz23^2*zz24^2*zz34 - 2*zz13*zz23^3*zz24^2*zz34 - 
      2*zz12^4*zz23*zz34^2 + 12*zz12^3*zz13*zz23*zz34^2 + 
      a*zz12^3*zz13*zz23*zz34^2 - 2*b*zz12^3*zz13*zz23*zz34^2 + 
      c*zz12^3*zz13*zz23*zz34^2 - 12*zz12^2*zz13^2*zz23*zz34^2 - 
      2*a*zz12^2*zz13^2*zz23*zz34^2 + 4*b*zz12^2*zz13^2*zz23*zz34^2 - 
      2*c*zz12^2*zz13^2*zz23*zz34^2 + 4*zz12^3*zz23^2*zz34^2 + 
      12*zz12^2*zz13*zz23^2*zz34^2 - a*zz12^2*zz13*zz23^2*zz34^2 + 
      2*b*zz12^2*zz13*zz23^2*zz34^2 - c*zz12^2*zz13*zz23^2*zz34^2 - 
      2*zz12^2*zz23^3*zz34^2 + 2*zz12^4*zz24*zz34^2 - 
      4*zz12^3*zz13*zz24*zz34^2 - a*zz12^3*zz13*zz24*zz34^2 + 
      2*b*zz12^3*zz13*zz24*zz34^2 - c*zz12^3*zz13*zz24*zz34^2 + 
      8*zz12^2*zz13^2*zz24*zz34^2 + 4*a*zz12^2*zz13^2*zz24*zz34^2 - 
      8*b*zz12^2*zz13^2*zz24*zz34^2 + 4*c*zz12^2*zz13^2*zz24*zz34^2 - 
      6*zz12*zz13^3*zz24*zz34^2 - 3*a*zz12*zz13^3*zz24*zz34^2 + 
      6*b*zz12*zz13^3*zz24*zz34^2 - 3*c*zz12*zz13^3*zz24*zz34^2 - 
      6*zz12^3*zz23*zz24*zz34^2 + 6*zz12^2*zz13*zz23*zz24*zz34^2 + 
      2*a*zz12^2*zz13*zz23*zz24*zz34^2 - 4*b*zz12^2*zz13*zz23*zz24*zz34^2 + 
      2*c*zz12^2*zz13*zz23*zz24*zz34^2 + 10*zz12*zz13^2*zz23*zz24*zz34^2 + 
      4*a*zz12*zz13^2*zz23*zz24*zz34^2 - 8*b*zz12*zz13^2*zz23*zz24*zz34^2 + 
      4*c*zz12*zz13^2*zz23*zz24*zz34^2 + 6*zz12^2*zz23^2*zz24*zz34^2 - 
      2*zz12*zz13*zz23^2*zz24*zz34^2 - a*zz12*zz13*zz23^2*zz24*zz34^2 + 
      2*b*zz12*zz13*zz23^2*zz24*zz34^2 - c*zz12*zz13*zz23^2*zz24*zz34^2 - 
      2*zz12*zz23^3*zz24*zz34^2 + 2*zz12^4*zz34^3 - 6*zz12^3*zz13*zz34^3 - 
      a*zz12^3*zz13*zz34^3 + 2*b*zz12^3*zz13*zz34^3 - c*zz12^3*zz13*zz34^3 + 
      4*zz12^2*zz13^2*zz34^3 + a*zz12^2*zz13^2*zz34^3 - 
      2*b*zz12^2*zz13^2*zz34^3 + c*zz12^2*zz13^2*zz34^3 - 
      4*zz12^3*zz23*zz34^3 - 6*zz12^2*zz13*zz23*zz34^3 + 
      a*zz12^2*zz13*zz23*zz34^3 - 2*b*zz12^2*zz13*zz23*zz34^3 + 
      c*zz12^2*zz13*zz23*zz34^3 + 2*zz12^2*zz23^2*zz34^3))/
   (3*(a - b)*(b - c)*zz13*zz34*(zz12^2*zz13^2*zz23^4 - 
     4*zz12^2*zz13^2*zz23^3*zz24 + 2*zz12*zz13^3*zz23^3*zz24 + 
     2*zz12*zz13^2*zz23^4*zz24 + 6*zz12^2*zz13^2*zz23^2*zz24^2 - 
     6*zz12*zz13^3*zz23^2*zz24^2 + zz13^4*zz23^2*zz24^2 - 
     6*zz12*zz13^2*zz23^3*zz24^2 - 2*zz13^3*zz23^3*zz24^2 + 
     zz13^2*zz23^4*zz24^2 - 4*zz12^2*zz13^2*zz23*zz24^3 + 
     6*zz12*zz13^3*zz23*zz24^3 - 2*zz13^4*zz23*zz24^3 + 
     6*zz12*zz13^2*zz23^2*zz24^3 + 4*zz13^3*zz23^2*zz24^3 - 
     2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + 
     zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
     zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
     4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
     6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
     6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
     2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
     6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
     4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
     10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
     6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
     6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
     2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
     2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
     6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
     6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
     6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
     zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
     6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
     6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
     2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
     8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
     6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
     10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
     2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
     zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
     6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
     zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
     8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
     4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
     10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
     4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
     zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 
     6*zz12^3*zz13*zz23*zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 
     4*zz12^3*zz23^2*zz34^3 + 6*zz12^2*zz13*zz23^2*zz34^3 - 
     2*zz12^2*zz23^3*zz34^3 - 2*zz12^4*zz24*zz34^3 + 
     2*zz12^3*zz13*zz24*zz34^3 + 2*zz12^2*zz13^2*zz24*zz34^3 - 
     2*zz12*zz13^3*zz24*zz34^3 + 6*zz12^3*zz23*zz24*zz34^3 + 
     4*zz12^2*zz13*zz23*zz24*zz34^3 + 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
     6*zz12^2*zz23^2*zz24*zz34^3 - 6*zz12*zz13*zz23^2*zz24*zz34^3 + 
     2*zz12*zz23^3*zz24*zz34^3 + zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + 
     zz12^2*zz13^2*zz34^4 - 2*zz12^3*zz23*zz34^4 - 
     2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4)), 0, 0, 
  (zz23^3*(2*zz12*zz13^2*zz23^2*zz24 - 4*zz12*zz13^2*zz23*zz24^2 + 
     2*zz12*zz13^2*zz24^3 - w*wb*zz12*zz13^2*zz23^2*zz34 + 
     2*zz12^2*zz13*zz23*zz24*zz34 - 4*zz12*zz13^2*zz23*zz24*zz34 + 
     2*w*wb*zz12*zz13^2*zz23*zz24*zz34 + w*wb*zz13^3*zz23*zz24*zz34 + 
     4*zz12*zz13*zz23^2*zz24*zz34 - w*wb*zz13^2*zz23^2*zz24*zz34 - 
     2*zz12^2*zz13*zz24^2*zz34 - 2*zz12*zz13^2*zz24^2*zz34 - 
     w*wb*zz12*zz13^2*zz24^2*zz34 - w*wb*zz13^3*zz24^2*zz34 + 
     2*zz12*zz13*zz23*zz24^2*zz34 + w*wb*zz13^2*zz23*zz24^2*zz34 + 
     w*wb*zz12^2*zz13*zz23*zz34^2 + 2*w*wb*zz12*zz13^2*zz23*zz34^2 - 
     w*wb*zz12*zz13*zz23^2*zz34^2 + 2*zz12^3*zz24*zz34^2 - 
     2*zz12^2*zz13*zz24*zz34^2 - w*wb*zz12^2*zz13*zz24*zz34^2 + 
     2*zz12*zz13^2*zz24*zz34^2 + 6*w*wb*zz12*zz13^2*zz24*zz34^2 - 
     w*wb*zz13^3*zz24*zz34^2 - 4*zz12^2*zz23*zz24*zz34^2 - 
     4*zz12*zz13*zz23*zz24*zz34^2 + 2*w*wb*zz12*zz13*zz23*zz24*zz34^2 + 
     2*w*wb*zz13^2*zz23*zz24*zz34^2 + 2*zz12*zz23^2*zz24*zz34^2 - 
     w*wb*zz13*zz23^2*zz24*zz34^2 - w*wb*zz12^2*zz13*zz34^3 - 
     w*wb*zz12*zz13^2*zz34^3 + w*wb*zz12*zz13*zz23*zz34^3))/
   (zz24*(zz12^2*zz13^2*zz23^4 - 4*zz12^2*zz13^2*zz23^3*zz24 + 
     2*zz12*zz13^3*zz23^3*zz24 + 2*zz12*zz13^2*zz23^4*zz24 + 
     6*zz12^2*zz13^2*zz23^2*zz24^2 - 6*zz12*zz13^3*zz23^2*zz24^2 + 
     zz13^4*zz23^2*zz24^2 - 6*zz12*zz13^2*zz23^3*zz24^2 - 
     2*zz13^3*zz23^3*zz24^2 + zz13^2*zz23^4*zz24^2 - 
     4*zz12^2*zz13^2*zz23*zz24^3 + 6*zz12*zz13^3*zz23*zz24^3 - 
     2*zz13^4*zz23*zz24^3 + 6*zz12*zz13^2*zz23^2*zz24^3 + 
     4*zz13^3*zz23^2*zz24^3 - 2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 
     2*zz12*zz13^3*zz24^4 + zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 
     2*zz13^3*zz23*zz24^4 + zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*
      zz34 - 4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
     6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
     6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
     2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
     6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
     4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
     10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
     6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
     6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
     2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
     2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
     6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
     6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
     6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
     zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
     6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
     6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
     2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
     8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
     6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
     10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
     2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
     zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
     6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
     zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
     8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
     4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
     10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
     4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
     zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 
     6*zz12^3*zz13*zz23*zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 
     4*zz12^3*zz23^2*zz34^3 + 6*zz12^2*zz13*zz23^2*zz34^3 - 
     2*zz12^2*zz23^3*zz34^3 - 2*zz12^4*zz24*zz34^3 + 
     2*zz12^3*zz13*zz24*zz34^3 + 2*zz12^2*zz13^2*zz24*zz34^3 - 
     2*zz12*zz13^3*zz24*zz34^3 + 6*zz12^3*zz23*zz24*zz34^3 + 
     4*zz12^2*zz13*zz23*zz24*zz34^3 + 6*zz12*zz13^2*zz23*zz24*zz34^3 - 
     6*zz12^2*zz23^2*zz24*zz34^3 - 6*zz12*zz13*zz23^2*zz24*zz34^3 + 
     2*zz12*zz23^3*zz24*zz34^3 + zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + 
     zz12^2*zz13^2*zz34^4 - 2*zz12^3*zz23*zz34^4 - 
     2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4)), 
  -((zz23^2*zz34*(zz12^2*zz13^2*zz23^3*zz24 - 2*w*wb*zz12*zz13^3*zz23^3*
       zz24 - 3*zz12^2*zz13^2*zz23^2*zz24^2 - zz12*zz13^3*zz23^2*zz24^2 + 
      6*w*wb*zz12*zz13^3*zz23^2*zz24^2 + zz12*zz13^2*zz23^3*zz24^2 + 
      3*zz12^2*zz13^2*zz23*zz24^3 + 2*zz12*zz13^3*zz23*zz24^3 - 
      6*w*wb*zz12*zz13^3*zz23*zz24^3 - 2*zz12*zz13^2*zz23^2*zz24^3 - 
      zz12^2*zz13^2*zz24^4 - zz12*zz13^3*zz24^4 + 2*w*wb*zz12*zz13^3*zz24^4 + 
      zz12*zz13^2*zz23*zz24^4 + w^2*wb^2*zz12*zz13^3*zz23^3*zz34 + 
      2*zz12^3*zz13*zz23^2*zz24*zz34 - 3*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
      w*wb*zz12^2*zz13^2*zz23^2*zz24*zz34 + 8*w*wb*zz12*zz13^3*zz23^2*zz24*
       zz34 - 5*w^2*wb^2*zz12*zz13^3*zz23^2*zz24*zz34 - 
      w^2*wb^2*zz13^4*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 - 
      6*w*wb*zz12*zz13^2*zz23^3*zz24*zz34 + w^2*wb^2*zz13^3*zz23^3*zz24*
       zz34 - 4*zz12^3*zz13*zz23*zz24^2*zz34 + 3*zz12^2*zz13^2*zz23*zz24^2*
       zz34 + 2*w*wb*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
      2*zz12*zz13^3*zz23*zz24^2*zz34 - 9*w*wb*zz12*zz13^3*zz23*zz24^2*zz34 + 
      7*w^2*wb^2*zz12*zz13^3*zz23*zz24^2*zz34 + 2*w^2*wb^2*zz13^4*zz23*zz24^2*
       zz34 + 2*zz12^2*zz13*zz23^2*zz24^2*zz34 - 4*zz12*zz13^2*zz23^2*zz24^2*
       zz34 + 5*w*wb*zz12*zz13^2*zz23^2*zz24^2*zz34 - 
      2*w^2*wb^2*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 + 
      2*zz12^3*zz13*zz24^3*zz34 - w*wb*zz12^2*zz13^2*zz24^3*zz34 + 
      2*zz12*zz13^3*zz24^3*zz34 + w*wb*zz12*zz13^3*zz24^3*zz34 - 
      3*w^2*wb^2*zz12*zz13^3*zz24^3*zz34 - w^2*wb^2*zz13^4*zz24^3*zz34 - 
      4*zz12^2*zz13*zz23*zz24^3*zz34 - 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
      w*wb*zz12*zz13^2*zz23*zz24^3*zz34 + w^2*wb^2*zz13^3*zz23*zz24^3*zz34 + 
      2*zz12*zz13*zz23^2*zz24^3*zz34 - 3*w^2*wb^2*zz12*zz13^3*zz23^2*zz34^2 + 
      w^3*wb^3*zz12*zz13^3*zz23^2*zz34^2 + 2*w^2*wb^2*zz12*zz13^2*zz23^3*
       zz34^2 + zz12^4*zz23*zz24*zz34^2 - 4*zz12^3*zz13*zz23*zz24*zz34^2 + 
      w*wb*zz12^3*zz13*zz23*zz24*zz34^2 + 3*zz12^2*zz13^2*zz23*zz24*zz34^2 + 
      4*w*wb*zz12^2*zz13^2*zz23*zz24*zz34^2 - 2*w^2*wb^2*zz12^2*zz13^2*zz23*
       zz24*zz34^2 - 10*w*wb*zz12*zz13^3*zz23*zz24*zz34^2 + 
      5*w^2*wb^2*zz12*zz13^3*zz23*zz24*zz34^2 - 2*w^3*wb^3*zz12*zz13^3*zz23*
       zz24*zz34^2 + 2*w^2*wb^2*zz13^4*zz23*zz24*zz34^2 - 
      w^3*wb^3*zz13^4*zz23*zz24*zz34^2 - 2*zz12^3*zz23^2*zz24*zz34^2 - 
      4*zz12^2*zz13*zz23^2*zz24*zz34^2 + 5*w*wb*zz12^2*zz13*zz23^2*zz24*
       zz34^2 + 16*w*wb*zz12*zz13^2*zz23^2*zz24*zz34^2 - 
      6*w^2*wb^2*zz12*zz13^2*zz23^2*zz24*zz34^2 - 4*w^2*wb^2*zz13^3*zz23^2*
       zz24*zz34^2 + w^3*wb^3*zz13^3*zz23^2*zz24*zz34^2 + 
      zz12^2*zz23^3*zz24*zz34^2 - 6*w*wb*zz12*zz13*zz23^3*zz24*zz34^2 + 
      2*w^2*wb^2*zz13^2*zz23^3*zz24*zz34^2 - zz12^4*zz24^2*zz34^2 - 
      w*wb*zz12^3*zz13*zz24^2*zz34^2 - 2*w*wb*zz12^2*zz13^2*zz24^2*zz34^2 + 
      2*w^2*wb^2*zz12^2*zz13^2*zz24^2*zz34^2 - zz12*zz13^3*zz24^2*zz34^2 - 
      3*w*wb*zz12*zz13^3*zz24^2*zz34^2 + 4*w^2*wb^2*zz12*zz13^3*zz24^2*
       zz34^2 + w^3*wb^3*zz12*zz13^3*zz24^2*zz34^2 + 
      w^3*wb^3*zz13^4*zz24^2*zz34^2 + 3*zz12^3*zz23*zz24^2*zz34^2 + 
      3*zz12^2*zz13*zz23*zz24^2*zz34^2 + 2*w*wb*zz12^2*zz13*zz23*zz24^2*
       zz34^2 + 3*zz12*zz13^2*zz23*zz24^2*zz34^2 + 4*w*wb*zz12*zz13^2*zz23*
       zz24^2*zz34^2 - 2*w^2*wb^2*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
      w^3*wb^3*zz13^3*zz23*zz24^2*zz34^2 - 3*zz12^2*zz23^2*zz24^2*zz34^2 - 
      3*zz12*zz13*zz23^2*zz24^2*zz34^2 - w*wb*zz12*zz13*zz23^2*zz24^2*
       zz34^2 + zz12*zz23^3*zz24^2*zz34^2 + w^2*wb^2*zz12^3*zz13*zz23*
       zz34^3 - w^3*wb^3*zz12^2*zz13^2*zz23*zz34^3 + 
      3*w^2*wb^2*zz12*zz13^3*zz23*zz34^3 - 2*w^3*wb^3*zz12*zz13^3*zz23*
       zz34^3 - 2*w^2*wb^2*zz12^2*zz13*zz23^2*zz34^3 - 
      4*w^2*wb^2*zz12*zz13^2*zz23^2*zz34^3 + w^3*wb^3*zz12*zz13^2*zz23^2*
       zz34^3 + w^2*wb^2*zz12*zz13*zz23^3*zz34^3 - zz12^4*zz24*zz34^3 + 
      2*w*wb*zz12^4*zz24*zz34^3 + 2*zz12^3*zz13*zz24*zz34^3 + 
      w*wb*zz12^3*zz13*zz24*zz34^3 - 3*w^2*wb^2*zz12^3*zz13*zz24*zz34^3 - 
      zz12^2*zz13^2*zz24*zz34^3 - 3*w*wb*zz12^2*zz13^2*zz24*zz34^3 + 
      4*w^2*wb^2*zz12^2*zz13^2*zz24*zz34^3 + w^3*wb^3*zz12^2*zz13^2*zz24*
       zz34^3 + 4*w*wb*zz12*zz13^3*zz24*zz34^3 - 6*w^3*wb^3*zz12*zz13^3*zz24*
       zz34^3 - w^2*wb^2*zz13^4*zz24*zz34^3 + w^3*wb^3*zz13^4*zz24*zz34^3 + 
      2*zz12^3*zz23*zz24*zz34^3 - 6*w*wb*zz12^3*zz23*zz24*zz34^3 + 
      2*zz12^2*zz13*zz23*zz24*zz34^3 - 9*w*wb*zz12^2*zz13*zz23*zz24*zz34^3 + 
      7*w^2*wb^2*zz12^2*zz13*zz23*zz24*zz34^3 - 10*w*wb*zz12*zz13^2*zz23*zz24*
       zz34^3 + 5*w^2*wb^2*zz12*zz13^2*zz23*zz24*zz34^3 - 
      2*w^3*wb^3*zz12*zz13^2*zz23*zz24*zz34^3 + 3*w^2*wb^2*zz13^3*zz23*zz24*
       zz34^3 - 2*w^3*wb^3*zz13^3*zz23*zz24*zz34^3 - 
      zz12^2*zz23^2*zz24*zz34^3 + 6*w*wb*zz12^2*zz23^2*zz24*zz34^3 + 
      8*w*wb*zz12*zz13*zz23^2*zz24*zz34^3 - 5*w^2*wb^2*zz12*zz13*zz23^2*zz24*
       zz34^3 - 3*w^2*wb^2*zz13^2*zz23^2*zz24*zz34^3 + 
      w^3*wb^3*zz13^2*zz23^2*zz24*zz34^3 - 2*w*wb*zz12*zz23^3*zz24*zz34^3 + 
      w^2*wb^2*zz13*zz23^3*zz24*zz34^3 - w^2*wb^2*zz12^3*zz13*zz34^4 + 
      w^3*wb^3*zz12^2*zz13^2*zz34^4 - w^2*wb^2*zz12*zz13^3*zz34^4 + 
      w^3*wb^3*zz12*zz13^3*zz34^4 + 2*w^2*wb^2*zz12^2*zz13*zz23*zz34^4 + 
      2*w^2*wb^2*zz12*zz13^2*zz23*zz34^4 - w^3*wb^3*zz12*zz13^2*zz23*zz34^4 - 
      w^2*wb^2*zz12*zz13*zz23^2*zz34^4))/(zz24*(zz13*zz24 - zz12*zz34)*
     (zz12^2*zz13^2*zz23^4 - 4*zz12^2*zz13^2*zz23^3*zz24 + 
      2*zz12*zz13^3*zz23^3*zz24 + 2*zz12*zz13^2*zz23^4*zz24 + 
      6*zz12^2*zz13^2*zz23^2*zz24^2 - 6*zz12*zz13^3*zz23^2*zz24^2 + 
      zz13^4*zz23^2*zz24^2 - 6*zz12*zz13^2*zz23^3*zz24^2 - 
      2*zz13^3*zz23^3*zz24^2 + zz13^2*zz23^4*zz24^2 - 
      4*zz12^2*zz13^2*zz23*zz24^3 + 6*zz12*zz13^3*zz23*zz24^3 - 
      2*zz13^4*zz23*zz24^3 + 6*zz12*zz13^2*zz23^2*zz24^3 + 
      4*zz13^3*zz23^2*zz24^3 - 2*zz13^2*zz23^3*zz24^3 + 
      zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + zz13^4*zz24^4 - 
      2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
      zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
      4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
      6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
      6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
      2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
      6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
      4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
      10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
      6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
      6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
      2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
      2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
      6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
      6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
      6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
      zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
      6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
      6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
      2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
      8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
      6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
      10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
      2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
      zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
      6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
      zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
      8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
      4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
      10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
      4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
      zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 6*zz12^3*zz13*zz23*
       zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 4*zz12^3*zz23^2*zz34^3 + 
      6*zz12^2*zz13*zz23^2*zz34^3 - 2*zz12^2*zz23^3*zz34^3 - 
      2*zz12^4*zz24*zz34^3 + 2*zz12^3*zz13*zz24*zz34^3 + 
      2*zz12^2*zz13^2*zz24*zz34^3 - 2*zz12*zz13^3*zz24*zz34^3 + 
      6*zz12^3*zz23*zz24*zz34^3 + 4*zz12^2*zz13*zz23*zz24*zz34^3 + 
      6*zz12*zz13^2*zz23*zz24*zz34^3 - 6*zz12^2*zz23^2*zz24*zz34^3 - 
      6*zz12*zz13*zz23^2*zz24*zz34^3 + 2*zz12*zz23^3*zz24*zz34^3 + 
      zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + zz12^2*zz13^2*zz34^4 - 
      2*zz12^3*zz23*zz34^4 - 2*zz12^2*zz13*zz23*zz34^4 + 
      zz12^2*zz23^2*zz34^4))), 
  (2*zz12*zz23^3*(zz13^2*zz23^2 - 2*zz13^2*zz23*zz24 + zz13^2*zz24^2 + 
     zz12*zz13*zz23*zz34 - 2*zz13^2*zz23*zz34 + 2*zz13*zz23^2*zz34 - 
     zz12*zz13*zz24*zz34 - zz13^2*zz24*zz34 + zz13*zz23*zz24*zz34 + 
     zz12^2*zz34^2 - zz12*zz13*zz34^2 + zz13^2*zz34^2 - 2*zz12*zz23*zz34^2 - 
     2*zz13*zz23*zz34^2 + zz23^2*zz34^2))/(zz12^2*zz13^2*zz23^4 - 
    4*zz12^2*zz13^2*zz23^3*zz24 + 2*zz12*zz13^3*zz23^3*zz24 + 
    2*zz12*zz13^2*zz23^4*zz24 + 6*zz12^2*zz13^2*zz23^2*zz24^2 - 
    6*zz12*zz13^3*zz23^2*zz24^2 + zz13^4*zz23^2*zz24^2 - 
    6*zz12*zz13^2*zz23^3*zz24^2 - 2*zz13^3*zz23^3*zz24^2 + 
    zz13^2*zz23^4*zz24^2 - 4*zz12^2*zz13^2*zz23*zz24^3 + 
    6*zz12*zz13^3*zz23*zz24^3 - 2*zz13^4*zz23*zz24^3 + 
    6*zz12*zz13^2*zz23^2*zz24^3 + 4*zz13^3*zz23^2*zz24^3 - 
    2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + 
    zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
    zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
    4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
    6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
    6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
    2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
    6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
    4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
    10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
    6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
    6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
    2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
    2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
    6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
    6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
    6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
    zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
    6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
    6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
    2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
    8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
    6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
    10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
    2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
    zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
    6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
    zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
    8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
    4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
    10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
    4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
    zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 6*zz12^3*zz13*zz23*zz34^3 - 
    4*zz12^2*zz13^2*zz23*zz34^3 + 4*zz12^3*zz23^2*zz34^3 + 
    6*zz12^2*zz13*zz23^2*zz34^3 - 2*zz12^2*zz23^3*zz34^3 - 
    2*zz12^4*zz24*zz34^3 + 2*zz12^3*zz13*zz24*zz34^3 + 
    2*zz12^2*zz13^2*zz24*zz34^3 - 2*zz12*zz13^3*zz24*zz34^3 + 
    6*zz12^3*zz23*zz24*zz34^3 + 4*zz12^2*zz13*zz23*zz24*zz34^3 + 
    6*zz12*zz13^2*zz23*zz24*zz34^3 - 6*zz12^2*zz23^2*zz24*zz34^3 - 
    6*zz12*zz13*zz23^2*zz24*zz34^3 + 2*zz12*zz23^3*zz24*zz34^3 + 
    zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + zz12^2*zz13^2*zz34^4 - 
    2*zz12^3*zz23*zz34^4 - 2*zz12^2*zz13*zz23*zz34^4 + zz12^2*zz23^2*zz34^4), 
  0, 0, -((zz23*(2*w*wb*zz12^2*zz13^3*zz23^4*zz24 - 2*w^2*wb*zz12^2*zz13^3*
       zz23^4*zz24 - 2*w*zz12^2*zz13^3*zz23^3*zz24^2 + 
      2*w^2*zz12^2*zz13^3*zz23^3*zz24^2 + 2*wb*zz12^2*zz13^3*zz23^3*zz24^2 - 
      10*w*wb*zz12^2*zz13^3*zz23^3*zz24^2 + 8*w^2*wb*zz12^2*zz13^3*zz23^3*
       zz24^2 + 4*w^2*zz12*zz13^4*zz23^3*zz24^2 - 4*w^3*zz12*zz13^4*zz23^3*
       zz24^2 + 4*w*wb*zz12*zz13^3*zz23^4*zz24^2 - 4*w^2*wb*zz12*zz13^3*
       zz23^4*zz24^2 + 6*w*zz12^2*zz13^3*zz23^2*zz24^3 - 
      6*w^2*zz12^2*zz13^3*zz23^2*zz24^3 - 6*wb*zz12^2*zz13^3*zz23^2*zz24^3 + 
      18*w*wb*zz12^2*zz13^3*zz23^2*zz24^3 - 12*w^2*wb*zz12^2*zz13^3*zz23^2*
       zz24^3 + 2*w*zz12*zz13^4*zz23^2*zz24^3 - 14*w^2*zz12*zz13^4*zz23^2*
       zz24^3 + 12*w^3*zz12*zz13^4*zz23^2*zz24^3 - 2*wb*zz12*zz13^4*zz23^2*
       zz24^3 + 2*w*wb*zz12*zz13^4*zz23^2*zz24^3 + 2*w*wb*zz13^5*zz23^2*
       zz24^3 - 2*w^2*wb*zz13^5*zz23^2*zz24^3 - 2*w*zz12*zz13^3*zz23^3*
       zz24^3 + 2*w^2*zz12*zz13^3*zz23^3*zz24^3 + 2*wb*zz12*zz13^3*zz23^3*
       zz24^3 - 14*w*wb*zz12*zz13^3*zz23^3*zz24^3 + 12*w^2*wb*zz12*zz13^3*
       zz23^3*zz24^3 - 4*w*wb*zz13^4*zz23^3*zz24^3 + 
      4*w^2*wb*zz13^4*zz23^3*zz24^3 + 2*w*wb*zz13^3*zz23^4*zz24^3 - 
      2*w^2*wb*zz13^3*zz23^4*zz24^3 - 6*w*zz12^2*zz13^3*zz23*zz24^4 + 
      6*w^2*zz12^2*zz13^3*zz23*zz24^4 + 6*wb*zz12^2*zz13^3*zz23*zz24^4 - 
      14*w*wb*zz12^2*zz13^3*zz23*zz24^4 + 8*w^2*wb*zz12^2*zz13^3*zz23*
       zz24^4 - 4*w*zz12*zz13^4*zz23*zz24^4 + 16*w^2*zz12*zz13^4*zz23*
       zz24^4 - 12*w^3*zz12*zz13^4*zz23*zz24^4 + 4*wb*zz12*zz13^4*zz23*
       zz24^4 - 4*w*wb*zz12*zz13^4*zz23*zz24^4 - 4*w*wb*zz13^5*zz23*zz24^4 + 
      4*w^2*wb*zz13^5*zz23*zz24^4 + 4*w*zz12*zz13^3*zz23^2*zz24^4 - 
      4*w^2*zz12*zz13^3*zz23^2*zz24^4 - 4*wb*zz12*zz13^3*zz23^2*zz24^4 + 
      16*w*wb*zz12*zz13^3*zz23^2*zz24^4 - 12*w^2*wb*zz12*zz13^3*zz23^2*
       zz24^4 + 8*w*wb*zz13^4*zz23^2*zz24^4 - 8*w^2*wb*zz13^4*zz23^2*zz24^4 - 
      4*w*wb*zz13^3*zz23^3*zz24^4 + 4*w^2*wb*zz13^3*zz23^3*zz24^4 + 
      2*w*zz12^2*zz13^3*zz24^5 - 2*w^2*zz12^2*zz13^3*zz24^5 - 
      2*wb*zz12^2*zz13^3*zz24^5 + 4*w*wb*zz12^2*zz13^3*zz24^5 - 
      2*w^2*wb*zz12^2*zz13^3*zz24^5 + 2*w*zz12*zz13^4*zz24^5 - 
      6*w^2*zz12*zz13^4*zz24^5 + 4*w^3*zz12*zz13^4*zz24^5 - 
      2*wb*zz12*zz13^4*zz24^5 + 2*w*wb*zz12*zz13^4*zz24^5 + 
      2*w*wb*zz13^5*zz24^5 - 2*w^2*wb*zz13^5*zz24^5 - 
      2*w*zz12*zz13^3*zz23*zz24^5 + 2*w^2*zz12*zz13^3*zz23*zz24^5 + 
      2*wb*zz12*zz13^3*zz23*zz24^5 - 6*w*wb*zz12*zz13^3*zz23*zz24^5 + 
      4*w^2*wb*zz12*zz13^3*zz23*zz24^5 - 4*w*wb*zz13^4*zz23*zz24^5 + 
      4*w^2*wb*zz13^4*zz23*zz24^5 + 2*w*wb*zz13^3*zz23^2*zz24^5 - 
      2*w^2*wb*zz13^3*zz23^2*zz24^5 - 2*w*wb*zz12^3*zz13^2*zz23^4*zz34 + 
      2*w^2*wb*zz12^3*zz13^2*zz23^4*zz34 + 2*w*zz12^3*zz13^2*zz23^3*zz24*
       zz34 - 2*w^2*zz12^3*zz13^2*zz23^3*zz24*zz34 - 
      2*wb*zz12^3*zz13^2*zz23^3*zz24*zz34 + 14*w*wb*zz12^3*zz13^2*zz23^3*zz24*
       zz34 - 12*w^2*wb*zz12^3*zz13^2*zz23^3*zz24*zz34 - 
      4*w^2*zz12^2*zz13^3*zz23^3*zz24*zz34 + 4*w^3*zz12^2*zz13^3*zz23^3*zz24*
       zz34 - 8*w*wb*zz12^2*zz13^3*zz23^3*zz24*zz34 + 
      8*w^2*wb*zz12^2*zz13^3*zz23^3*zz24*zz34 - 2*w^3*wb*zz12*zz13^4*zz23^3*
       zz24*zz34 + 2*w^4*wb*zz12*zz13^4*zz23^3*zz24*zz34 + 
      2*w^2*wb^2*zz12*zz13^4*zz23^3*zz24*zz34 - 2*w^3*wb^2*zz12*zz13^4*zz23^3*
       zz24*zz34 + w^2*zz12^2*zz13^2*zz23^4*zz24*zz34 - 
      w*wb*zz12^2*zz13^2*zz23^4*zz24*zz34 - w^3*wb*zz12*zz13^3*zz23^4*zz24*
       zz34 + w^2*wb^2*zz12*zz13^3*zz23^4*zz24*zz34 - 
      10*w*zz12^3*zz13^2*zz23^2*zz24^2*zz34 + 10*w^2*zz12^3*zz13^2*zz23^2*
       zz24^2*zz34 + 10*wb*zz12^3*zz13^2*zz23^2*zz24^2*zz34 - 
      34*w*wb*zz12^3*zz13^2*zz23^2*zz24^2*zz34 + 24*w^2*wb*zz12^3*zz13^2*
       zz23^2*zz24^2*zz34 + 4*w*zz12^2*zz13^3*zz23^2*zz24^2*zz34 + 
      10*w^2*zz12^2*zz13^3*zz23^2*zz24^2*zz34 - 14*w^3*zz12^2*zz13^3*zz23^2*
       zz24^2*zz34 - 4*wb*zz12^2*zz13^3*zz23^2*zz24^2*zz34 + 
      22*w*wb*zz12^2*zz13^3*zz23^2*zz24^2*zz34 - 18*w^2*wb*zz12^2*zz13^3*
       zz23^2*zz24^2*zz34 - 12*w^2*zz12*zz13^4*zz23^2*zz24^2*zz34 + 
      16*w^3*zz12*zz13^4*zz23^2*zz24^2*zz34 - 4*w^4*zz12*zz13^4*zz23^2*zz24^2*
       zz34 - 2*w*wb*zz12*zz13^4*zz23^2*zz24^2*zz34 - 
      6*w^2*wb*zz12*zz13^4*zz23^2*zz24^2*zz34 + 14*w^3*wb*zz12*zz13^4*zz23^2*
       zz24^2*zz34 - 6*w^4*wb*zz12*zz13^4*zz23^2*zz24^2*zz34 + 
      4*w*wb^2*zz12*zz13^4*zz23^2*zz24^2*zz34 - 10*w^2*wb^2*zz12*zz13^4*
       zz23^2*zz24^2*zz34 + 6*w^3*wb^2*zz12*zz13^4*zz23^2*zz24^2*zz34 + 
      2*w^3*wb*zz13^5*zz23^2*zz24^2*zz34 - 2*w^4*wb*zz13^5*zz23^2*zz24^2*
       zz34 - 2*w^2*wb^2*zz13^5*zz23^2*zz24^2*zz34 + 2*w^3*wb^2*zz13^5*zz23^2*
       zz24^2*zz34 - 2*w*zz12^2*zz13^2*zz23^3*zz24^2*zz34 - 
      w^2*zz12^2*zz13^2*zz23^3*zz24^2*zz34 + 2*wb*zz12^2*zz13^2*zz23^3*zz24^2*
       zz34 + 17*w*wb*zz12^2*zz13^2*zz23^3*zz24^2*zz34 - 
      16*w^2*wb*zz12^2*zz13^2*zz23^3*zz24^2*zz34 + 11*w^2*zz12*zz13^3*zz23^3*
       zz24^2*zz34 - 12*w^3*zz12*zz13^3*zz23^3*zz24^2*zz34 - 
      3*w*wb*zz12*zz13^3*zz23^3*zz24^2*zz34 + 4*w^2*wb*zz12*zz13^3*zz23^3*
       zz24^2*zz34 + 4*w^3*wb*zz12*zz13^3*zz23^3*zz24^2*zz34 - 
      4*w^2*wb^2*zz12*zz13^3*zz23^3*zz24^2*zz34 - 3*w^3*wb*zz13^4*zz23^3*
       zz24^2*zz34 + 2*w^4*wb*zz13^4*zz23^3*zz24^2*zz34 + 
      3*w^2*wb^2*zz13^4*zz23^3*zz24^2*zz34 - 2*w^3*wb^2*zz13^4*zz23^3*zz24^2*
       zz34 + w^2*zz12*zz13^2*zz23^4*zz24^2*zz34 + 5*w*wb*zz12*zz13^2*zz23^4*
       zz24^2*zz34 - 6*w^2*wb*zz12*zz13^2*zz23^4*zz24^2*zz34 + 
      w^3*wb*zz13^3*zz23^4*zz24^2*zz34 - w^2*wb^2*zz13^3*zz23^4*zz24^2*zz34 + 
      14*w*zz12^3*zz13^2*zz23*zz24^3*zz34 - 14*w^2*zz12^3*zz13^2*zz23*zz24^3*
       zz34 - 14*wb*zz12^3*zz13^2*zz23*zz24^3*zz34 + 
      34*w*wb*zz12^3*zz13^2*zz23*zz24^3*zz34 - 20*w^2*wb*zz12^3*zz13^2*zz23*
       zz24^3*zz34 - 2*w*zz12^2*zz13^3*zz23*zz24^3*zz34 - 
      14*w^2*zz12^2*zz13^3*zz23*zz24^3*zz34 + 16*w^3*zz12^2*zz13^3*zz23*
       zz24^3*zz34 + 2*wb*zz12^2*zz13^3*zz23*zz24^3*zz34 - 
      14*w*wb*zz12^2*zz13^3*zz23*zz24^3*zz34 + 12*w^2*wb*zz12^2*zz13^3*zz23*
       zz24^3*zz34 - 4*w*zz12*zz13^4*zz23*zz24^3*zz34 + 
      14*w^2*zz12*zz13^4*zz23*zz24^3*zz34 - 18*w^3*zz12*zz13^4*zz23*zz24^3*
       zz34 + 8*w^4*zz12*zz13^4*zz23*zz24^3*zz34 + 4*wb*zz12*zz13^4*zz23*
       zz24^3*zz34 - 2*w*wb*zz12*zz13^4*zz23*zz24^3*zz34 + 
      14*w^2*wb*zz12*zz13^4*zz23*zz24^3*zz34 - 22*w^3*wb*zz12*zz13^4*zz23*
       zz24^3*zz34 + 6*w^4*wb*zz12*zz13^4*zz23*zz24^3*zz34 - 
      8*w*wb^2*zz12*zz13^4*zz23*zz24^3*zz34 + 14*w^2*wb^2*zz12*zz13^4*zz23*
       zz24^3*zz34 - 6*w^3*wb^2*zz12*zz13^4*zz23*zz24^3*zz34 - 
      4*w*wb*zz13^5*zz23*zz24^3*zz34 + 4*w^2*wb*zz13^5*zz23*zz24^3*zz34 - 
      4*w^3*wb*zz13^5*zz23*zz24^3*zz34 + 4*w^4*wb*zz13^5*zz23*zz24^3*zz34 + 
      4*w^2*wb^2*zz13^5*zz23*zz24^3*zz34 - 4*w^3*wb^2*zz13^5*zz23*zz24^3*
       zz34 - 8*w*zz12^2*zz13^2*zz23^2*zz24^3*zz34 + 
      11*w^2*zz12^2*zz13^2*zz23^2*zz24^3*zz34 + 8*wb*zz12^2*zz13^2*zz23^2*
       zz24^3*zz34 - 43*w*wb*zz12^2*zz13^2*zz23^2*zz24^3*zz34 + 
      32*w^2*wb*zz12^2*zz13^2*zz23^2*zz24^3*zz34 + 8*w*zz12*zz13^3*zz23^2*
       zz24^3*zz34 - 16*w^2*zz12*zz13^3*zz23^2*zz24^3*zz34 + 
      10*w^3*zz12*zz13^3*zz23^2*zz24^3*zz34 - 8*wb*zz12*zz13^3*zz23^2*zz24^3*
       zz34 - 4*w*wb*zz12*zz13^3*zz23^2*zz24^3*zz34 + 
      10*w^2*wb*zz12*zz13^3*zz23^2*zz24^3*zz34 - 5*w^3*wb*zz12*zz13^3*zz23^2*
       zz24^3*zz34 + 5*w^2*wb^2*zz12*zz13^3*zz23^2*zz24^3*zz34 + 
      12*w*wb*zz13^4*zz23^2*zz24^3*zz34 - 12*w^2*wb*zz13^4*zz23^2*zz24^3*
       zz34 + 5*w^3*wb*zz13^4*zz23^2*zz24^3*zz34 - 4*w^4*wb*zz13^4*zz23^2*
       zz24^3*zz34 - 5*w^2*wb^2*zz13^4*zz23^2*zz24^3*zz34 + 
      4*w^3*wb^2*zz13^4*zz23^2*zz24^3*zz34 - 4*w*zz12*zz13^2*zz23^3*zz24^3*
       zz34 + 2*w^2*zz12*zz13^2*zz23^3*zz24^3*zz34 + 
      4*wb*zz12*zz13^2*zz23^3*zz24^3*zz34 + 6*w*wb*zz12*zz13^2*zz23^3*zz24^3*
       zz34 - 8*w^2*wb*zz12*zz13^2*zz23^3*zz24^3*zz34 - 
      12*w*wb*zz13^3*zz23^3*zz24^3*zz34 + 12*w^2*wb*zz13^3*zz23^3*zz24^3*
       zz34 - w^3*wb*zz13^3*zz23^3*zz24^3*zz34 + w^2*wb^2*zz13^3*zz23^3*
       zz24^3*zz34 + 4*w*wb*zz13^2*zz23^4*zz24^3*zz34 - 
      4*w^2*wb*zz13^2*zz23^4*zz24^3*zz34 - 6*w*zz12^3*zz13^2*zz24^4*zz34 + 
      6*w^2*zz12^3*zz13^2*zz24^4*zz34 + 6*wb*zz12^3*zz13^2*zz24^4*zz34 - 
      12*w*wb*zz12^3*zz13^2*zz24^4*zz34 + 6*w^2*wb*zz12^3*zz13^2*zz24^4*
       zz34 - 2*w*zz12^2*zz13^3*zz24^4*zz34 + 8*w^2*zz12^2*zz13^3*zz24^4*
       zz34 - 6*w^3*zz12^2*zz13^3*zz24^4*zz34 + 2*wb*zz12^2*zz13^3*zz24^4*
       zz34 - 2*w^2*wb*zz12^2*zz13^3*zz24^4*zz34 - 4*w*zz12*zz13^4*zz24^4*
       zz34 + 6*w^2*zz12*zz13^4*zz24^4*zz34 + 2*w^3*zz12*zz13^4*zz24^4*zz34 - 
      4*w^4*zz12*zz13^4*zz24^4*zz34 + 4*wb*zz12*zz13^4*zz24^4*zz34 - 
      4*w*wb*zz12*zz13^4*zz24^4*zz34 - 8*w^2*wb*zz12*zz13^4*zz24^4*zz34 + 
      10*w^3*wb*zz12*zz13^4*zz24^4*zz34 - 2*w^4*wb*zz12*zz13^4*zz24^4*zz34 + 
      4*w*wb^2*zz12*zz13^4*zz24^4*zz34 - 6*w^2*wb^2*zz12*zz13^4*zz24^4*zz34 + 
      2*w^3*wb^2*zz12*zz13^4*zz24^4*zz34 - 4*w*wb*zz13^5*zz24^4*zz34 + 
      4*w^2*wb*zz13^5*zz24^4*zz34 + 2*w^3*wb*zz13^5*zz24^4*zz34 - 
      2*w^4*wb*zz13^5*zz24^4*zz34 - 2*w^2*wb^2*zz13^5*zz24^4*zz34 + 
      2*w^3*wb^2*zz13^5*zz24^4*zz34 + 10*w*zz12^2*zz13^2*zz23*zz24^4*zz34 - 
      11*w^2*zz12^2*zz13^2*zz23*zz24^4*zz34 - 10*wb*zz12^2*zz13^2*zz23*zz24^4*
       zz34 + 27*w*wb*zz12^2*zz13^2*zz23*zz24^4*zz34 - 
      16*w^2*wb*zz12^2*zz13^2*zz23*zz24^4*zz34 + 8*w*zz12*zz13^3*zz23*zz24^4*
       zz34 - 11*w^2*zz12*zz13^3*zz23*zz24^4*zz34 + 2*w^3*zz12*zz13^3*zz23*
       zz24^4*zz34 - 8*wb*zz12*zz13^3*zz23*zz24^4*zz34 + 
      23*w*wb*zz12*zz13^3*zz23*zz24^4*zz34 - 14*w^2*wb*zz12*zz13^3*zz23*
       zz24^4*zz34 + 2*w^3*wb*zz12*zz13^3*zz23*zz24^4*zz34 - 
      2*w^2*wb^2*zz12*zz13^3*zz23*zz24^4*zz34 + 12*w*wb*zz13^4*zz23*zz24^4*
       zz34 - 12*w^2*wb*zz13^4*zz23*zz24^4*zz34 - 2*w^3*wb*zz13^4*zz23*zz24^4*
       zz34 + 2*w^4*wb*zz13^4*zz23*zz24^4*zz34 + 2*w^2*wb^2*zz13^4*zz23*
       zz24^4*zz34 - 2*w^3*wb^2*zz13^4*zz23*zz24^4*zz34 - 
      4*w*zz12*zz13^2*zz23^2*zz24^4*zz34 + 5*w^2*zz12*zz13^2*zz23^2*zz24^4*
       zz34 + 4*wb*zz12*zz13^2*zz23^2*zz24^4*zz34 - 19*w*wb*zz12*zz13^2*
       zz23^2*zz24^4*zz34 + 14*w^2*wb*zz12*zz13^2*zz23^2*zz24^4*zz34 - 
      12*w*wb*zz13^3*zz23^2*zz24^4*zz34 + 12*w^2*wb*zz13^3*zz23^2*zz24^4*
       zz34 + 4*w*wb*zz13^2*zz23^3*zz24^4*zz34 - 4*w^2*wb*zz13^2*zz23^3*
       zz24^4*zz34 - 4*w*wb*zz12^4*zz13*zz23^3*zz34^2 + 
      4*w^2*wb*zz12^4*zz13*zz23^3*zz34^2 + 8*w*wb*zz12^3*zz13^2*zz23^3*
       zz34^2 - 8*w^2*wb*zz12^3*zz13^2*zz23^3*zz34^2 + 
      2*w^3*wb*zz12^2*zz13^3*zz23^3*zz34^2 - 2*w^4*wb*zz12^2*zz13^3*zz23^3*
       zz34^2 - 2*w^2*wb^2*zz12^2*zz13^3*zz23^3*zz34^2 + 
      2*w^3*wb^2*zz12^2*zz13^3*zz23^3*zz34^2 - 4*w*wb*zz12^3*zz13*zz23^4*
       zz34^2 + 4*w^2*wb*zz12^3*zz13*zz23^4*zz34^2 - 
      w^3*wb*zz12^2*zz13^2*zz23^4*zz34^2 + w^2*wb^2*zz12^2*zz13^2*zz23^4*
       zz34^2 + w^4*wb^2*zz12*zz13^3*zz23^4*zz34^2 - 
      w^3*wb^3*zz12*zz13^3*zz23^4*zz34^2 + 4*w*zz12^4*zz13*zz23^2*zz24*
       zz34^2 - 4*w^2*zz12^4*zz13*zz23^2*zz24*zz34^2 - 
      4*wb*zz12^4*zz13*zz23^2*zz24*zz34^2 + 18*w*wb*zz12^4*zz13*zz23^2*zz24*
       zz34^2 - 14*w^2*wb*zz12^4*zz13*zz23^2*zz24*zz34^2 - 
      6*w*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 4*w^2*zz12^3*zz13^2*zz23^2*zz24*
       zz34^2 + 2*w^3*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 
      6*wb*zz12^3*zz13^2*zz23^2*zz24*zz34^2 - 36*w*wb*zz12^3*zz13^2*zz23^2*
       zz24*zz34^2 + 30*w^2*wb*zz12^3*zz13^2*zz23^2*zz24*zz34^2 + 
      12*w^2*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 16*w^3*zz12^2*zz13^3*zz23^2*
       zz24*zz34^2 + 4*w^4*zz12^2*zz13^3*zz23^2*zz24*zz34^2 + 
      12*w*wb*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 4*w^2*wb*zz12^2*zz13^3*
       zz23^2*zz24*zz34^2 - 14*w^3*wb*zz12^2*zz13^3*zz23^2*zz24*zz34^2 + 
      6*w^4*wb*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 4*w*wb^2*zz12^2*zz13^3*
       zz23^2*zz24*zz34^2 + 10*w^2*wb^2*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 
      6*w^3*wb^2*zz12^2*zz13^3*zz23^2*zz24*zz34^2 + 4*w^3*wb*zz12*zz13^4*
       zz23^2*zz24*zz34^2 - 6*w^4*wb*zz12*zz13^4*zz23^2*zz24*zz34^2 + 
      2*w^5*wb*zz12*zz13^4*zz23^2*zz24*zz34^2 - 4*w^2*wb^2*zz12*zz13^4*zz23^2*
       zz24*zz34^2 + 6*w^3*wb^2*zz12*zz13^4*zz23^2*zz24*zz34^2 - 
      2*w^4*wb^2*zz12*zz13^4*zz23^2*zz24*zz34^2 + 4*w*zz12^3*zz13*zz23^3*zz24*
       zz34^2 - 2*w^2*zz12^3*zz13*zz23^3*zz24*zz34^2 - 
      4*wb*zz12^3*zz13*zz23^3*zz24*zz34^2 - 6*w*wb*zz12^3*zz13*zz23^3*zz24*
       zz34^2 + 8*w^2*wb*zz12^3*zz13*zz23^3*zz24*zz34^2 - 
      15*w^2*zz12^2*zz13^2*zz23^3*zz24*zz34^2 + 12*w^3*zz12^2*zz13^2*zz23^3*
       zz24*zz34^2 - w*wb*zz12^2*zz13^2*zz23^3*zz24*zz34^2 + 
      4*w^2*wb*zz12^2*zz13^2*zz23^3*zz24*zz34^2 + 5*w^3*wb*zz12*zz13^3*zz23^3*
       zz24*zz34^2 + 2*w^4*wb*zz12*zz13^3*zz23^3*zz24*zz34^2 - 
      5*w^2*wb^2*zz12*zz13^3*zz23^3*zz24*zz34^2 - 2*w^3*wb^2*zz12*zz13^3*
       zz23^3*zz24*zz34^2 - 5*w^4*wb^2*zz12*zz13^3*zz23^3*zz24*zz34^2 + 
      5*w^3*wb^3*zz12*zz13^3*zz23^3*zz24*zz34^2 - w^4*wb^2*zz13^4*zz23^3*zz24*
       zz34^2 + w^3*wb^3*zz13^4*zz23^3*zz24*zz34^2 + 2*w^2*zz12^2*zz13*zz23^4*
       zz24*zz34^2 - 8*w*wb*zz12^2*zz13*zz23^4*zz24*zz34^2 + 
      6*w^2*wb*zz12^2*zz13*zz23^4*zz24*zz34^2 - 6*w^3*wb*zz12*zz13^2*zz23^4*
       zz24*zz34^2 + 6*w^2*wb^2*zz12*zz13^2*zz23^4*zz24*zz34^2 + 
      w^4*wb^2*zz13^3*zz23^4*zz24*zz34^2 - w^3*wb^3*zz13^3*zz23^4*zz24*
       zz34^2 - 10*w*zz12^4*zz13*zz23*zz24^2*zz34^2 + 
      10*w^2*zz12^4*zz13*zz23*zz24^2*zz34^2 + 10*wb*zz12^4*zz13*zz23*zz24^2*
       zz34^2 - 26*w*wb*zz12^4*zz13*zz23*zz24^2*zz34^2 + 
      16*w^2*wb*zz12^4*zz13*zz23*zz24^2*zz34^2 + 14*w*zz12^3*zz13^2*zz23*
       zz24^2*zz34^2 - 12*w^2*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 
      2*w^3*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 14*wb*zz12^3*zz13^2*zz23*
       zz24^2*zz34^2 + 36*w*wb*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 
      22*w^2*wb*zz12^3*zz13^2*zz23*zz24^2*zz34^2 - 2*w*zz12^2*zz13^3*zz23*
       zz24^2*zz34^2 - 12*w^2*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 
      26*w^3*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 12*w^4*zz12^2*zz13^3*zz23*
       zz24^2*zz34^2 + 2*wb*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 
      12*w*wb*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 14*w^2*wb*zz12^2*zz13^3*zz23*
       zz24^2*zz34^2 + 30*w^3*wb*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 
      6*w^4*wb*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 12*w*wb^2*zz12^2*zz13^3*
       zz23*zz24^2*zz34^2 - 18*w^2*wb^2*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 
      6*w^3*wb^2*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 12*w^2*zz12*zz13^4*zz23*
       zz24^2*zz34^2 - 20*w^3*zz12*zz13^4*zz23*zz24^2*zz34^2 + 
      8*w^4*zz12*zz13^4*zz23*zz24^2*zz34^2 + 4*w*wb*zz12*zz13^4*zz23*zz24^2*
       zz34^2 + 12*w^2*wb*zz12*zz13^4*zz23*zz24^2*zz34^2 - 
      14*w^3*wb*zz12*zz13^4*zz23*zz24^2*zz34^2 + 2*w^4*wb*zz12*zz13^4*zz23*
       zz24^2*zz34^2 - 4*w^5*wb*zz12*zz13^4*zz23*zz24^2*zz34^2 - 
      8*w*wb^2*zz12*zz13^4*zz23*zz24^2*zz34^2 + 6*w^2*wb^2*zz12*zz13^4*zz23*
       zz24^2*zz34^2 - 2*w^3*wb^2*zz12*zz13^4*zz23*zz24^2*zz34^2 + 
      4*w^4*wb^2*zz12*zz13^4*zz23*zz24^2*zz34^2 - 4*w^3*wb*zz13^5*zz23*zz24^2*
       zz34^2 + 6*w^4*wb*zz13^5*zz23*zz24^2*zz34^2 - 
      2*w^5*wb*zz13^5*zz23*zz24^2*zz34^2 + 4*w^2*wb^2*zz13^5*zz23*zz24^2*
       zz34^2 - 6*w^3*wb^2*zz13^5*zz23*zz24^2*zz34^2 + 
      2*w^4*wb^2*zz13^5*zz23*zz24^2*zz34^2 + 8*w*zz12^3*zz13*zz23^2*zz24^2*
       zz34^2 - 12*w^2*zz12^3*zz13*zz23^2*zz24^2*zz34^2 - 
      8*wb*zz12^3*zz13*zz23^2*zz24^2*zz34^2 + 44*w*wb*zz12^3*zz13*zz23^2*
       zz24^2*zz34^2 - 32*w^2*wb*zz12^3*zz13*zz23^2*zz24^2*zz34^2 + 
      3*w^2*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 - 3*w*wb*zz12^2*zz13^2*zz23^2*
       zz24^2*zz34^2 + 2*w^3*wb*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 - 
      2*w^2*wb^2*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 - 
      22*w^2*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 32*w^3*zz12*zz13^3*zz23^2*
       zz24^2*zz34^2 - 8*w^4*zz12*zz13^3*zz23^2*zz24^2*zz34^2 - 
      10*w*wb*zz12*zz13^3*zz23^2*zz24^2*zz34^2 - 8*w^2*wb*zz12*zz13^3*zz23^2*
       zz24^2*zz34^2 + 8*w*wb^2*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 
      8*w^2*wb^2*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 7*w^4*wb^2*zz12*zz13^3*
       zz23^2*zz24^2*zz34^2 - 7*w^3*wb^3*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 
      9*w^3*wb*zz13^4*zz23^2*zz24^2*zz34^2 - 10*w^4*wb*zz13^4*zz23^2*zz24^2*
       zz34^2 + 2*w^5*wb*zz13^4*zz23^2*zz24^2*zz34^2 - 
      9*w^2*wb^2*zz13^4*zz23^2*zz24^2*zz34^2 + 10*w^3*wb^2*zz13^4*zz23^2*
       zz24^2*zz34^2 - 2*w^3*wb^3*zz13^4*zz23^2*zz24^2*zz34^2 + 
      2*w*zz12^2*zz13*zz23^3*zz24^2*zz34^2 - 2*wb*zz12^2*zz13*zz23^3*zz24^2*
       zz34^2 - 16*w*wb*zz12^2*zz13*zz23^3*zz24^2*zz34^2 + 
      16*w^2*wb*zz12^2*zz13*zz23^3*zz24^2*zz34^2 + 8*w^2*zz12*zz13^2*zz23^3*
       zz24^2*zz34^2 - 12*w^3*zz12*zz13^2*zz23^3*zz24^2*zz34^2 + 
      8*w*wb*zz12*zz13^2*zz23^3*zz24^2*zz34^2 - 4*w^2*wb*zz12*zz13^2*zz23^3*
       zz24^2*zz34^2 + 4*w^3*wb*zz12*zz13^2*zz23^3*zz24^2*zz34^2 - 
      4*w^2*wb^2*zz12*zz13^2*zz23^3*zz24^2*zz34^2 - 6*w^3*wb*zz13^3*zz23^3*
       zz24^2*zz34^2 + 4*w^4*wb*zz13^3*zz23^3*zz24^2*zz34^2 + 
      6*w^2*wb^2*zz13^3*zz23^3*zz24^2*zz34^2 - 4*w^3*wb^2*zz13^3*zz23^3*
       zz24^2*zz34^2 - 2*w^4*wb^2*zz13^3*zz23^3*zz24^2*zz34^2 + 
      2*w^3*wb^3*zz13^3*zz23^3*zz24^2*zz34^2 + 2*w^2*zz12*zz13*zz23^4*zz24^2*
       zz34^2 - 2*w*wb*zz12*zz13*zz23^4*zz24^2*zz34^2 + 
      w^3*wb*zz13^2*zz23^4*zz24^2*zz34^2 - w^2*wb^2*zz13^2*zz23^4*zz24^2*
       zz34^2 + 6*w*zz12^4*zz13*zz24^3*zz34^2 - 6*w^2*zz12^4*zz13*zz24^3*
       zz34^2 - 6*wb*zz12^4*zz13*zz24^3*zz34^2 + 12*w*wb*zz12^4*zz13*zz24^3*
       zz34^2 - 6*w^2*wb*zz12^4*zz13*zz24^3*zz34^2 + 4*w*zz12^2*zz13^3*zz24^3*
       zz34^2 - 6*w^2*zz12^2*zz13^3*zz24^3*zz34^2 - 6*w^3*zz12^2*zz13^3*
       zz24^3*zz34^2 + 8*w^4*zz12^2*zz13^3*zz24^3*zz34^2 - 
      4*wb*zz12^2*zz13^3*zz24^3*zz34^2 - 10*w*wb*zz12^2*zz13^3*zz24^3*
       zz34^2 + 30*w^2*wb*zz12^2*zz13^3*zz24^3*zz34^2 - 
      18*w^3*wb*zz12^2*zz13^3*zz24^3*zz34^2 + 2*w^4*wb*zz12^2*zz13^3*zz24^3*
       zz34^2 - 8*w*wb^2*zz12^2*zz13^3*zz24^3*zz34^2 + 
      10*w^2*wb^2*zz12^2*zz13^3*zz24^3*zz34^2 - 2*w^3*wb^2*zz12^2*zz13^3*
       zz24^3*zz34^2 + 2*w*zz12*zz13^4*zz24^3*zz34^2 - 
      6*w^3*zz12*zz13^4*zz24^3*zz34^2 + 4*w^4*zz12*zz13^4*zz24^3*zz34^2 - 
      2*wb*zz12*zz13^4*zz24^3*zz34^2 + 8*w*wb*zz12*zz13^4*zz24^3*zz34^2 + 
      2*w^2*wb*zz12*zz13^4*zz24^3*zz34^2 - 14*w^3*wb*zz12*zz13^4*zz24^3*
       zz34^2 + 4*w^4*wb*zz12*zz13^4*zz24^3*zz34^2 + 
      2*w^5*wb*zz12*zz13^4*zz24^3*zz34^2 - 4*w*wb^2*zz12*zz13^4*zz24^3*
       zz34^2 + 10*w^2*wb^2*zz12*zz13^4*zz24^3*zz34^2 - 
      4*w^3*wb^2*zz12*zz13^4*zz24^3*zz34^2 - 2*w^4*wb^2*zz12*zz13^4*zz24^3*
       zz34^2 + 2*w*wb*zz13^5*zz24^3*zz34^2 - 2*w^2*wb*zz13^5*zz24^3*zz34^2 - 
      2*w^4*wb*zz13^5*zz24^3*zz34^2 + 2*w^5*wb*zz13^5*zz24^3*zz34^2 + 
      2*w^3*wb^2*zz13^5*zz24^3*zz34^2 - 2*w^4*wb^2*zz13^5*zz24^3*zz34^2 - 
      14*w*zz12^3*zz13*zz23*zz24^3*zz34^2 + 16*w^2*zz12^3*zz13*zz23*zz24^3*
       zz34^2 + 14*wb*zz12^3*zz13*zz23*zz24^3*zz34^2 - 
      36*w*wb*zz12^3*zz13*zz23*zz24^3*zz34^2 + 20*w^2*wb*zz12^3*zz13*zz23*
       zz24^3*zz34^2 - 14*w*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 
      12*w^2*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 2*w^3*zz12^2*zz13^2*zz23*
       zz24^3*zz34^2 + 14*wb*zz12^2*zz13^2*zz23*zz24^3*zz34^2 - 
      36*w*wb*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 22*w^2*wb*zz12^2*zz13^2*zz23*
       zz24^3*zz34^2 - w^3*wb*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 
      w^2*wb^2*zz12^2*zz13^2*zz23*zz24^3*zz34^2 - 6*w*zz12*zz13^3*zz23*zz24^3*
       zz34^2 + 4*w^2*zz12*zz13^3*zz23*zz24^3*zz34^2 + 
      8*w^3*zz12*zz13^3*zz23*zz24^3*zz34^2 - 4*w^4*zz12*zz13^3*zz23*zz24^3*
       zz34^2 + 6*wb*zz12*zz13^3*zz23*zz24^3*zz34^2 - 
      32*w*wb*zz12*zz13^3*zz23*zz24^3*zz34^2 + 16*w^2*wb*zz12*zz13^3*zz23*
       zz24^3*zz34^2 + 11*w^3*wb*zz12*zz13^3*zz23*zz24^3*zz34^2 - 
      2*w^4*wb*zz12*zz13^3*zz23*zz24^3*zz34^2 + 4*w*wb^2*zz12*zz13^3*zz23*
       zz24^3*zz34^2 - 7*w^2*wb^2*zz12*zz13^3*zz23*zz24^3*zz34^2 + 
      2*w^3*wb^2*zz12*zz13^3*zz23*zz24^3*zz34^2 - 3*w^4*wb^2*zz12*zz13^3*zz23*
       zz24^3*zz34^2 + 3*w^3*wb^3*zz12*zz13^3*zz23*zz24^3*zz34^2 - 
      8*w*wb*zz13^4*zz23*zz24^3*zz34^2 + 8*w^2*wb*zz13^4*zz23*zz24^3*zz34^2 + 
      2*w^4*wb*zz13^4*zz23*zz24^3*zz34^2 - 2*w^5*wb*zz13^4*zz23*zz24^3*
       zz34^2 - 2*w^3*wb^2*zz13^4*zz23*zz24^3*zz34^2 + 
      w^4*wb^2*zz13^4*zz23*zz24^3*zz34^2 + w^3*wb^3*zz13^4*zz23*zz24^3*
       zz34^2 + 10*w*zz12^2*zz13*zz23^2*zz24^3*zz34^2 - 
      14*w^2*zz12^2*zz13*zz23^2*zz24^3*zz34^2 - 10*wb*zz12^2*zz13*zz23^2*
       zz24^3*zz34^2 + 38*w*wb*zz12^2*zz13*zz23^2*zz24^3*zz34^2 - 
      24*w^2*wb*zz12^2*zz13*zz23^2*zz24^3*zz34^2 + 6*w*zz12*zz13^2*zz23^2*
       zz24^3*zz34^2 - 8*w^2*zz12*zz13^2*zz23^2*zz24^3*zz34^2 - 
      2*w^3*zz12*zz13^2*zz23^2*zz24^3*zz34^2 - 6*wb*zz12*zz13^2*zz23^2*zz24^3*
       zz34^2 + 40*w*wb*zz12*zz13^2*zz23^2*zz24^3*zz34^2 - 
      30*w^2*wb*zz12*zz13^2*zz23^2*zz24^3*zz34^2 + w^3*wb*zz12*zz13^2*zz23^2*
       zz24^3*zz34^2 - w^2*wb^2*zz12*zz13^2*zz23^2*zz24^3*zz34^2 + 
      12*w*wb*zz13^3*zz23^2*zz24^3*zz34^2 - 12*w^2*wb*zz13^3*zz23^2*zz24^3*
       zz34^2 + w^4*wb^2*zz13^3*zz23^2*zz24^3*zz34^2 - 
      w^3*wb^3*zz13^3*zz23^2*zz24^3*zz34^2 - 2*w*zz12*zz13*zz23^3*zz24^3*
       zz34^2 + 4*w^2*zz12*zz13*zz23^3*zz24^3*zz34^2 + 
      2*wb*zz12*zz13*zz23^3*zz24^3*zz34^2 - 16*w*wb*zz12*zz13*zz23^3*zz24^3*
       zz34^2 + 12*w^2*wb*zz12*zz13*zz23^3*zz24^3*zz34^2 - 
      8*w*wb*zz13^2*zz23^3*zz24^3*zz34^2 + 8*w^2*wb*zz13^2*zz23^3*zz24^3*
       zz34^2 + 2*w*wb*zz13*zz23^4*zz24^3*zz34^2 - 2*w^2*wb*zz13*zz23^4*
       zz24^3*zz34^2 - 2*w*wb*zz12^5*zz23^2*zz34^3 + 
      2*w^2*wb*zz12^5*zz23^2*zz34^3 + 12*w*wb*zz12^4*zz13*zz23^2*zz34^3 - 
      12*w^2*wb*zz12^4*zz13*zz23^2*zz34^3 - 12*w*wb*zz12^3*zz13^2*zz23^2*
       zz34^3 + 12*w^2*wb*zz12^3*zz13^2*zz23^2*zz34^3 - 
      6*w^3*wb*zz12^2*zz13^3*zz23^2*zz34^3 + 8*w^4*wb*zz12^2*zz13^3*zz23^2*
       zz34^3 - 2*w^5*wb*zz12^2*zz13^3*zz23^2*zz34^3 + 
      6*w^2*wb^2*zz12^2*zz13^3*zz23^2*zz34^3 - 8*w^3*wb^2*zz12^2*zz13^3*
       zz23^2*zz34^3 + 2*w^4*wb^2*zz12^2*zz13^3*zz23^2*zz34^3 + 
      4*w*wb*zz12^4*zz23^3*zz34^3 - 4*w^2*wb*zz12^4*zz23^3*zz34^3 + 
      12*w*wb*zz12^3*zz13*zz23^3*zz34^3 - 12*w^2*wb*zz12^3*zz13*zz23^3*
       zz34^3 + w^3*wb*zz12^3*zz13*zz23^3*zz34^3 - w^2*wb^2*zz12^3*zz13*
       zz23^3*zz34^3 + 6*w^3*wb*zz12^2*zz13^2*zz23^3*zz34^3 - 
      4*w^4*wb*zz12^2*zz13^2*zz23^3*zz34^3 - 6*w^2*wb^2*zz12^2*zz13^2*zz23^3*
       zz34^3 + 4*w^3*wb^2*zz12^2*zz13^2*zz23^3*zz34^3 - 
      3*w^4*wb^2*zz12*zz13^3*zz23^3*zz34^3 + 3*w^3*wb^3*zz12*zz13^3*zz23^3*
       zz34^3 + w^5*wb^3*zz12*zz13^3*zz23^3*zz34^3 - 
      w^4*wb^4*zz12*zz13^3*zz23^3*zz34^3 - 2*w*wb*zz12^3*zz23^4*zz34^3 + 
      2*w^2*wb*zz12^3*zz23^4*zz34^3 - w^3*wb*zz12^2*zz13*zz23^4*zz34^3 + 
      w^2*wb^2*zz12^2*zz13*zz23^4*zz34^3 + 2*w^4*wb^2*zz12*zz13^2*zz23^4*
       zz34^3 - 2*w^3*wb^3*zz12*zz13^2*zz23^4*zz34^3 + 
      2*w*zz12^5*zz23*zz24*zz34^3 - 2*w^2*zz12^5*zz23*zz24*zz34^3 - 
      2*wb*zz12^5*zz23*zz24*zz34^3 + 6*w*wb*zz12^5*zz23*zz24*zz34^3 - 
      4*w^2*wb*zz12^5*zz23*zz24*zz34^3 - 8*w*zz12^4*zz13*zz23*zz24*zz34^3 + 
      10*w^2*zz12^4*zz13*zz23*zz24*zz34^3 - 2*w^3*zz12^4*zz13*zz23*zz24*
       zz34^3 + 8*wb*zz12^4*zz13*zz23*zz24*zz34^3 - 22*w*wb*zz12^4*zz13*zz23*
       zz24*zz34^3 + 14*w^2*wb*zz12^4*zz13*zz23*zz24*zz34^3 + 
      6*w*zz12^3*zz13^2*zz23*zz24*zz34^3 - 2*w^2*zz12^3*zz13^2*zz23*zz24*
       zz34^3 - 8*w^3*zz12^3*zz13^2*zz23*zz24*zz34^3 + 
      4*w^4*zz12^3*zz13^2*zz23*zz24*zz34^3 - 6*wb*zz12^3*zz13^2*zz23*zz24*
       zz34^3 + 30*w*wb*zz12^3*zz13^2*zz23*zz24*zz34^3 - 
      16*w^2*wb*zz12^3*zz13^2*zz23*zz24*zz34^3 - 10*w^3*wb*zz12^3*zz13^2*zz23*
       zz24*zz34^3 + 2*w^4*wb*zz12^3*zz13^2*zz23*zz24*zz34^3 - 
      4*w*wb^2*zz12^3*zz13^2*zz23*zz24*zz34^3 + 6*w^2*wb^2*zz12^3*zz13^2*zz23*
       zz24*zz34^3 - 2*w^3*wb^2*zz12^3*zz13^2*zz23*zz24*zz34^3 - 
      12*w^2*zz12^2*zz13^3*zz23*zz24*zz34^3 + 20*w^3*zz12^2*zz13^3*zz23*zz24*
       zz34^3 - 8*w^4*zz12^2*zz13^3*zz23*zz24*zz34^3 - 
      8*w*wb*zz12^2*zz13^3*zz23*zz24*zz34^3 - 8*w^2*wb*zz12^2*zz13^3*zz23*
       zz24*zz34^3 + 18*w^3*wb*zz12^2*zz13^3*zz23*zz24*zz34^3 - 
      4*w^4*wb*zz12^2*zz13^3*zz23*zz24*zz34^3 + 2*w^5*wb*zz12^2*zz13^3*zz23*
       zz24*zz34^3 + 8*w*wb^2*zz12^2*zz13^3*zz23*zz24*zz34^3 - 
      10*w^2*wb^2*zz12^2*zz13^3*zz23*zz24*zz34^3 + 4*w^3*wb^2*zz12^2*zz13^3*
       zz23*zz24*zz34^3 - 2*w^4*wb^2*zz12^2*zz13^3*zz23*zz24*zz34^3 - 
      2*w^3*wb*zz12*zz13^4*zz23*zz24*zz34^3 + 4*w^4*wb*zz12*zz13^4*zz23*zz24*
       zz34^3 - 2*w^5*wb*zz12*zz13^4*zz23*zz24*zz34^3 + 
      2*w^2*wb^2*zz12*zz13^4*zz23*zz24*zz34^3 - 4*w^3*wb^2*zz12*zz13^4*zz23*
       zz24*zz34^3 + 2*w^4*wb^2*zz12*zz13^4*zz23*zz24*zz34^3 - 
      4*w*zz12^4*zz23^2*zz24*zz34^3 + 5*w^2*zz12^4*zz23^2*zz24*zz34^3 + 
      4*wb*zz12^4*zz23^2*zz24*zz34^3 - 17*w*wb*zz12^4*zz23^2*zz24*zz34^3 + 
      12*w^2*wb*zz12^4*zz23^2*zz24*zz34^3 - 8*w*zz12^3*zz13*zz23^2*zz24*
       zz34^3 + 14*w^2*zz12^3*zz13*zz23^2*zz24*zz34^3 - 
      10*w^3*zz12^3*zz13*zz23^2*zz24*zz34^3 + 8*wb*zz12^3*zz13*zz23^2*zz24*
       zz34^3 + 6*w*wb*zz12^3*zz13*zz23^2*zz24*zz34^3 - 
      10*w^2*wb*zz12^3*zz13*zz23^2*zz24*zz34^3 + 27*w^2*zz12^2*zz13^2*zz23^2*
       zz24*zz34^3 - 32*w^3*zz12^2*zz13^2*zz23^2*zz24*zz34^3 + 
      8*w^4*zz12^2*zz13^2*zz23^2*zz24*zz34^3 + 5*w*wb*zz12^2*zz13^2*zz23^2*
       zz24*zz34^3 + 8*w^2*wb*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 
      5*w^3*wb*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 8*w*wb^2*zz12^2*zz13^2*
       zz23^2*zz24*zz34^3 - 3*w^2*wb^2*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 
      2*w^4*wb^2*zz12^2*zz13^2*zz23^2*zz24*zz34^3 + 2*w^3*wb^3*zz12^2*zz13^2*
       zz23^2*zz24*zz34^3 - 10*w^3*wb*zz12*zz13^3*zz23^2*zz24*zz34^3 + 
      10*w^2*wb^2*zz12*zz13^3*zz23^2*zz24*zz34^3 + 5*w^4*wb^2*zz12*zz13^3*
       zz23^2*zz24*zz34^3 - 5*w^3*wb^3*zz12*zz13^3*zz23^2*zz24*zz34^3 - 
      2*w^5*wb^3*zz12*zz13^3*zz23^2*zz24*zz34^3 + 2*w^4*wb^4*zz12*zz13^3*
       zz23^2*zz24*zz34^3 + 2*w^4*wb^2*zz13^4*zz23^2*zz24*zz34^3 - 
      2*w^3*wb^3*zz13^4*zz23^2*zz24*zz34^3 - w^5*wb^3*zz13^4*zz23^2*zz24*
       zz34^3 + w^4*wb^4*zz13^4*zz23^2*zz24*zz34^3 + 
      2*w*zz12^3*zz23^3*zz24*zz34^3 - 4*w^2*zz12^3*zz23^3*zz24*zz34^3 - 
      2*wb*zz12^3*zz23^3*zz24*zz34^3 + 16*w*wb*zz12^3*zz23^3*zz24*zz34^3 - 
      12*w^2*wb*zz12^3*zz23^3*zz24*zz34^3 - 16*w^2*zz12^2*zz13*zz23^3*zz24*
       zz34^3 + 12*w^3*zz12^2*zz13*zz23^3*zz24*zz34^3 + 
      8*w*wb*zz12^2*zz13*zz23^3*zz24*zz34^3 - 4*w^2*wb*zz12^2*zz13*zz23^3*
       zz24*zz34^3 + 7*w^3*wb*zz12^2*zz13*zz23^3*zz24*zz34^3 - 
      7*w^2*wb^2*zz12^2*zz13*zz23^3*zz24*zz34^3 + 19*w^3*wb*zz12*zz13^2*
       zz23^3*zz24*zz34^3 - 2*w^4*wb*zz12*zz13^2*zz23^3*zz24*zz34^3 - 
      19*w^2*wb^2*zz12*zz13^2*zz23^3*zz24*zz34^3 + 2*w^3*wb^2*zz12*zz13^2*
       zz23^3*zz24*zz34^3 - 6*w^4*wb^2*zz12*zz13^2*zz23^3*zz24*zz34^3 + 
      6*w^3*wb^3*zz12*zz13^2*zz23^3*zz24*zz34^3 - 4*w^4*wb^2*zz13^3*zz23^3*
       zz24*zz34^3 + 4*w^3*wb^3*zz13^3*zz23^3*zz24*zz34^3 + 
      w^5*wb^3*zz13^3*zz23^3*zz24*zz34^3 - w^4*wb^4*zz13^3*zz23^3*zz24*
       zz34^3 + w^2*zz12^2*zz23^4*zz24*zz34^3 - 5*w*wb*zz12^2*zz23^4*zz24*
       zz34^3 + 4*w^2*wb*zz12^2*zz23^4*zz24*zz34^3 - 
      7*w^3*wb*zz12*zz13*zz23^4*zz24*zz34^3 + 7*w^2*wb^2*zz12*zz13*zz23^4*
       zz24*zz34^3 + 2*w^4*wb^2*zz13^2*zz23^4*zz24*zz34^3 - 
      2*w^3*wb^3*zz13^2*zz23^4*zz24*zz34^3 - 2*w*zz12^5*zz24^2*zz34^3 + 
      2*w^2*zz12^5*zz24^2*zz34^3 + 2*wb*zz12^5*zz24^2*zz34^3 - 
      4*w*wb*zz12^5*zz24^2*zz34^3 + 2*w^2*wb*zz12^5*zz24^2*zz34^3 + 
      2*w*zz12^4*zz13*zz24^2*zz34^3 - 8*w^2*zz12^4*zz13*zz24^2*zz34^3 + 
      6*w^3*zz12^4*zz13*zz24^2*zz34^3 - 2*wb*zz12^4*zz13*zz24^2*zz34^3 + 
      2*w^2*wb*zz12^4*zz13*zz24^2*zz34^3 - 4*w*zz12^3*zz13^2*zz24^2*zz34^3 + 
      6*w^2*zz12^3*zz13^2*zz24^2*zz34^3 + 6*w^3*zz12^3*zz13^2*zz24^2*zz34^3 - 
      8*w^4*zz12^3*zz13^2*zz24^2*zz34^3 + 4*wb*zz12^3*zz13^2*zz24^2*zz34^3 + 
      10*w*wb*zz12^3*zz13^2*zz24^2*zz34^3 - 30*w^2*wb*zz12^3*zz13^2*zz24^2*
       zz34^3 + 18*w^3*wb*zz12^3*zz13^2*zz24^2*zz34^3 - 
      2*w^4*wb*zz12^3*zz13^2*zz24^2*zz34^3 + 8*w*wb^2*zz12^3*zz13^2*zz24^2*
       zz34^3 - 10*w^2*wb^2*zz12^3*zz13^2*zz24^2*zz34^3 + 
      2*w^3*wb^2*zz12^3*zz13^2*zz24^2*zz34^3 - 4*w^2*zz12*zz13^4*zz24^2*
       zz34^3 + 8*w^3*zz12*zz13^4*zz24^2*zz34^3 - 4*w^4*zz12*zz13^4*zz24^2*
       zz34^3 - 2*w*wb*zz12*zz13^4*zz24^2*zz34^3 - 6*w^2*wb*zz12*zz13^4*
       zz24^2*zz34^3 + 4*w^3*wb*zz12*zz13^4*zz24^2*zz34^3 + 
      18*w^4*wb*zz12*zz13^4*zz24^2*zz34^3 - 14*w^5*wb*zz12*zz13^4*zz24^2*
       zz34^3 + 4*w*wb^2*zz12*zz13^4*zz24^2*zz34^3 - 
      18*w^3*wb^2*zz12*zz13^4*zz24^2*zz34^3 + 14*w^4*wb^2*zz12*zz13^4*zz24^2*
       zz34^3 + 2*w^3*wb*zz13^5*zz24^2*zz34^3 - 4*w^4*wb*zz13^5*zz24^2*
       zz34^3 + 2*w^5*wb*zz13^5*zz24^2*zz34^3 - 2*w^2*wb^2*zz13^5*zz24^2*
       zz34^3 + 4*w^3*wb^2*zz13^5*zz24^2*zz34^3 - 2*w^4*wb^2*zz13^5*zz24^2*
       zz34^3 + 6*w*zz12^4*zz23*zz24^2*zz34^3 - 7*w^2*zz12^4*zz23*zz24^2*
       zz34^3 - 6*wb*zz12^4*zz23*zz24^2*zz34^3 + 15*w*wb*zz12^4*zz23*zz24^2*
       zz34^3 - 8*w^2*wb*zz12^4*zz23*zz24^2*zz34^3 + 
      2*w*zz12^3*zz13*zz23*zz24^2*zz34^3 + 14*w^2*zz12^3*zz13*zz23*zz24^2*
       zz34^3 - 16*w^3*zz12^3*zz13*zz23*zz24^2*zz34^3 - 
      2*wb*zz12^3*zz13*zz23*zz24^2*zz34^3 + 14*w*wb*zz12^3*zz13*zz23*zz24^2*
       zz34^3 - 12*w^2*wb*zz12^3*zz13*zz23*zz24^2*zz34^3 - 
      w^3*wb*zz12^3*zz13*zz23*zz24^2*zz34^3 + w^2*wb^2*zz12^3*zz13*zz23*
       zz24^2*zz34^3 + 2*w*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 
      12*w^2*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 26*w^3*zz12^2*zz13^2*zz23*
       zz24^2*zz34^3 + 12*w^4*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 
      2*wb*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 12*w*wb*zz12^2*zz13^2*zz23*
       zz24^2*zz34^3 + 14*w^2*wb*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 
      32*w^3*wb*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 6*w^4*wb*zz12^2*zz13^2*
       zz23*zz24^2*zz34^3 - 12*w*wb^2*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 
      20*w^2*wb^2*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 6*w^3*wb^2*zz12^2*zz13^2*
       zz23*zz24^2*zz34^3 + 2*w^4*wb^2*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 
      2*w^3*wb^3*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 11*w^2*zz12*zz13^3*zz23*
       zz24^2*zz34^3 - 20*w^3*zz12*zz13^3*zz23*zz24^2*zz34^3 + 
      8*w^4*zz12*zz13^3*zz23*zz24^2*zz34^3 + 9*w*wb*zz12*zz13^3*zz23*zz24^2*
       zz34^3 + 8*w^2*wb*zz12*zz13^3*zz23*zz24^2*zz34^3 - 
      21*w^3*wb*zz12*zz13^3*zz23*zz24^2*zz34^3 + 4*w^4*wb*zz12*zz13^3*zz23*
       zz24^2*zz34^3 - 2*w^5*wb*zz12*zz13^3*zz23*zz24^2*zz34^3 - 
      8*w*wb^2*zz12*zz13^3*zz23*zz24^2*zz34^3 + 13*w^2*wb^2*zz12*zz13^3*zz23*
       zz24^2*zz34^3 - 4*w^3*wb^2*zz12*zz13^3*zz23*zz24^2*zz34^3 + 
      6*w^4*wb^2*zz12*zz13^3*zz23*zz24^2*zz34^3 - 4*w^3*wb^3*zz12*zz13^3*zz23*
       zz24^2*zz34^3 + w^5*wb^3*zz12*zz13^3*zz23*zz24^2*zz34^3 - 
      w^4*wb^4*zz12*zz13^3*zz23*zz24^2*zz34^3 - 6*w^3*wb*zz13^4*zz23*zz24^2*
       zz34^3 + 10*w^4*wb*zz13^4*zz23*zz24^2*zz34^3 - 
      4*w^5*wb*zz13^4*zz23*zz24^2*zz34^3 + 6*w^2*wb^2*zz13^4*zz23*zz24^2*
       zz34^3 - 10*w^3*wb^2*zz13^4*zz23*zz24^2*zz34^3 + 
      4*w^4*wb^2*zz13^4*zz23*zz24^2*zz34^3 + w^5*wb^3*zz13^4*zz23*zz24^2*
       zz34^3 - w^4*wb^4*zz13^4*zz23*zz24^2*zz34^3 - 6*w*zz12^3*zz23^2*zz24^2*
       zz34^3 + 9*w^2*zz12^3*zz23^2*zz24^2*zz34^3 + 6*wb*zz12^3*zz23^2*zz24^2*
       zz34^3 - 21*w*wb*zz12^3*zz23^2*zz24^2*zz34^3 + 
      12*w^2*wb*zz12^3*zz23^2*zz24^2*zz34^3 - 4*w*zz12^2*zz13*zz23^2*zz24^2*
       zz34^3 - 7*w^2*zz12^2*zz13*zz23^2*zz24^2*zz34^3 + 
      14*w^3*zz12^2*zz13*zz23^2*zz24^2*zz34^3 + 4*wb*zz12^2*zz13*zz23^2*
       zz24^2*zz34^3 - 25*w*wb*zz12^2*zz13*zz23^2*zz24^2*zz34^3 + 
      18*w^2*wb*zz12^2*zz13*zz23^2*zz24^2*zz34^3 + 2*w^3*wb*zz12^2*zz13*
       zz23^2*zz24^2*zz34^3 - 2*w^2*wb^2*zz12^2*zz13*zz23^2*zz24^2*zz34^3 - 
      9*w^2*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 16*w^3*zz12*zz13^2*zz23^2*
       zz24^2*zz34^3 - 4*w^4*zz12*zz13^2*zz23^2*zz24^2*zz34^3 - 
      15*w*wb*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 4*w^2*wb*zz12*zz13^2*zz23^2*
       zz24^2*zz34^3 + 18*w^3*wb*zz12*zz13^2*zz23^2*zz24^2*zz34^3 - 
      6*w^4*wb*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 4*w*wb^2*zz12*zz13^2*zz23^2*
       zz24^2*zz34^3 - 14*w^2*wb^2*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 
      6*w^3*wb^2*zz12*zz13^2*zz23^2*zz24^2*zz34^3 - 2*w^4*wb^2*zz12*zz13^2*
       zz23^2*zz24^2*zz34^3 + 2*w^3*wb^3*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 
      6*w^3*wb*zz13^3*zz23^2*zz24^2*zz34^3 - 8*w^4*wb*zz13^3*zz23^2*zz24^2*
       zz34^3 + 2*w^5*wb*zz13^3*zz23^2*zz24^2*zz34^3 - 
      6*w^2*wb^2*zz13^3*zz23^2*zz24^2*zz34^3 + 8*w^3*wb^2*zz13^3*zz23^2*
       zz24^2*zz34^3 - 2*w^4*wb^2*zz13^3*zz23^2*zz24^2*zz34^3 - 
      w^5*wb^3*zz13^3*zz23^2*zz24^2*zz34^3 + w^4*wb^4*zz13^3*zz23^2*zz24^2*
       zz34^3 + 2*w*zz12^2*zz23^3*zz24^2*zz34^3 - 5*w^2*zz12^2*zz23^3*zz24^2*
       zz34^3 - 2*wb*zz12^2*zz23^3*zz24^2*zz34^3 + 13*w*wb*zz12^2*zz23^3*
       zz24^2*zz34^3 - 8*w^2*wb*zz12^2*zz23^3*zz24^2*zz34^3 + 
      w^2*zz12*zz13*zz23^3*zz24^2*zz34^3 - 4*w^3*zz12*zz13*zz23^3*zz24^2*
       zz34^3 + 11*w*wb*zz12*zz13*zz23^3*zz24^2*zz34^3 - 
      8*w^2*wb*zz12*zz13*zz23^3*zz24^2*zz34^3 - w^3*wb*zz12*zz13*zz23^3*
       zz24^2*zz34^3 + w^2*wb^2*zz12*zz13*zz23^3*zz24^2*zz34^3 - 
      2*w^3*wb*zz13^2*zz23^3*zz24^2*zz34^3 + 2*w^4*wb*zz13^2*zz23^3*zz24^2*
       zz34^3 + 2*w^2*wb^2*zz13^2*zz23^3*zz24^2*zz34^3 - 
      2*w^3*wb^2*zz13^2*zz23^3*zz24^2*zz34^3 + w^2*zz12*zz23^4*zz24^2*
       zz34^3 - 3*w*wb*zz12*zz23^4*zz24^2*zz34^3 + 2*w^2*wb*zz12*zz23^4*
       zz24^2*zz34^3 + 4*w*wb*zz12^5*zz23*zz34^4 - 4*w^2*wb*zz12^5*zz23*
       zz34^4 - 12*w*wb*zz12^4*zz13*zz23*zz34^4 + 12*w^2*wb*zz12^4*zz13*zz23*
       zz34^4 + 2*w^3*wb*zz12^4*zz13*zz23*zz34^4 - 2*w^4*wb*zz12^4*zz13*zz23*
       zz34^4 - 2*w^2*wb^2*zz12^4*zz13*zz23*zz34^4 + 
      2*w^3*wb^2*zz12^4*zz13*zz23*zz34^4 + 8*w*wb*zz12^3*zz13^2*zz23*zz34^4 - 
      8*w^2*wb*zz12^3*zz13^2*zz23*zz34^4 - 2*w^4*wb*zz12^3*zz13^2*zz23*
       zz34^4 + 2*w^5*wb*zz12^3*zz13^2*zz23*zz34^4 + 2*w^3*wb^2*zz12^3*zz13^2*
       zz23*zz34^4 - 2*w^4*wb^2*zz12^3*zz13^2*zz23*zz34^4 + 
      6*w^3*wb*zz12^2*zz13^3*zz23*zz34^4 - 10*w^4*wb*zz12^2*zz13^3*zz23*
       zz34^4 + 4*w^5*wb*zz12^2*zz13^3*zz23*zz34^4 - 6*w^2*wb^2*zz12^2*zz13^3*
       zz23*zz34^4 + 10*w^3*wb^2*zz12^2*zz13^3*zz23*zz34^4 - 
      4*w^4*wb^2*zz12^2*zz13^3*zz23*zz34^4 - 8*w*wb*zz12^4*zz23^2*zz34^4 + 
      8*w^2*wb*zz12^4*zz23^2*zz34^4 - 12*w*wb*zz12^3*zz13*zz23^2*zz34^4 + 
      12*w^2*wb*zz12^3*zz13*zz23^2*zz34^4 - 5*w^3*wb*zz12^3*zz13*zz23^2*
       zz34^4 + 4*w^4*wb*zz12^3*zz13*zz23^2*zz34^4 + 
      5*w^2*wb^2*zz12^3*zz13*zz23^2*zz34^4 - 4*w^3*wb^2*zz12^3*zz13*zz23^2*
       zz34^4 + w^4*wb^2*zz12^3*zz13*zz23^2*zz34^4 - 
      w^3*wb^3*zz12^3*zz13*zz23^2*zz34^4 - 9*w^3*wb*zz12^2*zz13^2*zz23^2*
       zz34^4 + 10*w^4*wb*zz12^2*zz13^2*zz23^2*zz34^4 - 
      2*w^5*wb*zz12^2*zz13^2*zz23^2*zz34^4 + 9*w^2*wb^2*zz12^2*zz13^2*zz23^2*
       zz34^4 - 10*w^3*wb^2*zz12^2*zz13^2*zz23^2*zz34^4 + 
      2*w^4*wb^2*zz12^2*zz13^2*zz23^2*zz34^4 - w^5*wb^3*zz12^2*zz13^2*zz23^2*
       zz34^4 + w^4*wb^4*zz12^2*zz13^2*zz23^2*zz34^4 + 
      3*w^4*wb^2*zz12*zz13^3*zz23^2*zz34^4 - 3*w^3*wb^3*zz12*zz13^3*zz23^2*
       zz34^4 - 2*w^5*wb^3*zz12*zz13^3*zz23^2*zz34^4 + 
      2*w^4*wb^4*zz12*zz13^3*zz23^2*zz34^4 + 4*w*wb*zz12^3*zz23^3*zz34^4 - 
      4*w^2*wb*zz12^3*zz23^3*zz34^4 + 3*w^3*wb*zz12^2*zz13*zz23^3*zz34^4 - 
      2*w^4*wb*zz12^2*zz13*zz23^3*zz34^4 - 3*w^2*wb^2*zz12^2*zz13*zz23^3*
       zz34^4 + 2*w^3*wb^2*zz12^2*zz13*zz23^3*zz34^4 - 
      2*w^4*wb^2*zz12^2*zz13*zz23^3*zz34^4 + 2*w^3*wb^3*zz12^2*zz13*zz23^3*
       zz34^4 - 4*w^4*wb^2*zz12*zz13^2*zz23^3*zz34^4 + 
      4*w^3*wb^3*zz12*zz13^2*zz23^3*zz34^4 + w^5*wb^3*zz12*zz13^2*zz23^3*
       zz34^4 - w^4*wb^4*zz12*zz13^2*zz23^3*zz34^4 + 
      w^4*wb^2*zz12*zz13*zz23^4*zz34^4 - w^3*wb^3*zz12*zz13*zz23^4*zz34^4 - 
      2*w*zz12^5*zz24*zz34^4 + 6*w^2*zz12^5*zz24*zz34^4 - 
      4*w^3*zz12^5*zz24*zz34^4 + 2*wb*zz12^5*zz24*zz34^4 - 
      2*w*wb*zz12^5*zz24*zz34^4 + 4*w*zz12^4*zz13*zz24*zz34^4 - 
      6*w^2*zz12^4*zz13*zz24*zz34^4 - 2*w^3*zz12^4*zz13*zz24*zz34^4 + 
      4*w^4*zz12^4*zz13*zz24*zz34^4 - 4*wb*zz12^4*zz13*zz24*zz34^4 + 
      4*w*wb*zz12^4*zz13*zz24*zz34^4 + 8*w^2*wb*zz12^4*zz13*zz24*zz34^4 - 
      10*w^3*wb*zz12^4*zz13*zz24*zz34^4 + 2*w^4*wb*zz12^4*zz13*zz24*zz34^4 - 
      4*w*wb^2*zz12^4*zz13*zz24*zz34^4 + 6*w^2*wb^2*zz12^4*zz13*zz24*zz34^4 - 
      2*w^3*wb^2*zz12^4*zz13*zz24*zz34^4 - 2*w*zz12^3*zz13^2*zz24*zz34^4 + 
      6*w^3*zz12^3*zz13^2*zz24*zz34^4 - 4*w^4*zz12^3*zz13^2*zz24*zz34^4 + 
      2*wb*zz12^3*zz13^2*zz24*zz34^4 - 8*w*wb*zz12^3*zz13^2*zz24*zz34^4 - 
      2*w^2*wb*zz12^3*zz13^2*zz24*zz34^4 + 14*w^3*wb*zz12^3*zz13^2*zz24*
       zz34^4 - 4*w^4*wb*zz12^3*zz13^2*zz24*zz34^4 - 
      2*w^5*wb*zz12^3*zz13^2*zz24*zz34^4 + 4*w*wb^2*zz12^3*zz13^2*zz24*
       zz34^4 - 10*w^2*wb^2*zz12^3*zz13^2*zz24*zz34^4 + 
      4*w^3*wb^2*zz12^3*zz13^2*zz24*zz34^4 + 2*w^4*wb^2*zz12^3*zz13^2*zz24*
       zz34^4 + 4*w^2*zz12^2*zz13^3*zz24*zz34^4 - 8*w^3*zz12^2*zz13^3*zz24*
       zz34^4 + 4*w^4*zz12^2*zz13^3*zz24*zz34^4 + 2*w*wb*zz12^2*zz13^3*zz24*
       zz34^4 + 6*w^2*wb*zz12^2*zz13^3*zz24*zz34^4 - 
      4*w^3*wb*zz12^2*zz13^3*zz24*zz34^4 - 18*w^4*wb*zz12^2*zz13^3*zz24*
       zz34^4 + 14*w^5*wb*zz12^2*zz13^3*zz24*zz34^4 - 
      4*w*wb^2*zz12^2*zz13^3*zz24*zz34^4 + 18*w^3*wb^2*zz12^2*zz13^3*zz24*
       zz34^4 - 14*w^4*wb^2*zz12^2*zz13^3*zz24*zz34^4 + 
      4*w*zz12^4*zz23*zz24*zz34^4 - 17*w^2*zz12^4*zz23*zz24*zz34^4 + 
      12*w^3*zz12^4*zz23*zz24*zz34^4 - 4*wb*zz12^4*zz23*zz24*zz34^4 + 
      5*w*wb*zz12^4*zz23*zz24*zz34^4 + 2*w^3*wb*zz12^4*zz23*zz24*zz34^4 - 
      2*w^2*wb^2*zz12^4*zz23*zz24*zz34^4 + 4*w*zz12^3*zz13*zz23*zz24*zz34^4 - 
      12*w^2*zz12^3*zz13*zz23*zz24*zz34^4 + 18*w^3*zz12^3*zz13*zz23*zz24*
       zz34^4 - 8*w^4*zz12^3*zz13*zz23*zz24*zz34^4 - 
      4*wb*zz12^3*zz13*zz23*zz24*zz34^4 - 14*w^2*wb*zz12^3*zz13*zz23*zz24*
       zz34^4 + 23*w^3*wb*zz12^3*zz13*zz23*zz24*zz34^4 - 
      6*w^4*wb*zz12^3*zz13*zz23*zz24*zz34^4 + 8*w*wb^2*zz12^3*zz13*zz23*zz24*
       zz34^4 - 15*w^2*wb^2*zz12^3*zz13*zz23*zz24*zz34^4 + 
      6*w^3*wb^2*zz12^3*zz13*zz23*zz24*zz34^4 - 3*w^4*wb^2*zz12^3*zz13*zz23*
       zz24*zz34^4 + 3*w^3*wb^3*zz12^3*zz13*zz23*zz24*zz34^4 - 
      13*w^2*zz12^2*zz13^2*zz23*zz24*zz34^4 + 20*w^3*zz12^2*zz13^2*zz23*zz24*
       zz34^4 - 8*w^4*zz12^2*zz13^2*zz23*zz24*zz34^4 - 
      3*w*wb*zz12^2*zz13^2*zz23*zz24*zz34^4 - 12*w^2*wb*zz12^2*zz13^2*zz23*
       zz24*zz34^4 + 11*w^3*wb*zz12^2*zz13^2*zz23*zz24*zz34^4 - 
      2*w^4*wb*zz12^2*zz13^2*zz23*zz24*zz34^4 + 4*w^5*wb*zz12^2*zz13^2*zz23*
       zz24*zz34^4 + 8*w*wb^2*zz12^2*zz13^2*zz23*zz24*zz34^4 - 
      3*w^2*wb^2*zz12^2*zz13^2*zz23*zz24*zz34^4 + 2*w^3*wb^2*zz12^2*zz13^2*
       zz23*zz24*zz34^4 - 4*w^3*wb^3*zz12^2*zz13^2*zz23*zz24*zz34^4 + 
      w^5*wb^3*zz12^2*zz13^2*zz23*zz24*zz34^4 - w^4*wb^4*zz12^2*zz13^2*zz23*
       zz24*zz34^4 + 6*w^3*wb*zz12*zz13^3*zz23*zz24*zz34^4 - 
      4*w^4*wb*zz12*zz13^3*zz23*zz24*zz34^4 + 2*w^5*wb*zz12*zz13^3*zz23*zz24*
       zz34^4 - 6*w^2*wb^2*zz12*zz13^3*zz23*zz24*zz34^4 + 
      4*w^3*wb^2*zz12*zz13^3*zz23*zz24*zz34^4 - 2*w^4*wb^2*zz12*zz13^3*zz23*
       zz24*zz34^4 - 6*w^5*wb^3*zz12*zz13^3*zz23*zz24*zz34^4 + 
      6*w^4*wb^4*zz12*zz13^3*zz23*zz24*zz34^4 - w^4*wb^2*zz13^4*zz23*zz24*
       zz34^4 + w^3*wb^3*zz13^4*zz23*zz24*zz34^4 + w^5*wb^3*zz13^4*zz23*zz24*
       zz34^4 - w^4*wb^4*zz13^4*zz23*zz24*zz34^4 - 2*w*zz12^3*zz23^2*zz24*
       zz34^4 + 16*w^2*zz12^3*zz23^2*zz24*zz34^4 - 12*w^3*zz12^3*zz23^2*zz24*
       zz34^4 + 2*wb*zz12^3*zz23^2*zz24*zz34^4 - 4*w*wb*zz12^3*zz23^2*zz24*
       zz34^4 - 6*w^3*wb*zz12^3*zz23^2*zz24*zz34^4 + 6*w^2*wb^2*zz12^3*zz23^2*
       zz24*zz34^4 + 14*w^2*zz12^2*zz13*zz23^2*zz24*zz34^4 - 
      16*w^3*zz12^2*zz13*zz23^2*zz24*zz34^4 + 4*w^4*zz12^2*zz13*zz23^2*zz24*
       zz34^4 + 6*w^2*wb*zz12^2*zz13*zz23^2*zz24*zz34^4 - 
      23*w^3*wb*zz12^2*zz13*zz23^2*zz24*zz34^4 + 6*w^4*wb*zz12^2*zz13*zz23^2*
       zz24*zz34^4 - 4*w*wb^2*zz12^2*zz13*zz23^2*zz24*zz34^4 + 
      19*w^2*wb^2*zz12^2*zz13*zz23^2*zz24*zz34^4 - 6*w^3*wb^2*zz12^2*zz13*
       zz23^2*zz24*zz34^4 + 7*w^4*wb^2*zz12^2*zz13*zz23^2*zz24*zz34^4 - 
      7*w^3*wb^3*zz12^2*zz13*zz23^2*zz24*zz34^4 - 14*w^3*wb*zz12*zz13^2*
       zz23^2*zz24*zz34^4 + 6*w^4*wb*zz12*zz13^2*zz23^2*zz24*zz34^4 - 
      2*w^5*wb*zz12*zz13^2*zz23^2*zz24*zz34^4 + 14*w^2*wb^2*zz12*zz13^2*
       zz23^2*zz24*zz34^4 - 6*w^3*wb^2*zz12*zz13^2*zz23^2*zz24*zz34^4 + 
      7*w^4*wb^2*zz12*zz13^2*zz23^2*zz24*zz34^4 - 5*w^3*wb^3*zz12*zz13^2*
       zz23^2*zz24*zz34^4 - 2*w^5*wb^3*zz12*zz13^2*zz23^2*zz24*zz34^4 + 
      2*w^4*wb^4*zz12*zz13^2*zz23^2*zz24*zz34^4 + 3*w^4*wb^2*zz13^3*zz23^2*
       zz24*zz34^4 - 3*w^3*wb^3*zz13^3*zz23^2*zz24*zz34^4 - 
      2*w^5*wb^3*zz13^3*zz23^2*zz24*zz34^4 + 2*w^4*wb^4*zz13^3*zz23^2*zz24*
       zz34^4 - 5*w^2*zz12^2*zz23^3*zz24*zz34^4 + 4*w^3*zz12^2*zz23^3*zz24*
       zz34^4 + w*wb*zz12^2*zz23^3*zz24*zz34^4 + 6*w^3*wb*zz12^2*zz23^3*zz24*
       zz34^4 - 6*w^2*wb^2*zz12^2*zz23^3*zz24*zz34^4 + 
      10*w^3*wb*zz12*zz13*zz23^3*zz24*zz34^4 - 2*w^4*wb*zz12*zz13*zz23^3*zz24*
       zz34^4 - 10*w^2*wb^2*zz12*zz13*zz23^3*zz24*zz34^4 + 
      2*w^3*wb^2*zz12*zz13*zz23^3*zz24*zz34^4 - 5*w^4*wb^2*zz12*zz13*zz23^3*
       zz24*zz34^4 + 5*w^3*wb^3*zz12*zz13*zz23^3*zz24*zz34^4 - 
      3*w^4*wb^2*zz13^2*zz23^3*zz24*zz34^4 + 3*w^3*wb^3*zz13^2*zz23^3*zz24*
       zz34^4 + w^5*wb^3*zz13^2*zz23^3*zz24*zz34^4 - 
      w^4*wb^4*zz13^2*zz23^3*zz24*zz34^4 - 2*w^3*wb*zz12*zz23^4*zz24*zz34^4 + 
      2*w^2*wb^2*zz12*zz23^4*zz24*zz34^4 + w^4*wb^2*zz13*zz23^4*zz24*zz34^4 - 
      w^3*wb^3*zz13*zz23^4*zz24*zz34^4 - 2*w*wb*zz12^5*zz34^5 + 
      2*w^2*wb*zz12^5*zz34^5 + 4*w*wb*zz12^4*zz13*zz34^5 - 
      4*w^2*wb*zz12^4*zz13*zz34^5 - 2*w^3*wb*zz12^4*zz13*zz34^5 + 
      2*w^4*wb*zz12^4*zz13*zz34^5 + 2*w^2*wb^2*zz12^4*zz13*zz34^5 - 
      2*w^3*wb^2*zz12^4*zz13*zz34^5 - 2*w*wb*zz12^3*zz13^2*zz34^5 + 
      2*w^2*wb*zz12^3*zz13^2*zz34^5 + 2*w^4*wb*zz12^3*zz13^2*zz34^5 - 
      2*w^5*wb*zz12^3*zz13^2*zz34^5 - 2*w^3*wb^2*zz12^3*zz13^2*zz34^5 + 
      2*w^4*wb^2*zz12^3*zz13^2*zz34^5 - 2*w^3*wb*zz12^2*zz13^3*zz34^5 + 
      4*w^4*wb*zz12^2*zz13^3*zz34^5 - 2*w^5*wb*zz12^2*zz13^3*zz34^5 + 
      2*w^2*wb^2*zz12^2*zz13^3*zz34^5 - 4*w^3*wb^2*zz12^2*zz13^3*zz34^5 + 
      2*w^4*wb^2*zz12^2*zz13^3*zz34^5 + 4*w*wb*zz12^4*zz23*zz34^5 - 
      4*w^2*wb*zz12^4*zz23*zz34^5 + 4*w*wb*zz12^3*zz13*zz23*zz34^5 - 
      4*w^2*wb*zz12^3*zz13*zz23*zz34^5 + 4*w^3*wb*zz12^3*zz13*zz23*zz34^5 - 
      4*w^4*wb*zz12^3*zz13*zz23*zz34^5 - 4*w^2*wb^2*zz12^3*zz13*zz23*zz34^5 + 
      4*w^3*wb^2*zz12^3*zz13*zz23*zz34^5 - w^4*wb^2*zz12^3*zz13*zz23*zz34^5 + 
      w^3*wb^3*zz12^3*zz13*zz23*zz34^5 + 4*w^3*wb*zz12^2*zz13^2*zz23*zz34^5 - 
      6*w^4*wb*zz12^2*zz13^2*zz23*zz34^5 + 2*w^5*wb*zz12^2*zz13^2*zz23*
       zz34^5 - 4*w^2*wb^2*zz12^2*zz13^2*zz23*zz34^5 + 
      6*w^3*wb^2*zz12^2*zz13^2*zz23*zz34^5 - 2*w^4*wb^2*zz12^2*zz13^2*zz23*
       zz34^5 + w^5*wb^3*zz12^2*zz13^2*zz23*zz34^5 - 
      w^4*wb^4*zz12^2*zz13^2*zz23*zz34^5 - w^4*wb^2*zz12*zz13^3*zz23*zz34^5 + 
      w^3*wb^3*zz12*zz13^3*zz23*zz34^5 + w^5*wb^3*zz12*zz13^3*zz23*zz34^5 - 
      w^4*wb^4*zz12*zz13^3*zz23*zz34^5 - 2*w*wb*zz12^3*zz23^2*zz34^5 + 
      2*w^2*wb*zz12^3*zz23^2*zz34^5 - 2*w^3*wb*zz12^2*zz13*zz23^2*zz34^5 + 
      2*w^4*wb*zz12^2*zz13*zz23^2*zz34^5 + 2*w^2*wb^2*zz12^2*zz13*zz23^2*
       zz34^5 - 2*w^3*wb^2*zz12^2*zz13*zz23^2*zz34^5 + 
      2*w^4*wb^2*zz12^2*zz13*zz23^2*zz34^5 - 2*w^3*wb^3*zz12^2*zz13*zz23^2*
       zz34^5 + 2*w^4*wb^2*zz12*zz13^2*zz23^2*zz34^5 - 
      2*w^3*wb^3*zz12*zz13^2*zz23^2*zz34^5 - w^5*wb^3*zz12*zz13^2*zz23^2*
       zz34^5 + w^4*wb^4*zz12*zz13^2*zz23^2*zz34^5 - 
      w^4*wb^2*zz12*zz13*zz23^3*zz34^5 + w^3*wb^3*zz12*zz13*zz23^3*zz34^5))/
    (w*(w - wb)*zz24*(zz13*zz24 - zz12*zz34)*(zz12^2*zz13^2*zz23^4 - 
      4*zz12^2*zz13^2*zz23^3*zz24 + 2*zz12*zz13^3*zz23^3*zz24 + 
      2*zz12*zz13^2*zz23^4*zz24 + 6*zz12^2*zz13^2*zz23^2*zz24^2 - 
      6*zz12*zz13^3*zz23^2*zz24^2 + zz13^4*zz23^2*zz24^2 - 
      6*zz12*zz13^2*zz23^3*zz24^2 - 2*zz13^3*zz23^3*zz24^2 + 
      zz13^2*zz23^4*zz24^2 - 4*zz12^2*zz13^2*zz23*zz24^3 + 
      6*zz12*zz13^3*zz23*zz24^3 - 2*zz13^4*zz23*zz24^3 + 
      6*zz12*zz13^2*zz23^2*zz24^3 + 4*zz13^3*zz23^2*zz24^3 - 
      2*zz13^2*zz23^3*zz24^3 + zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + 
      zz13^4*zz24^4 - 2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
      zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
      4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
      6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
      6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
      2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
      6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
      4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
      10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
      6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
      6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
      2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
      2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
      6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
      6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
      6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
      zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
      6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
      6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
      2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
      8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
      6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
      10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
      2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
      zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
      6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
      zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
      8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
      4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
      10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
      4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
      zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 6*zz12^3*zz13*zz23*
       zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 4*zz12^3*zz23^2*zz34^3 + 
      6*zz12^2*zz13*zz23^2*zz34^3 - 2*zz12^2*zz23^3*zz34^3 - 
      2*zz12^4*zz24*zz34^3 + 2*zz12^3*zz13*zz24*zz34^3 + 
      2*zz12^2*zz13^2*zz24*zz34^3 - 2*zz12*zz13^3*zz24*zz34^3 + 
      6*zz12^3*zz23*zz24*zz34^3 + 4*zz12^2*zz13*zz23*zz24*zz34^3 + 
      6*zz12*zz13^2*zz23*zz24*zz34^3 - 6*zz12^2*zz23^2*zz24*zz34^3 - 
      6*zz12*zz13*zz23^2*zz24*zz34^3 + 2*zz12*zz23^3*zz24*zz34^3 + 
      zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + zz12^2*zz13^2*zz34^4 - 
      2*zz12^3*zz23*zz34^4 - 2*zz12^2*zz13*zz23*zz34^4 + 
      zz12^2*zz23^2*zz34^4))), 0, 0, 0, 0, 0, 0, 0, 0, 
  -((zz23*(2*zz12^2*zz13^3*zz23^3*zz24^2 - 2*zb*zz12^2*zz13^3*zz23^3*zz24^2 - 
      4*zb*zz12*zz13^4*zz23^3*zz24^2 + 4*zb^2*zz12*zz13^4*zz23^3*zz24^2 + 
      4*zb*zz12*zz13^3*zz23^4*zz24^2 - 6*zz12^2*zz13^3*zz23^2*zz24^3 + 
      6*zb*zz12^2*zz13^3*zz23^2*zz24^3 - 2*zz12*zz13^4*zz23^2*zz24^3 + 
      14*zb*zz12*zz13^4*zz23^2*zz24^3 - 12*zb^2*zz12*zz13^4*zz23^2*zz24^3 + 
      2*zz12*zz13^3*zz23^3*zz24^3 - 10*zb*zz12*zz13^3*zz23^3*zz24^3 + 
      6*zz12^2*zz13^3*zz23*zz24^4 - 6*zb*zz12^2*zz13^3*zz23*zz24^4 + 
      4*zz12*zz13^4*zz23*zz24^4 - 16*zb*zz12*zz13^4*zz23*zz24^4 + 
      12*zb^2*zz12*zz13^4*zz23*zz24^4 - 4*zz12*zz13^3*zz23^2*zz24^4 + 
      8*zb*zz12*zz13^3*zz23^2*zz24^4 - 2*zz12^2*zz13^3*zz24^5 + 
      2*zb*zz12^2*zz13^3*zz24^5 - 2*zz12*zz13^4*zz24^5 + 
      6*zb*zz12*zz13^4*zz24^5 - 4*zb^2*zz12*zz13^4*zz24^5 + 
      2*zz12*zz13^3*zz23*zz24^5 - 2*zb*zz12*zz13^3*zz23*zz24^5 - 
      2*zz12^3*zz13^2*zz23^3*zz24*zz34 + 2*zb*zz12^3*zz13^2*zz23^3*zz24*
       zz34 + 4*zb*zz12^2*zz13^3*zz23^3*zz24*zz34 - 4*zb^2*zz12^2*zz13^3*
       zz23^3*zz24*zz34 + 2*w*wb*zb*zz12*zz13^4*zz23^3*zz24*zz34 - 
      2*w*wb*zb^2*zz12*zz13^4*zz23^3*zz24*zz34 - 3*zb*zz12^2*zz13^2*zz23^4*
       zz24*zz34 - 3*w*wb*zb*zz12*zz13^3*zz23^4*zz24*zz34 + 
      10*zz12^3*zz13^2*zz23^2*zz24^2*zz34 - 10*zb*zz12^3*zz13^2*zz23^2*zz24^2*
       zz34 - 4*zz12^2*zz13^3*zz23^2*zz24^2*zz34 - 10*zb*zz12^2*zz13^3*zz23^2*
       zz24^2*zz34 + 14*zb^2*zz12^2*zz13^3*zz23^2*zz24^2*zz34 + 
      4*w*wb*zz12*zz13^4*zz23^2*zz24^2*zz34 + 12*zb*zz12*zz13^4*zz23^2*zz24^2*
       zz34 - 10*w*wb*zb*zz12*zz13^4*zz23^2*zz24^2*zz34 - 
      16*zb^2*zz12*zz13^4*zz23^2*zz24^2*zz34 + 6*w*wb*zb^2*zz12*zz13^4*zz23^2*
       zz24^2*zz34 + 4*zb^3*zz12*zz13^4*zz23^2*zz24^2*zz34 - 
      2*w*wb*zb*zz13^5*zz23^2*zz24^2*zz34 + 2*w*wb*zb^2*zz13^5*zz23^2*zz24^2*
       zz34 + 2*zz12^2*zz13^2*zz23^3*zz24^2*zz34 + 7*zb*zz12^2*zz13^2*zz23^3*
       zz24^2*zz34 - 21*zb*zz12*zz13^3*zz23^3*zz24^2*zz34 + 
      8*w*wb*zb*zz12*zz13^3*zz23^3*zz24^2*zz34 + 12*zb^2*zz12*zz13^3*zz23^3*
       zz24^2*zz34 + 3*w*wb*zb*zz13^4*zz23^3*zz24^2*zz34 - 
      2*w*wb*zb^2*zz13^4*zz23^3*zz24^2*zz34 + 9*zb*zz12*zz13^2*zz23^4*zz24^2*
       zz34 - w*wb*zb*zz13^3*zz23^4*zz24^2*zz34 - 14*zz12^3*zz13^2*zz23*
       zz24^3*zz34 + 14*zb*zz12^3*zz13^2*zz23*zz24^3*zz34 + 
      2*zz12^2*zz13^3*zz23*zz24^3*zz34 + 14*zb*zz12^2*zz13^3*zz23*zz24^3*
       zz34 - 16*zb^2*zz12^2*zz13^3*zz23*zz24^3*zz34 + 
      4*zz12*zz13^4*zz23*zz24^3*zz34 - 8*w*wb*zz12*zz13^4*zz23*zz24^3*zz34 - 
      14*zb*zz12*zz13^4*zz23*zz24^3*zz34 + 14*w*wb*zb*zz12*zz13^4*zz23*zz24^3*
       zz34 + 18*zb^2*zz12*zz13^4*zz23*zz24^3*zz34 - 
      6*w*wb*zb^2*zz12*zz13^4*zz23*zz24^3*zz34 - 8*zb^3*zz12*zz13^4*zz23*
       zz24^3*zz34 + 4*w*wb*zb*zz13^5*zz23*zz24^3*zz34 - 
      4*w*wb*zb^2*zz13^5*zz23*zz24^3*zz34 + 8*zz12^2*zz13^2*zz23^2*zz24^3*
       zz34 - 13*zb*zz12^2*zz13^2*zz23^2*zz24^3*zz34 - 
      8*zz12*zz13^3*zz23^2*zz24^3*zz34 + 16*zb*zz12*zz13^3*zz23^2*zz24^3*
       zz34 - 7*w*wb*zb*zz12*zz13^3*zz23^2*zz24^3*zz34 - 
      10*zb^2*zz12*zz13^3*zz23^2*zz24^3*zz34 - 5*w*wb*zb*zz13^4*zz23^2*zz24^3*
       zz34 + 4*w*wb*zb^2*zz13^4*zz23^2*zz24^3*zz34 + 
      4*zz12*zz13^2*zz23^3*zz24^3*zz34 - 2*zb*zz12*zz13^2*zz23^3*zz24^3*
       zz34 + w*wb*zb*zz13^3*zz23^3*zz24^3*zz34 + 6*zz12^3*zz13^2*zz24^4*
       zz34 - 6*zb*zz12^3*zz13^2*zz24^4*zz34 + 2*zz12^2*zz13^3*zz24^4*zz34 - 
      8*zb*zz12^2*zz13^3*zz24^4*zz34 + 6*zb^2*zz12^2*zz13^3*zz24^4*zz34 + 
      4*zz12*zz13^4*zz24^4*zz34 + 4*w*wb*zz12*zz13^4*zz24^4*zz34 - 
      6*zb*zz12*zz13^4*zz24^4*zz34 - 6*w*wb*zb*zz12*zz13^4*zz24^4*zz34 - 
      2*zb^2*zz12*zz13^4*zz24^4*zz34 + 2*w*wb*zb^2*zz12*zz13^4*zz24^4*zz34 + 
      4*zb^3*zz12*zz13^4*zz24^4*zz34 - 2*w*wb*zb*zz13^5*zz24^4*zz34 + 
      2*w*wb*zb^2*zz13^5*zz24^4*zz34 - 10*zz12^2*zz13^2*zz23*zz24^4*zz34 + 
      9*zb*zz12^2*zz13^2*zz23*zz24^4*zz34 - 8*zz12*zz13^3*zz23*zz24^4*zz34 + 
      9*zb*zz12*zz13^3*zz23*zz24^4*zz34 + 2*w*wb*zb*zz12*zz13^3*zz23*zz24^4*
       zz34 - 2*zb^2*zz12*zz13^3*zz23*zz24^4*zz34 + 2*w*wb*zb*zz13^4*zz23*
       zz24^4*zz34 - 2*w*wb*zb^2*zz13^4*zz23*zz24^4*zz34 + 
      4*zz12*zz13^2*zz23^2*zz24^4*zz34 - 3*zb*zz12*zz13^2*zz23^2*zz24^4*
       zz34 - 2*w*wb*zb*zz12^2*zz13^3*zz23^3*zz34^2 + 
      2*w*wb*zb^2*zz12^2*zz13^3*zz23^3*zz34^2 + w*wb*zb*zz12^2*zz13^2*zz23^4*
       zz34^2 + w^2*wb^2*zb*zz12*zz13^3*zz23^4*zz34^2 - 
      4*zz12^4*zz13*zz23^2*zz24*zz34^2 + 4*zb*zz12^4*zz13*zz23^2*zz24*
       zz34^2 + 6*zz12^3*zz13^2*zz23^2*zz24*zz34^2 - 
      4*zb*zz12^3*zz13^2*zz23^2*zz24*zz34^2 - 2*zb^2*zz12^3*zz13^2*zz23^2*
       zz24*zz34^2 - 4*w*wb*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 
      12*zb*zz12^2*zz13^3*zz23^2*zz24*zz34^2 + 10*w*wb*zb*zz12^2*zz13^3*
       zz23^2*zz24*zz34^2 + 16*zb^2*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 
      6*w*wb*zb^2*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 
      4*zb^3*zz12^2*zz13^3*zz23^2*zz24*zz34^2 - 4*w*wb*zb*zz12*zz13^4*zz23^2*
       zz24*zz34^2 + 6*w*wb*zb^2*zz12*zz13^4*zz23^2*zz24*zz34^2 - 
      2*w*wb*zb^3*zz12*zz13^4*zz23^2*zz24*zz34^2 - 4*zz12^3*zz13*zz23^3*zz24*
       zz34^2 + 2*zb*zz12^3*zz13*zz23^3*zz24*zz34^2 + 
      17*zb*zz12^2*zz13^2*zz23^3*zz24*zz34^2 - 2*w*wb*zb*zz12^2*zz13^2*zz23^3*
       zz24*zz34^2 - 12*zb^2*zz12^2*zz13^2*zz23^3*zz24*zz34^2 + 
      11*w*wb*zb*zz12*zz13^3*zz23^3*zz24*zz34^2 - 5*w^2*wb^2*zb*zz12*zz13^3*
       zz23^3*zz24*zz34^2 - 2*w*wb*zb^2*zz12*zz13^3*zz23^3*zz24*zz34^2 - 
      w^2*wb^2*zb*zz13^4*zz23^3*zz24*zz34^2 - 6*zb*zz12^2*zz13*zz23^4*zz24*
       zz34^2 - 6*w*wb*zb*zz12*zz13^2*zz23^4*zz24*zz34^2 + 
      w^2*wb^2*zb*zz13^3*zz23^4*zz24*zz34^2 + 10*zz12^4*zz13*zz23*zz24^2*
       zz34^2 - 10*zb*zz12^4*zz13*zz23*zz24^2*zz34^2 - 
      14*zz12^3*zz13^2*zz23*zz24^2*zz34^2 + 12*zb*zz12^3*zz13^2*zz23*zz24^2*
       zz34^2 + 2*zb^2*zz12^3*zz13^2*zz23*zz24^2*zz34^2 + 
      2*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 12*w*wb*zz12^2*zz13^3*zz23*zz24^2*
       zz34^2 + 12*zb*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 
      18*w*wb*zb*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 26*zb^2*zz12^2*zz13^3*
       zz23*zz24^2*zz34^2 + 6*w*wb*zb^2*zz12^2*zz13^3*zz23*zz24^2*zz34^2 + 
      12*zb^3*zz12^2*zz13^3*zz23*zz24^2*zz34^2 - 8*w*wb*zz12*zz13^4*zz23*
       zz24^2*zz34^2 - 12*zb*zz12*zz13^4*zz23*zz24^2*zz34^2 + 
      6*w*wb*zb*zz12*zz13^4*zz23*zz24^2*zz34^2 + 20*zb^2*zz12*zz13^4*zz23*
       zz24^2*zz34^2 - 2*w*wb*zb^2*zz12*zz13^4*zz23*zz24^2*zz34^2 - 
      8*zb^3*zz12*zz13^4*zz23*zz24^2*zz34^2 + 4*w*wb*zb^3*zz12*zz13^4*zz23*
       zz24^2*zz34^2 + 4*w*wb*zb*zz13^5*zz23*zz24^2*zz34^2 - 
      6*w*wb*zb^2*zz13^5*zz23*zz24^2*zz34^2 + 2*w*wb*zb^3*zz13^5*zz23*zz24^2*
       zz34^2 - 8*zz12^3*zz13*zz23^2*zz24^2*zz34^2 + 12*zb*zz12^3*zz13*zz23^2*
       zz24^2*zz34^2 + 3*zb*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 + 
      2*w*wb*zb*zz12^2*zz13^2*zz23^2*zz24^2*zz34^2 + 
      8*w*wb*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 30*zb*zz12*zz13^3*zz23^2*
       zz24^2*zz34^2 - 10*w*wb*zb*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 
      7*w^2*wb^2*zb*zz12*zz13^3*zz23^2*zz24^2*zz34^2 - 
      32*zb^2*zz12*zz13^3*zz23^2*zz24^2*zz34^2 + 8*zb^3*zz12*zz13^3*zz23^2*
       zz24^2*zz34^2 - 9*w*wb*zb*zz13^4*zz23^2*zz24^2*zz34^2 + 
      2*w^2*wb^2*zb*zz13^4*zz23^2*zz24^2*zz34^2 + 10*w*wb*zb^2*zz13^4*zz23^2*
       zz24^2*zz34^2 - 2*w*wb*zb^3*zz13^4*zz23^2*zz24^2*zz34^2 - 
      2*zz12^2*zz13*zz23^3*zz24^2*zz34^2 - 8*zb*zz12^2*zz13*zz23^3*zz24^2*
       zz34^2 - 24*zb*zz12*zz13^2*zz23^3*zz24^2*zz34^2 + 
      6*w*wb*zb*zz12*zz13^2*zz23^3*zz24^2*zz34^2 + 12*zb^2*zz12*zz13^2*zz23^3*
       zz24^2*zz34^2 + 6*w*wb*zb*zz13^3*zz23^3*zz24^2*zz34^2 - 
      2*w^2*wb^2*zb*zz13^3*zz23^3*zz24^2*zz34^2 - 4*w*wb*zb^2*zz13^3*zz23^3*
       zz24^2*zz34^2 + 6*zb*zz12*zz13*zz23^4*zz24^2*zz34^2 - 
      w*wb*zb*zz13^2*zz23^4*zz24^2*zz34^2 - 6*zz12^4*zz13*zz24^3*zz34^2 + 
      6*zb*zz12^4*zz13*zz24^3*zz34^2 - 4*zz12^2*zz13^3*zz24^3*zz34^2 - 
      8*w*wb*zz12^2*zz13^3*zz24^3*zz34^2 + 6*zb*zz12^2*zz13^3*zz24^3*zz34^2 + 
      10*w*wb*zb*zz12^2*zz13^3*zz24^3*zz34^2 + 6*zb^2*zz12^2*zz13^3*zz24^3*
       zz34^2 - 2*w*wb*zb^2*zz12^2*zz13^3*zz24^3*zz34^2 - 
      8*zb^3*zz12^2*zz13^3*zz24^3*zz34^2 - 2*zz12*zz13^4*zz24^3*zz34^2 - 
      4*w*wb*zz12*zz13^4*zz24^3*zz34^2 + 10*w*wb*zb*zz12*zz13^4*zz24^3*
       zz34^2 + 6*zb^2*zz12*zz13^4*zz24^3*zz34^2 - 4*w*wb*zb^2*zz12*zz13^4*
       zz24^3*zz34^2 - 4*zb^3*zz12*zz13^4*zz24^3*zz34^2 - 
      2*w*wb*zb^3*zz12*zz13^4*zz24^3*zz34^2 + 2*w*wb*zb^2*zz13^5*zz24^3*
       zz34^2 - 2*w*wb*zb^3*zz13^5*zz24^3*zz34^2 + 14*zz12^3*zz13*zz23*zz24^3*
       zz34^2 - 12*zb*zz12^3*zz13*zz23*zz24^3*zz34^2 + 
      14*zz12^2*zz13^2*zz23*zz24^3*zz34^2 - 12*zb*zz12^2*zz13^2*zz23*zz24^3*
       zz34^2 - w*wb*zb*zz12^2*zz13^2*zz23*zz24^3*zz34^2 - 
      2*zb^2*zz12^2*zz13^2*zz23*zz24^3*zz34^2 + 6*zz12*zz13^3*zz23*zz24^3*
       zz34^2 + 4*w*wb*zz12*zz13^3*zz23*zz24^3*zz34^2 - 
      5*w*wb*zb*zz12*zz13^3*zz23*zz24^3*zz34^2 - 3*w^2*wb^2*zb*zz12*zz13^3*
       zz23*zz24^3*zz34^2 - 8*zb^2*zz12*zz13^3*zz23*zz24^3*zz34^2 + 
      2*w*wb*zb^2*zz12*zz13^3*zz23*zz24^3*zz34^2 + 4*zb^3*zz12*zz13^3*zz23*
       zz24^3*zz34^2 - w^2*wb^2*zb*zz13^4*zz23*zz24^3*zz34^2 - 
      2*w*wb*zb^2*zz13^4*zz23*zz24^3*zz34^2 + 2*w*wb*zb^3*zz13^4*zz23*zz24^3*
       zz34^2 - 10*zz12^2*zz13*zz23^2*zz24^3*zz34^2 + 
      6*zb*zz12^2*zz13*zz23^2*zz24^3*zz34^2 - 6*zz12*zz13^2*zz23^2*zz24^3*
       zz34^2 + w*wb*zb*zz12*zz13^2*zz23^2*zz24^3*zz34^2 + 
      2*zb^2*zz12*zz13^2*zz23^2*zz24^3*zz34^2 + w^2*wb^2*zb*zz13^3*zz23^2*
       zz24^3*zz34^2 + 2*zz12*zz13*zz23^3*zz24^3*zz34^2 + 
      6*w*wb*zb*zz12^2*zz13^3*zz23^2*zz34^3 - 8*w*wb*zb^2*zz12^2*zz13^3*
       zz23^2*zz34^3 + 2*w*wb*zb^3*zz12^2*zz13^3*zz23^2*zz34^3 - 
      w*wb*zb*zz12^3*zz13*zz23^3*zz34^3 - 6*w*wb*zb*zz12^2*zz13^2*zz23^3*
       zz34^3 + 4*w*wb*zb^2*zz12^2*zz13^2*zz23^3*zz34^3 - 
      3*w^2*wb^2*zb*zz12*zz13^3*zz23^3*zz34^3 + w^3*wb^3*zb*zz12*zz13^3*
       zz23^3*zz34^3 + w*wb*zb*zz12^2*zz13*zz23^4*zz34^3 + 
      2*w^2*wb^2*zb*zz12*zz13^2*zz23^4*zz34^3 - 2*zz12^5*zz23*zz24*zz34^3 + 
      2*zb*zz12^5*zz23*zz24*zz34^3 + 8*zz12^4*zz13*zz23*zz24*zz34^3 - 
      10*zb*zz12^4*zz13*zz23*zz24*zz34^3 + 2*zb^2*zz12^4*zz13*zz23*zz24*
       zz34^3 - 6*zz12^3*zz13^2*zz23*zz24*zz34^3 - 4*w*wb*zz12^3*zz13^2*zz23*
       zz24*zz34^3 + 2*zb*zz12^3*zz13^2*zz23*zz24*zz34^3 + 
      6*w*wb*zb*zz12^3*zz13^2*zz23*zz24*zz34^3 + 8*zb^2*zz12^3*zz13^2*zz23*
       zz24*zz34^3 - 2*w*wb*zb^2*zz12^3*zz13^2*zz23*zz24*zz34^3 - 
      4*zb^3*zz12^3*zz13^2*zz23*zz24*zz34^3 + 8*w*wb*zz12^2*zz13^3*zz23*zz24*
       zz34^3 + 12*zb*zz12^2*zz13^3*zz23*zz24*zz34^3 - 
      10*w*wb*zb*zz12^2*zz13^3*zz23*zz24*zz34^3 - 20*zb^2*zz12^2*zz13^3*zz23*
       zz24*zz34^3 + 4*w*wb*zb^2*zz12^2*zz13^3*zz23*zz24*zz34^3 + 
      8*zb^3*zz12^2*zz13^3*zz23*zz24*zz34^3 - 2*w*wb*zb^3*zz12^2*zz13^3*zz23*
       zz24*zz34^3 + 2*w*wb*zb*zz12*zz13^4*zz23*zz24*zz34^3 - 
      4*w*wb*zb^2*zz12*zz13^4*zz23*zz24*zz34^3 + 2*w*wb*zb^3*zz12*zz13^4*zz23*
       zz24*zz34^3 + 4*zz12^4*zz23^2*zz24*zz34^3 - 7*zb*zz12^4*zz23^2*zz24*
       zz34^3 + 8*zz12^3*zz13*zz23^2*zz24*zz34^3 - 18*zb*zz12^3*zz13*zz23^2*
       zz24*zz34^3 + 2*w*wb*zb*zz12^3*zz13*zz23^2*zz24*zz34^3 + 
      10*zb^2*zz12^3*zz13*zz23^2*zz24*zz34^3 - 8*w*wb*zz12^2*zz13^2*zz23^2*
       zz24*zz34^3 - 25*zb*zz12^2*zz13^2*zz23^2*zz24*zz34^3 + 
      5*w*wb*zb*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 2*w^2*wb^2*zb*zz12^2*
       zz13^2*zz23^2*zz24*zz34^3 + 32*zb^2*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 
      8*zb^3*zz12^2*zz13^2*zz23^2*zz24*zz34^3 - 10*w*wb*zb*zz12*zz13^3*zz23^2*
       zz24*zz34^3 + 5*w^2*wb^2*zb*zz12*zz13^3*zz23^2*zz24*zz34^3 - 
      2*w^3*wb^3*zb*zz12*zz13^3*zz23^2*zz24*zz34^3 + 
      2*w^2*wb^2*zb*zz13^4*zz23^2*zz24*zz34^3 - w^3*wb^3*zb*zz13^4*zz23^2*
       zz24*zz34^3 - 2*zz12^3*zz23^3*zz24*zz34^3 + 8*zb*zz12^3*zz23^3*zz24*
       zz34^3 + 16*zb*zz12^2*zz13*zz23^3*zz24*zz34^3 + 
      3*w*wb*zb*zz12^2*zz13*zz23^3*zz24*zz34^3 - 12*zb^2*zz12^2*zz13*zz23^3*
       zz24*zz34^3 + 13*w*wb*zb*zz12*zz13^2*zz23^3*zz24*zz34^3 - 
      6*w^2*wb^2*zb*zz12*zz13^2*zz23^3*zz24*zz34^3 + 
      2*w*wb*zb^2*zz12*zz13^2*zz23^3*zz24*zz34^3 - 4*w^2*wb^2*zb*zz13^3*
       zz23^3*zz24*zz34^3 + w^3*wb^3*zb*zz13^3*zz23^3*zz24*zz34^3 - 
      3*zb*zz12^2*zz23^4*zz24*zz34^3 - 5*w*wb*zb*zz12*zz13*zz23^4*zz24*
       zz34^3 + 2*w^2*wb^2*zb*zz13^2*zz23^4*zz24*zz34^3 + 
      2*zz12^5*zz24^2*zz34^3 - 2*zb*zz12^5*zz24^2*zz34^3 - 
      2*zz12^4*zz13*zz24^2*zz34^3 + 8*zb*zz12^4*zz13*zz24^2*zz34^3 - 
      6*zb^2*zz12^4*zz13*zz24^2*zz34^3 + 4*zz12^3*zz13^2*zz24^2*zz34^3 + 
      8*w*wb*zz12^3*zz13^2*zz24^2*zz34^3 - 6*zb*zz12^3*zz13^2*zz24^2*zz34^3 - 
      10*w*wb*zb*zz12^3*zz13^2*zz24^2*zz34^3 - 6*zb^2*zz12^3*zz13^2*zz24^2*
       zz34^3 + 2*w*wb*zb^2*zz12^3*zz13^2*zz24^2*zz34^3 + 
      8*zb^3*zz12^3*zz13^2*zz24^2*zz34^3 + 4*w*wb*zz12*zz13^4*zz24^2*zz34^3 + 
      4*zb*zz12*zz13^4*zz24^2*zz34^3 - 8*zb^2*zz12*zz13^4*zz24^2*zz34^3 - 
      18*w*wb*zb^2*zz12*zz13^4*zz24^2*zz34^3 + 4*zb^3*zz12*zz13^4*zz24^2*
       zz34^3 + 14*w*wb*zb^3*zz12*zz13^4*zz24^2*zz34^3 - 
      2*w*wb*zb*zz13^5*zz24^2*zz34^3 + 4*w*wb*zb^2*zz13^5*zz24^2*zz34^3 - 
      2*w*wb*zb^3*zz13^5*zz24^2*zz34^3 - 6*zz12^4*zz23*zz24^2*zz34^3 + 
      5*zb*zz12^4*zz23*zz24^2*zz34^3 - 2*zz12^3*zz13*zz23*zz24^2*zz34^3 - 
      14*zb*zz12^3*zz13*zz23*zz24^2*zz34^3 - w*wb*zb*zz12^3*zz13*zz23*zz24^2*
       zz34^3 + 16*zb^2*zz12^3*zz13*zz23*zz24^2*zz34^3 - 
      2*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 12*w*wb*zz12^2*zz13^2*zz23*zz24^2*
       zz34^3 - 12*zb*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 
      16*w*wb*zb*zz12^2*zz13^2*zz23*zz24^2*zz34^3 + 2*w^2*wb^2*zb*zz12^2*
       zz13^2*zz23*zz24^2*zz34^3 + 26*zb^2*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 
      6*w*wb*zb^2*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 
      12*zb^3*zz12^2*zz13^2*zz23*zz24^2*zz34^3 - 8*w*wb*zz12*zz13^3*zz23*
       zz24^2*zz34^3 - 13*zb*zz12*zz13^3*zz23*zz24^2*zz34^3 + 
      7*w*wb*zb*zz12*zz13^3*zz23*zz24^2*zz34^3 + 4*w^2*wb^2*zb*zz12*zz13^3*
       zz23*zz24^2*zz34^3 + w^3*wb^3*zb*zz12*zz13^3*zz23*zz24^2*zz34^3 + 
      20*zb^2*zz12*zz13^3*zz23*zz24^2*zz34^3 - 4*w*wb*zb^2*zz12*zz13^3*zz23*
       zz24^2*zz34^3 - 8*zb^3*zz12*zz13^3*zz23*zz24^2*zz34^3 + 
      2*w*wb*zb^3*zz12*zz13^3*zz23*zz24^2*zz34^3 + 6*w*wb*zb*zz13^4*zz23*
       zz24^2*zz34^3 + w^3*wb^3*zb*zz13^4*zz23*zz24^2*zz34^3 - 
      10*w*wb*zb^2*zz13^4*zz23*zz24^2*zz34^3 + 4*w*wb*zb^3*zz13^4*zz23*zz24^2*
       zz34^3 + 6*zz12^3*zz23^2*zz24^2*zz34^3 - 3*zb*zz12^3*zz23^2*zz24^2*
       zz34^3 + 4*zz12^2*zz13*zz23^2*zz24^2*zz34^3 + 13*zb*zz12^2*zz13*zz23^2*
       zz24^2*zz34^3 + 2*w*wb*zb*zz12^2*zz13*zz23^2*zz24^2*zz34^3 - 
      14*zb^2*zz12^2*zz13*zz23^2*zz24^2*zz34^3 + 4*w*wb*zz12*zz13^2*zz23^2*
       zz24^2*zz34^3 + 15*zb*zz12*zz13^2*zz23^2*zz24^2*zz34^3 - 
      6*w*wb*zb*zz12*zz13^2*zz23^2*zz24^2*zz34^3 - 2*w^2*wb^2*zb*zz12*zz13^2*
       zz23^2*zz24^2*zz34^3 - 16*zb^2*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 
      6*w*wb*zb^2*zz12*zz13^2*zz23^2*zz24^2*zz34^3 + 
      4*zb^3*zz12*zz13^2*zz23^2*zz24^2*zz34^3 - 6*w*wb*zb*zz13^3*zz23^2*
       zz24^2*zz34^3 - w^3*wb^3*zb*zz13^3*zz23^2*zz24^2*zz34^3 + 
      8*w*wb*zb^2*zz13^3*zz23^2*zz24^2*zz34^3 - 2*w*wb*zb^3*zz13^3*zz23^2*
       zz24^2*zz34^3 - 2*zz12^2*zz23^3*zz24^2*zz34^3 - 
      zb*zz12^2*zz23^3*zz24^2*zz34^3 - 7*zb*zz12*zz13*zz23^3*zz24^2*zz34^3 - 
      w*wb*zb*zz12*zz13*zz23^3*zz24^2*zz34^3 + 4*zb^2*zz12*zz13*zz23^3*zz24^2*
       zz34^3 + 2*w*wb*zb*zz13^2*zz23^3*zz24^2*zz34^3 - 
      2*w*wb*zb^2*zz13^2*zz23^3*zz24^2*zz34^3 + zb*zz12*zz23^4*zz24^2*
       zz34^3 - 2*w*wb*zb*zz12^4*zz13*zz23*zz34^4 + 2*w*wb*zb^2*zz12^4*zz13*
       zz23*zz34^4 + 2*w*wb*zb^2*zz12^3*zz13^2*zz23*zz34^4 - 
      2*w*wb*zb^3*zz12^3*zz13^2*zz23*zz34^4 - 6*w*wb*zb*zz12^2*zz13^3*zz23*
       zz34^4 + 10*w*wb*zb^2*zz12^2*zz13^3*zz23*zz34^4 - 
      4*w*wb*zb^3*zz12^2*zz13^3*zz23*zz34^4 + 5*w*wb*zb*zz12^3*zz13*zz23^2*
       zz34^4 + w^2*wb^2*zb*zz12^3*zz13*zz23^2*zz34^4 - 
      4*w*wb*zb^2*zz12^3*zz13*zz23^2*zz34^4 + 9*w*wb*zb*zz12^2*zz13^2*zz23^2*
       zz34^4 - w^3*wb^3*zb*zz12^2*zz13^2*zz23^2*zz34^4 - 
      10*w*wb*zb^2*zz12^2*zz13^2*zz23^2*zz34^4 + 2*w*wb*zb^3*zz12^2*zz13^2*
       zz23^2*zz34^4 + 3*w^2*wb^2*zb*zz12*zz13^3*zz23^2*zz34^4 - 
      2*w^3*wb^3*zb*zz12*zz13^3*zz23^2*zz34^4 - 3*w*wb*zb*zz12^2*zz13*zz23^3*
       zz34^4 - 2*w^2*wb^2*zb*zz12^2*zz13*zz23^3*zz34^4 + 
      2*w*wb*zb^2*zz12^2*zz13*zz23^3*zz34^4 - 4*w^2*wb^2*zb*zz12*zz13^2*
       zz23^3*zz34^4 + w^3*wb^3*zb*zz12*zz13^2*zz23^3*zz34^4 + 
      w^2*wb^2*zb*zz12*zz13*zz23^4*zz34^4 + 2*zz12^5*zz24*zz34^4 - 
      6*zb*zz12^5*zz24*zz34^4 + 4*zb^2*zz12^5*zz24*zz34^4 - 
      4*zz12^4*zz13*zz24*zz34^4 - 4*w*wb*zz12^4*zz13*zz24*zz34^4 + 
      6*zb*zz12^4*zz13*zz24*zz34^4 + 6*w*wb*zb*zz12^4*zz13*zz24*zz34^4 + 
      2*zb^2*zz12^4*zz13*zz24*zz34^4 - 2*w*wb*zb^2*zz12^4*zz13*zz24*zz34^4 - 
      4*zb^3*zz12^4*zz13*zz24*zz34^4 + 2*zz12^3*zz13^2*zz24*zz34^4 + 
      4*w*wb*zz12^3*zz13^2*zz24*zz34^4 - 10*w*wb*zb*zz12^3*zz13^2*zz24*
       zz34^4 - 6*zb^2*zz12^3*zz13^2*zz24*zz34^4 + 4*w*wb*zb^2*zz12^3*zz13^2*
       zz24*zz34^4 + 4*zb^3*zz12^3*zz13^2*zz24*zz34^4 + 
      2*w*wb*zb^3*zz12^3*zz13^2*zz24*zz34^4 - 4*w*wb*zz12^2*zz13^3*zz24*
       zz34^4 - 4*zb*zz12^2*zz13^3*zz24*zz34^4 + 8*zb^2*zz12^2*zz13^3*zz24*
       zz34^4 + 18*w*wb*zb^2*zz12^2*zz13^3*zz24*zz34^4 - 
      4*zb^3*zz12^2*zz13^3*zz24*zz34^4 - 14*w*wb*zb^3*zz12^2*zz13^3*zz24*
       zz34^4 - 4*zz12^4*zz23*zz24*zz34^4 + 15*zb*zz12^4*zz23*zz24*zz34^4 + 
      2*w*wb*zb*zz12^4*zz23*zz24*zz34^4 - 12*zb^2*zz12^4*zz23*zz24*zz34^4 - 
      4*zz12^3*zz13*zz23*zz24*zz34^4 + 8*w*wb*zz12^3*zz13*zz23*zz24*zz34^4 + 
      16*zb*zz12^3*zz13*zz23*zz24*zz34^4 - 13*w*wb*zb*zz12^3*zz13*zz23*zz24*
       zz34^4 - 3*w^2*wb^2*zb*zz12^3*zz13*zz23*zz24*zz34^4 - 
      18*zb^2*zz12^3*zz13*zz23*zz24*zz34^4 + 6*w*wb*zb^2*zz12^3*zz13*zz23*
       zz24*zz34^4 + 8*zb^3*zz12^3*zz13*zz23*zz24*zz34^4 + 
      8*w*wb*zz12^2*zz13^2*zz23*zz24*zz34^4 + 11*zb*zz12^2*zz13^2*zz23*zz24*
       zz34^4 - 9*w*wb*zb*zz12^2*zz13^2*zz23*zz24*zz34^4 + 
      4*w^2*wb^2*zb*zz12^2*zz13^2*zz23*zz24*zz34^4 + 
      w^3*wb^3*zb*zz12^2*zz13^2*zz23*zz24*zz34^4 - 20*zb^2*zz12^2*zz13^2*zz23*
       zz24*zz34^4 + 2*w*wb*zb^2*zz12^2*zz13^2*zz23*zz24*zz34^4 + 
      8*zb^3*zz12^2*zz13^2*zz23*zz24*zz34^4 - 4*w*wb*zb^3*zz12^2*zz13^2*zz23*
       zz24*zz34^4 + 2*w*wb*zb*zz12*zz13^3*zz23*zz24*zz34^4 - 
      6*w^3*wb^3*zb*zz12*zz13^3*zz23*zz24*zz34^4 + 4*w*wb*zb^2*zz12*zz13^3*
       zz23*zz24*zz34^4 - 2*w*wb*zb^3*zz12*zz13^3*zz23*zz24*zz34^4 - 
      w^2*wb^2*zb*zz13^4*zz23*zz24*zz34^4 + w^3*wb^3*zb*zz13^4*zz23*zz24*
       zz34^4 + 2*zz12^3*zz23^2*zz24*zz34^4 - 12*zb*zz12^3*zz23^2*zz24*
       zz34^4 - 6*w*wb*zb*zz12^3*zz23^2*zz24*zz34^4 + 
      12*zb^2*zz12^3*zz23^2*zz24*zz34^4 - 4*w*wb*zz12^2*zz13*zz23^2*zz24*
       zz34^4 - 10*zb*zz12^2*zz13*zz23^2*zz24*zz34^4 + 
      w*wb*zb*zz12^2*zz13*zz23^2*zz24*zz34^4 + 7*w^2*wb^2*zb*zz12^2*zz13*
       zz23^2*zz24*zz34^4 + 16*zb^2*zz12^2*zz13*zz23^2*zz24*zz34^4 - 
      6*w*wb*zb^2*zz12^2*zz13*zz23^2*zz24*zz34^4 - 4*zb^3*zz12^2*zz13*zz23^2*
       zz24*zz34^4 - 6*w*wb*zb*zz12*zz13^2*zz23^2*zz24*zz34^4 + 
      5*w^2*wb^2*zb*zz12*zz13^2*zz23^2*zz24*zz34^4 - 
      2*w^3*wb^3*zb*zz12*zz13^2*zz23^2*zz24*zz34^4 - 
      6*w*wb*zb^2*zz12*zz13^2*zz23^2*zz24*zz34^4 + 2*w*wb*zb^3*zz12*zz13^2*
       zz23^2*zz24*zz34^4 + 3*w^2*wb^2*zb*zz13^3*zz23^2*zz24*zz34^4 - 
      2*w^3*wb^3*zb*zz13^3*zz23^2*zz24*zz34^4 + 3*zb*zz12^2*zz23^3*zz24*
       zz34^4 + 6*w*wb*zb*zz12^2*zz23^3*zz24*zz34^4 - 
      4*zb^2*zz12^2*zz23^3*zz24*zz34^4 + 6*w*wb*zb*zz12*zz13*zz23^3*zz24*
       zz34^4 - 5*w^2*wb^2*zb*zz12*zz13*zz23^3*zz24*zz34^4 + 
      2*w*wb*zb^2*zz12*zz13*zz23^3*zz24*zz34^4 - 3*w^2*wb^2*zb*zz13^2*zz23^3*
       zz24*zz34^4 + w^3*wb^3*zb*zz13^2*zz23^3*zz24*zz34^4 - 
      2*w*wb*zb*zz12*zz23^4*zz24*zz34^4 + w^2*wb^2*zb*zz13*zz23^4*zz24*
       zz34^4 + 2*w*wb*zb*zz12^4*zz13*zz34^5 - 2*w*wb*zb^2*zz12^4*zz13*
       zz34^5 - 2*w*wb*zb^2*zz12^3*zz13^2*zz34^5 + 2*w*wb*zb^3*zz12^3*zz13^2*
       zz34^5 + 2*w*wb*zb*zz12^2*zz13^3*zz34^5 - 4*w*wb*zb^2*zz12^2*zz13^3*
       zz34^5 + 2*w*wb*zb^3*zz12^2*zz13^3*zz34^5 - 4*w*wb*zb*zz12^3*zz13*zz23*
       zz34^5 - w^2*wb^2*zb*zz12^3*zz13*zz23*zz34^5 + 
      4*w*wb*zb^2*zz12^3*zz13*zz23*zz34^5 - 4*w*wb*zb*zz12^2*zz13^2*zz23*
       zz34^5 + w^3*wb^3*zb*zz12^2*zz13^2*zz23*zz34^5 + 
      6*w*wb*zb^2*zz12^2*zz13^2*zz23*zz34^5 - 2*w*wb*zb^3*zz12^2*zz13^2*zz23*
       zz34^5 - w^2*wb^2*zb*zz12*zz13^3*zz23*zz34^5 + 
      w^3*wb^3*zb*zz12*zz13^3*zz23*zz34^5 + 2*w*wb*zb*zz12^2*zz13*zz23^2*
       zz34^5 + 2*w^2*wb^2*zb*zz12^2*zz13*zz23^2*zz34^5 - 
      2*w*wb*zb^2*zz12^2*zz13*zz23^2*zz34^5 + 2*w^2*wb^2*zb*zz12*zz13^2*
       zz23^2*zz34^5 - w^3*wb^3*zb*zz12*zz13^2*zz23^2*zz34^5 - 
      w^2*wb^2*zb*zz12*zz13*zz23^3*zz34^5))/(zb*zz24*(zz13*zz24 - zz12*zz34)*
     (zz12^2*zz13^2*zz23^4 - 4*zz12^2*zz13^2*zz23^3*zz24 + 
      2*zz12*zz13^3*zz23^3*zz24 + 2*zz12*zz13^2*zz23^4*zz24 + 
      6*zz12^2*zz13^2*zz23^2*zz24^2 - 6*zz12*zz13^3*zz23^2*zz24^2 + 
      zz13^4*zz23^2*zz24^2 - 6*zz12*zz13^2*zz23^3*zz24^2 - 
      2*zz13^3*zz23^3*zz24^2 + zz13^2*zz23^4*zz24^2 - 
      4*zz12^2*zz13^2*zz23*zz24^3 + 6*zz12*zz13^3*zz23*zz24^3 - 
      2*zz13^4*zz23*zz24^3 + 6*zz12*zz13^2*zz23^2*zz24^3 + 
      4*zz13^3*zz23^2*zz24^3 - 2*zz13^2*zz23^3*zz24^3 + 
      zz12^2*zz13^2*zz24^4 - 2*zz12*zz13^3*zz24^4 + zz13^4*zz24^4 - 
      2*zz12*zz13^2*zz23*zz24^4 - 2*zz13^3*zz23*zz24^4 + 
      zz13^2*zz23^2*zz24^4 + 2*zz12^3*zz13*zz23^3*zz34 - 
      4*zz12^2*zz13^2*zz23^3*zz34 + 2*zz12^2*zz13*zz23^4*zz34 - 
      6*zz12^3*zz13*zz23^2*zz24*zz34 + 10*zz12^2*zz13^2*zz23^2*zz24*zz34 - 
      6*zz12*zz13^3*zz23^2*zz24*zz34 + 2*zz12^2*zz13*zz23^3*zz24*zz34 + 
      2*zz12*zz13^2*zz23^3*zz24*zz34 + 4*zz12*zz13*zz23^4*zz24*zz34 + 
      6*zz12^3*zz13*zz23*zz24^2*zz34 - 8*zz12^2*zz13^2*zz23*zz24^2*zz34 + 
      4*zz12*zz13^3*zz23*zz24^2*zz34 - 2*zz13^4*zz23*zz24^2*zz34 - 
      10*zz12^2*zz13*zz23^2*zz24^2*zz34 - 6*zz12*zz13^2*zz23^2*zz24^2*zz34 + 
      6*zz13^3*zz23^2*zz24^2*zz34 + 2*zz12*zz13*zz23^3*zz24^2*zz34 - 
      6*zz13^2*zz23^3*zz24^2*zz34 + 2*zz13*zz23^4*zz24^2*zz34 - 
      2*zz12^3*zz13*zz24^3*zz34 + 2*zz12^2*zz13^2*zz24^3*zz34 + 
      2*zz12*zz13^3*zz24^3*zz34 - 2*zz13^4*zz24^3*zz34 + 
      6*zz12^2*zz13*zz23*zz24^3*zz34 + 4*zz12*zz13^2*zz23*zz24^3*zz34 + 
      6*zz13^3*zz23*zz24^3*zz34 - 6*zz12*zz13*zz23^2*zz24^3*zz34 - 
      6*zz13^2*zz23^2*zz24^3*zz34 + 2*zz13*zz23^3*zz24^3*zz34 + 
      zz12^4*zz23^2*zz34^2 - 6*zz12^3*zz13*zz23^2*zz34^2 + 
      6*zz12^2*zz13^2*zz23^2*zz34^2 - 2*zz12^3*zz23^3*zz34^2 - 
      6*zz12^2*zz13*zz23^3*zz34^2 + zz12^2*zz23^4*zz34^2 - 
      2*zz12^4*zz23*zz24*zz34^2 + 4*zz12^3*zz13*zz23*zz24*zz34^2 - 
      8*zz12^2*zz13^2*zz23*zz24*zz34^2 + 6*zz12*zz13^3*zz23*zz24*zz34^2 + 
      6*zz12^3*zz23^2*zz24*zz34^2 - 6*zz12^2*zz13*zz23^2*zz24*zz34^2 - 
      10*zz12*zz13^2*zz23^2*zz24*zz34^2 - 6*zz12^2*zz23^3*zz24*zz34^2 + 
      2*zz12*zz13*zz23^3*zz24*zz34^2 + 2*zz12*zz23^4*zz24*zz34^2 + 
      zz12^4*zz24^2*zz34^2 + 2*zz12^3*zz13*zz24^2*zz34^2 - 
      6*zz12^2*zz13^2*zz24^2*zz34^2 + 2*zz12*zz13^3*zz24^2*zz34^2 + 
      zz13^4*zz24^2*zz34^2 - 4*zz12^3*zz23*zz24^2*zz34^2 - 
      8*zz12^2*zz13*zz23*zz24^2*zz34^2 - 8*zz12*zz13^2*zz23*zz24^2*zz34^2 - 
      4*zz13^3*zz23*zz24^2*zz34^2 + 6*zz12^2*zz23^2*zz24^2*zz34^2 + 
      10*zz12*zz13*zz23^2*zz24^2*zz34^2 + 6*zz13^2*zz23^2*zz24^2*zz34^2 - 
      4*zz12*zz23^3*zz24^2*zz34^2 - 4*zz13*zz23^3*zz24^2*zz34^2 + 
      zz23^4*zz24^2*zz34^2 - 2*zz12^4*zz23*zz34^3 + 6*zz12^3*zz13*zz23*
       zz34^3 - 4*zz12^2*zz13^2*zz23*zz34^3 + 4*zz12^3*zz23^2*zz34^3 + 
      6*zz12^2*zz13*zz23^2*zz34^3 - 2*zz12^2*zz23^3*zz34^3 - 
      2*zz12^4*zz24*zz34^3 + 2*zz12^3*zz13*zz24*zz34^3 + 
      2*zz12^2*zz13^2*zz24*zz34^3 - 2*zz12*zz13^3*zz24*zz34^3 + 
      6*zz12^3*zz23*zz24*zz34^3 + 4*zz12^2*zz13*zz23*zz24*zz34^3 + 
      6*zz12*zz13^2*zz23*zz24*zz34^3 - 6*zz12^2*zz23^2*zz24*zz34^3 - 
      6*zz12*zz13*zz23^2*zz24*zz34^3 + 2*zz12*zz23^3*zz24*zz34^3 + 
      zz12^4*zz34^4 - 2*zz12^3*zz13*zz34^4 + zz12^2*zz13^2*zz34^4 - 
      2*zz12^3*zz23*zz34^4 - 2*zz12^2*zz13*zz23*zz34^4 + 
      zz12^2*zz23^2*zz34^4))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(zz23^2/((a - b)*(a - c)*zz13*zz34)), 
  zz23^2/((a - b)*(b - c)*zz13*zz34), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(zz23^2*(zz13*zz23 - zz13*zz24 - zz12*zz34 - zz13*zz34 + 
      2*a*zz13*zz34 - b*zz13*zz34 - c*zz13*zz34 + zz23*zz34))/
   (3*(a - b)*(a - c)*zz13^2*zz34^2), 
  -(zz23^2*(-(zz13*zz23) + zz13*zz24 + zz12*zz34 + zz13*zz34 + a*zz13*zz34 - 
      2*b*zz13*zz34 + c*zz13*zz34 - zz23*zz34))/(3*(a - b)*(b - c)*zz13^2*
    zz34^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(zz23*(zz13^2*zz23^2 - 2*zz13^2*zz23*zz24 + zz13^2*zz24^2 + 
      4*zz12*zz13*zz23*zz34 - 2*zz13^2*zz23*zz34 + 2*a*zz13^2*zz23*zz34 - 
      b*zz13^2*zz23*zz34 - c*zz13^2*zz23*zz34 + 2*zz13*zz23^2*zz34 - 
      4*zz12*zz13*zz24*zz34 + 5*zz13^2*zz24*zz34 - 2*a*zz13^2*zz24*zz34 + 
      b*zz13^2*zz24*zz34 + c*zz13^2*zz24*zz34 + 4*zz13*zz23*zz24*zz34 + 
      zz12^2*zz34^2 - 4*zz12*zz13*zz34^2 - 2*a*zz12*zz13*zz34^2 + 
      b*zz12*zz13*zz34^2 + c*zz12*zz13*zz34^2 + zz13^2*zz34^2 - 
      2*a*zz13^2*zz34^2 + b*zz13^2*zz34^2 + c*zz13^2*zz34^2 - 
      2*zz12*zz23*zz34^2 - 2*zz13*zz23*zz34^2 + 2*a*zz13*zz23*zz34^2 - 
      b*zz13*zz23*zz34^2 - c*zz13*zz23*zz34^2 + zz23^2*zz34^2))/
   (9*(a - b)*(a - c)*zz13^2*zz24*zz34^2), 
  -(zz23*(-(zz13^2*zz23^2) + 2*zz13^2*zz23*zz24 - zz13^2*zz24^2 - 
      4*zz12*zz13*zz23*zz34 + 2*zz13^2*zz23*zz34 + a*zz13^2*zz23*zz34 - 
      2*b*zz13^2*zz23*zz34 + c*zz13^2*zz23*zz34 - 2*zz13*zz23^2*zz34 + 
      4*zz12*zz13*zz24*zz34 - 5*zz13^2*zz24*zz34 - a*zz13^2*zz24*zz34 + 
      2*b*zz13^2*zz24*zz34 - c*zz13^2*zz24*zz34 - 4*zz13*zz23*zz24*zz34 - 
      zz12^2*zz34^2 + 4*zz12*zz13*zz34^2 - a*zz12*zz13*zz34^2 + 
      2*b*zz12*zz13*zz34^2 - c*zz12*zz13*zz34^2 - zz13^2*zz34^2 - 
      a*zz13^2*zz34^2 + 2*b*zz13^2*zz34^2 - c*zz13^2*zz34^2 + 
      2*zz12*zz23*zz34^2 + 2*zz13*zz23*zz34^2 + a*zz13*zz23*zz34^2 - 
      2*b*zz13*zz23*zz34^2 + c*zz13*zz23*zz34^2 - zz23^2*zz34^2))/
   (9*(a - b)*(b - c)*zz13^2*zz24*zz34^2), zz23/zz24, 
  (zz23*(-zz12 + z*zz12 + zb*zz12 - z*zb*zz12 + z*zb*zz24 + z*zb*zz34))/
   ((w - wb)*z*zb*zz24*zz34), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(zz23*(zz13*zz23 - zz13*zz24 + 2*zz12*zz34 - zz13*zz34 + 2*a*zz13*zz34 - 
      b*zz13*zz34 - c*zz13*zz34 + zz23*zz34))/(3*(a - b)*(a - c)*zz13*
    zz34^2), -(zz23*(-(zz13*zz23) + zz13*zz24 - 2*zz12*zz34 + zz13*zz34 + 
      a*zz13*zz34 - 2*b*zz13*zz34 + c*zz13*zz34 - zz23*zz34))/
   (3*(a - b)*(b - c)*zz13*zz34^2), 0, (-2*zz23)/((w - wb)*zz34), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -(((w - z)*zb)/((w - zb)*(z - zb))), 
  -((w*(wb - zb))/((w - wb)*(w - zb))), 
  -(((w - z)*(wb - zb)*(w*z - wb*zb))/((w - wb)*(wb - z)*(w - zb)*(z - zb))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (w - z)/((w - zb)*(z - zb)), 
  (wb - zb)/((w - wb)*(w - zb)), ((w - z)*(wb - zb)*(w - wb + z - zb))/
   ((w - wb)*(wb - z)*(w - zb)*(z - zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, ((w - z)*zb^2)/((w - zb)*(z - zb)), 
  (w^2*(wb - zb))/((w - wb)*(w - zb)), 
  ((w - z)*(wb - zb)*(w*wb*z - w*wb*zb + w*z*zb - wb*z*zb))/
   ((w - wb)*(wb - z)*(w - zb)*(z - zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-2*(-1 + z)^2*(-1 + zb)^2)/(z - zb)^2, 0, 0, 0, 
  (2*(-1 + z)^2*(-1 + zb)^2)/(z - zb)^2, 
  -(((-1 + z)*(-1 + zb)*(-z - zb + 2*z*zb))/(z - zb)^2), 0, 0, 
  (-2*(-1 + z)*(-1 + zb)*(-z - zb + 2*z*zb))/(z - zb)^2, 0, 0, 
  (2*(-1 + z)^2*(-1 + zb)^2*(z + zb))/(z - zb)^3, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-1 + z)*(-1 + zb)*(-2 + z + zb))/(z - zb)^2), 0, 0, 0, 
  ((-1 + z)*(-1 + zb)*(-2 + z + zb))/(z - zb)^2, 
  -(((-1 + z)*(-1 + zb)*(z + zb))/(z - zb)^2), 0, 0, 
  (-2*(-1 + z)*(-1 + zb)*(z + zb))/(z - zb)^2, 0, 0, 
  (2*(-1 + z)*(-1 + zb)*(-z - zb + 2*z*zb))/(z - zb)^3, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(-1 + z)*(-1 + zb))/(z - zb), 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-1 + z))/(z - zb), -2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-1 + w)*(-1 + wb)*z*zb)/(-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
    wb*z*zb), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + w)*w*(-1 + wb)*wb*(-1 + z)*z*(-1 + zb)*zb)/
   (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)^2, 
  (2*(-1 + w)*w*(-1 + wb)*wb*(-1 + z)*z*(-1 + zb)*zb)/
   (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)^2, 0, 0, 
  (2*(-1 + w)*w*(-1 + wb)*wb*(-1 + z)*z*(-1 + zb)*zb)/
   (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)^2, 
  (-2*(-1 + w)*w*(-1 + wb)*wb*(-1 + z)*z*(-1 + zb)*zb)/
   (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)^2, 0, 0, 
  (-2*(-1 + w)*(-1 + wb)*z*zb*(wb*z - w*wb*z + w*zb - w*wb*zb - w*z*zb - 
     wb*z*zb + 2*w*wb*z*zb))/(-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + 
     wb*z*zb)^2, (-2*(-1 + w)*w*(-1 + wb)*wb*(-1 + z)*z*(-1 + zb)*zb*
    (-(wb*z) + w*wb*z - w*zb + w*wb*zb + 2*z*zb - w*z*zb - wb*z*zb))/
   (-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)^3, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(-1 + w)*(-1 + wb)*z*(wb - zb)*zb)/
   (wb*(-1 + zb)*(-(wb*z) + w*wb*z + w*zb - w*wb*zb - w*z*zb + wb*z*zb)), 
  (-2*(-1 + w)*(-1 + wb)*z*zb)/(w*wb*(-1 + z)*(-1 + zb)), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(-1 + z)*(-1 + zb))/
   (w - wb - z + wb*z + zb - w*zb), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-1 + z)*(wb - zb))/
   (w - wb - z + wb*z + zb - w*zb), -2, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (2*(-1 + w)*(-1 + wb)*z*zb)/((w - wb)^2*(-1 + z)*(-1 + zb)), 
  -(((-1 + w)*(-1 + wb)*(w + wb)*z*zb)/((w - wb)^2*(-1 + z)*(-1 + zb))), 
  (2*(-1 + w)*(-1 + wb)*(-w - wb + 2*w*wb)*z*zb)/
   ((w - wb)^3*(-1 + z)*(-1 + zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-1 + w)*(-1 + wb)*(w + wb)*z*zb)/((w - wb)^2*(-1 + z)*
     (-1 + zb))), (2*(-1 + w)*w*(-1 + wb)*wb*z*zb)/
   ((w - wb)^2*(-1 + z)*(-1 + zb)), (-2*(-1 + w)*w*(-1 + wb)*wb*(-2 + w + wb)*
    z*zb)/((w - wb)^3*(-1 + z)*(-1 + zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-2*(-1 + w)*(-1 + wb)*z*zb)/
   ((w - wb)*(-1 + z)*(-1 + zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-2*(-1 + w)*(-1 + wb)*wb*z*zb)/
   ((w - wb)*(-1 + z)*(-1 + zb)), (-2*(-1 + w)*(-1 + wb)*z*zb)/
   ((-1 + z)*(-1 + zb)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (-2*(-1 + w)*wb)/(w - wb), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/denominators.txt <==
{q[1] -> (-1 + u)^(-1), q[2] -> u^(-1), q[3] -> (-1 + v)^(-1), 
 q[4] -> v^(-1), q[5] -> (u - ub)^(-1), q[6] -> (-ub + v)^(-1), 
 q[7] -> (-1 + ub)^(-1), q[8] -> ub^(-1), q[9] -> (-1 + u*ub)^(-1), 
 q[10] -> (1 - u*ub - v + ub*v)^(-1), q[11] -> (u - vb)^(-1), 
 q[12] -> (v - vb)^(-1), q[13] -> (-1 + vb)^(-1), q[14] -> vb^(-1), 
 q[15] -> (ub*v - u*vb)^(-1), q[16] -> (-1 + u*ub + vb - u*vb)^(-1), 
 q[17] -> (-v + ub*v + vb - u*vb)^(-1), 
 q[18] -> (-u + ub + v - ub*v - vb + u*vb)^(-1), 
 q[19] -> (ub*v + vb - v*vb)^(-1), q[20] -> (-v - vb + v*vb)^(-1), 
 q[21] -> (-v - u*vb + v*vb)^(-1), 
 q[22] -> (-(ub*v) + u*ub*v + u*vb - u*ub*vb - u*v*vb + ub*v*vb)^(-1), 
 q[23] -> (u^2*ub^2*v^2 - 2*u^3*ub^3*v^2 + u^4*ub^4*v^2 - 2*u^3*ub^2*v^3 - 
    2*u^2*ub^3*v^3 + 8*u^3*ub^3*v^3 - 2*u^4*ub^3*v^3 - 2*u^3*ub^4*v^3 + 
    u^4*ub^2*v^4 - 2*u^3*ub^3*v^4 + u^2*ub^4*v^4 + 4*u*ub*v*vb - 
    10*u^2*ub^2*v*vb + 8*u^3*ub^3*v*vb - 2*u^4*ub^4*v*vb - 10*u^2*ub*v^2*vb - 
    10*u*ub^2*v^2*vb + 36*u^2*ub^2*v^2*vb - 4*u^3*ub^2*v^2*vb - 
    4*u^2*ub^3*v^2*vb - 12*u^3*ub^3*v^2*vb + 2*u^4*ub^3*v^2*vb + 
    2*u^3*ub^4*v^2*vb + 8*u^3*ub*v^3*vb - 4*u^2*ub^2*v^3*vb - 
    12*u^3*ub^2*v^3*vb + 2*u^4*ub^2*v^3*vb + 8*u*ub^3*v^3*vb - 
    12*u^2*ub^3*v^3*vb + 8*u^3*ub^3*v^3*vb + 2*u^2*ub^4*v^3*vb - 
    2*u^4*ub*v^4*vb + 2*u^3*ub^2*v^4*vb + 2*u^2*ub^3*v^4*vb - 
    2*u*ub^4*v^4*vb + u^2*ub^2*vb^2 - 2*u^3*ub^3*vb^2 + u^4*ub^4*vb^2 - 
    10*u^2*ub*v*vb^2 - 10*u*ub^2*v*vb^2 + 36*u^2*ub^2*v*vb^2 - 
    4*u^3*ub^2*v*vb^2 - 4*u^2*ub^3*v*vb^2 - 12*u^3*ub^3*v*vb^2 + 
    2*u^4*ub^3*v*vb^2 + 2*u^3*ub^4*v*vb^2 + u^2*v^2*vb^2 - 10*u*ub*v^2*vb^2 + 
    36*u^2*ub*v^2*vb^2 - 4*u^3*ub*v^2*vb^2 + ub^2*v^2*vb^2 + 
    36*u*ub^2*v^2*vb^2 - 132*u^2*ub^2*v^2*vb^2 + 48*u^3*ub^2*v^2*vb^2 - 
    6*u^4*ub^2*v^2*vb^2 - 4*u*ub^3*v^2*vb^2 + 48*u^2*ub^3*v^2*vb^2 - 
    8*u^3*ub^3*v^2*vb^2 - 6*u^2*ub^4*v^2*vb^2 - 2*u^3*v^3*vb^2 - 
    4*u^2*ub*v^3*vb^2 - 12*u^3*ub*v^3*vb^2 + 2*u^4*ub*v^3*vb^2 - 
    4*u*ub^2*v^3*vb^2 + 48*u^2*ub^2*v^3*vb^2 - 8*u^3*ub^2*v^3*vb^2 - 
    2*ub^3*v^3*vb^2 - 12*u*ub^3*v^3*vb^2 - 8*u^2*ub^3*v^3*vb^2 + 
    2*u*ub^4*v^3*vb^2 + u^4*v^4*vb^2 + 2*u^3*ub*v^4*vb^2 - 
    6*u^2*ub^2*v^4*vb^2 + 2*u*ub^3*v^4*vb^2 + ub^4*v^4*vb^2 - 
    2*u^3*ub^2*vb^3 - 2*u^2*ub^3*vb^3 + 8*u^3*ub^3*vb^3 - 2*u^4*ub^3*vb^3 - 
    2*u^3*ub^4*vb^3 + 8*u^3*ub*v*vb^3 - 4*u^2*ub^2*v*vb^3 - 
    12*u^3*ub^2*v*vb^3 + 2*u^4*ub^2*v*vb^3 + 8*u*ub^3*v*vb^3 - 
    12*u^2*ub^3*v*vb^3 + 8*u^3*ub^3*v*vb^3 + 2*u^2*ub^4*v*vb^3 - 
    2*u^3*v^2*vb^3 - 4*u^2*ub*v^2*vb^3 - 12*u^3*ub*v^2*vb^3 + 
    2*u^4*ub*v^2*vb^3 - 4*u*ub^2*v^2*vb^3 + 48*u^2*ub^2*v^2*vb^3 - 
    8*u^3*ub^2*v^2*vb^3 - 2*ub^3*v^2*vb^3 - 12*u*ub^3*v^2*vb^3 - 
    8*u^2*ub^3*v^2*vb^3 + 2*u*ub^4*v^2*vb^3 - 2*u^2*v^3*vb^3 + 
    8*u^3*v^3*vb^3 - 2*u^4*v^3*vb^3 + 8*u*ub*v^3*vb^3 - 12*u^2*ub*v^3*vb^3 + 
    8*u^3*ub*v^3*vb^3 - 2*ub^2*v^3*vb^3 - 12*u*ub^2*v^3*vb^3 - 
    8*u^2*ub^2*v^3*vb^3 + 8*ub^3*v^3*vb^3 + 8*u*ub^3*v^3*vb^3 - 
    2*ub^4*v^3*vb^3 - 2*u^3*v^4*vb^3 + 2*u^2*ub*v^4*vb^3 + 
    2*u*ub^2*v^4*vb^3 - 2*ub^3*v^4*vb^3 + u^4*ub^2*vb^4 - 2*u^3*ub^3*vb^4 + 
    u^2*ub^4*vb^4 - 2*u^4*ub*v*vb^4 + 2*u^3*ub^2*v*vb^4 + 2*u^2*ub^3*v*vb^4 - 
    2*u*ub^4*v*vb^4 + u^4*v^2*vb^4 + 2*u^3*ub*v^2*vb^4 - 
    6*u^2*ub^2*v^2*vb^4 + 2*u*ub^3*v^2*vb^4 + ub^4*v^2*vb^4 - 
    2*u^3*v^3*vb^4 + 2*u^2*ub*v^3*vb^4 + 2*u*ub^2*v^3*vb^4 - 
    2*ub^3*v^3*vb^4 + u^2*v^4*vb^4 - 2*u*ub*v^4*vb^4 + ub^2*v^4*vb^4)^(-1)}


==> anc/from_IABC_to_F.txt <==
{F[1] -> -8*IA[13] + 4*IA[15] - 8*IA[16] - 12*IA[19] + 2*IA[24], 
 F[2] -> 2*IA[26] + 2*IA[27] + 2*IA[28], F[3] -> -2*IA[28], 
 F[4] -> -2*IA[27], F[5] -> 2*IA[9] + 4*IA[13] - 2*IA[15] + 4*IA[16] + 
   6*IA[19], F[6] -> 2*IA[10], F[7] -> 2*IA[11], 
 F[8] -> 2*IA[12] - 2*IA[16] + 2*IA[17], 
 F[9] -> -2*IA[13] + 2*IA[14] - 2*IA[16] + 2*IA[17], 
 F[10] -> -2*IA[16] + 2*IA[18], F[11] -> IA[20], F[12] -> 2*IA[21], 
 F[13] -> 2*IB[8], F[14] -> 2*IB[11], F[15] -> 2*IB[13], 
 F[16] -> 2*\[Rho][IA[9]] + 4*\[Rho][IA[13]] - 2*\[Rho][IA[15]] + 
   4*\[Rho][IA[16]] + 6*\[Rho][IA[19]], F[17] -> 2*\[Rho][IA[10]], 
 F[18] -> 2*\[Rho][IA[11]], F[19] -> 2*\[Rho][IA[12]] - 2*\[Rho][IA[16]] + 
   2*\[Rho][IA[17]], F[20] -> -2*\[Rho][IA[13]] + 2*\[Rho][IA[14]] - 
   2*\[Rho][IA[16]] + 2*\[Rho][IA[17]], 
 F[21] -> -2*\[Rho][IA[16]] + 2*\[Rho][IA[18]], F[22] -> \[Rho][IA[20]], 
 F[23] -> 2*\[Rho][IA[21]], F[24] -> \[Rho][IB[1]], F[25] -> \[Rho][IB[2]], 
 F[26] -> 2*IB[9], F[27] -> \[Rho][IB[5]], F[28] -> 2*IB[10], 
 F[29] -> 2*\[Rho][IB[8]], F[30] -> 2*\[Rho][IB[9]], F[31] -> 2*IB[7], 
 F[32] -> 2*\[Rho][IB[11]], F[33] -> 2*IB[14], F[34] -> -2*IB[12], 
 F[35] -> 2*IA[4], F[36] -> 2*\[Rho][IB[4]], 
 F[37] -> -IA[3] + IA[4]/2 - 2*\[Rho][IB[3]] + 2*\[Rho][IB[4]], 
 F[38] -> -2*IA[3] + 2*IA[8] + 2*IB[12], 
 F[39] -> -IA[1] - IA[4] - IA[5]/2 - IA[20] - IA[25] - 2*IB[4] - 
   \[Rho][IA[1]] - \[Rho][IA[2]] + 2*\[Rho][IA[3]] - \[Rho][IA[4]] + 
   \[Rho][IA[6]]/2 - 2*\[Rho][IA[8]] - \[Rho][IA[20]] - \[Rho][IA[25]] + 
   2*\[Rho][IB[3]] - 2*\[Rho][IB[4]] - 2*\[Rho][IB[12]] + 2*\[Rho][IB[13]] + 
   2*\[Rho][IB[14]], F[40] -> 2*\[Rho][IA[4]], F[41] -> -2*IB[3], 
 F[42] -> 2*IB[4], F[43] -> 2*IB[4] - \[Rho][IA[3]] + \[Rho][IA[4]]/2 + 
   2*\[Rho][IB[12]], F[44] -> IA[2] - 2*IA[3] - IA[6] + 2*IA[8] - 2*IB[3] - 
   \[Rho][IA[2]] + \[Rho][IA[6]], F[45] -> 2*IA[25], 
 F[46] -> IA[2] - 2*IA[3] - IA[6] - IA[7] + 2*IA[8] + 2*IA[25], 
 F[47] -> -2*IA[2] + 4*IA[3] + 2*IA[6] - 4*IA[8], 
 F[48] -> -2*IA[5] - 2*IA[6] - 2*IA[7], F[49] -> c[0], 
 IA[22] -> froot[a] - froot[c], IA[23] -> froot[b] - froot[c]}


==> anc/master_Integrand.txt <==
{A[1] -> (x[3]*zz[1, 2])/((x[3] + x[4])^2*(x[1] + x[2] + x[3] + x[4])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])), 
 A[2] -> zz[1, 2]/((x[3] + x[4])*(x[1] + x[2] + x[3] + x[4])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])), 
 A[3] -> zz[1, 2]/((x[2] + x[3] + x[4])*(x[1] + x[2] + x[3] + x[4])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])), 
 A[4] -> (x[3]*zz[2, 3])/((x[1] + x[2] + x[3])*(x[3] + x[4])*
    (x[1] + x[2] + x[3] + x[4])*(x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + 
     x[2]*x[3]*zz[2, 3])), 
 A[5] -> (x[2]*zz[2, 3])/((x[1] + x[2] + x[3])*(x[3] + x[4])*
    (x[1] + x[2] + x[3] + x[4])*(x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + 
     x[2]*x[3]*zz[2, 3])), 
 A[6] -> (x[3]*zz[2, 3])/((x[1] + x[2] + x[3])*(x[2] + x[3] + x[4])*
    (x[1] + x[2] + x[3] + x[4])*(x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + 
     x[2]*x[3]*zz[2, 3])), 
 A[7] -> (x[1]*zz[2, 3])/((x[1] + x[2] + x[3])*(x[2] + x[3] + x[4])*
    (x[1] + x[2] + x[3] + x[4])*(x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + 
     x[2]*x[3]*zz[2, 3])), A[8] -> (x[3]*zz[1, 2]^2)/
   ((x[3] + x[4])*(x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + 
      x[1]*x[4]*zz[1, 4] + x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + 
      x[3]*x[4]*zz[3, 4])^2), 
 A[9] -> zz[1, 2]/((x[3] + x[4])*(x[1] + x[2] + x[3] + x[4])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[1]*x[4]*zz[1, 4] + 
     x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 A[10] -> zz[1, 2]/((x[2] + x[3] + x[4])*(x[1] + x[2] + x[3] + x[4])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[1]*x[4]*zz[1, 4] + 
     x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 A[11] -> (x[3]*zz[1, 2]^2)/((x[3] + x[4])*(x[1]*x[2]*zz[1, 2] + 
     x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])*(x[1]*x[2]*zz[1, 2] + 
     x[1]*x[3]*zz[1, 3] + x[1]*x[4]*zz[1, 4] + x[2]*x[3]*zz[2, 3] + 
     x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 A[12] -> (x[2]*zz[1, 2]^2)/((x[2] + x[3] + x[4])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[1]*x[4]*zz[1, 4] + 
     x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 A[13] -> (x[3]*zz[1, 2]^2)/((x[2] + x[3] + x[4])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[1]*x[4]*zz[1, 4] + 
     x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 A[14] -> (x[1]*zz[1, 2]^2)/((x[1] + x[2] + x[3] + x[4])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[1]*x[4]*zz[1, 4] + 
     x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 A[15] -> (x[2]*zz[1, 2]^2)/((x[1] + x[2] + x[3] + x[4])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[1]*x[4]*zz[1, 4] + 
     x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 A[16] -> (x[3]*zz[1, 2]^2)/((x[1] + x[2] + x[3] + x[4])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[1]*x[4]*zz[1, 4] + 
     x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 A[17] -> (x[1]*x[2]*zz[1, 2]^2)/((x[3] + x[4])*(x[1] + x[2] + x[3] + x[4])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[1]*x[4]*zz[1, 4] + 
     x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 A[18] -> (x[2]^2*zz[1, 2]^2)/((x[2] + x[3] + x[4])*
    (x[1] + x[2] + x[3] + x[4])*(x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + 
     x[2]*x[3]*zz[2, 3])*(x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + 
     x[1]*x[4]*zz[1, 4] + x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + 
     x[3]*x[4]*zz[3, 4])), A[19] -> (x[1]*x[2]*zz[2, 3]^2)/
   ((x[1] + x[2] + x[3] + x[4])^2*(x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + 
     x[2]*x[3]*zz[2, 3])*(x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + 
     x[3]*x[4]*zz[3, 4])), A[20] -> (x[1]*x[3]*zz[2, 3]^2)/
   ((x[1] + x[2] + x[3] + x[4])^2*(x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + 
     x[2]*x[3]*zz[2, 3])*(x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + 
     x[3]*x[4]*zz[3, 4])), A[21] -> (x[2]*x[4]*zz[2, 3]^2)/
   ((x[1] + x[2] + x[3] + x[4])^2*(x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + 
     x[2]*x[3]*zz[2, 3])*(x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + 
     x[3]*x[4]*zz[3, 4])), A[22] -> (x[2]*zz[2, 3]^2)/
   ((x[1] + x[2] + x[3] + x[4])*(x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + 
     x[2]*x[3]*zz[2, 3])*(x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + 
     x[3]*x[4]*zz[3, 4])), A[23] -> (x[3]*zz[2, 3]^2)/
   ((x[1] + x[2] + x[3] + x[4])*(x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + 
     x[2]*x[3]*zz[2, 3])*(x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + 
     x[3]*x[4]*zz[3, 4])), A[24] -> (x[2]^2*zz[2, 3]^2)/
   ((x[2] + x[3] + x[4])*(x[1] + x[2] + x[3] + x[4])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])*
    (x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 A[25] -> (x[2]*x[3]*zz[2, 3]^2)/((x[2] + x[3] + x[4])*
    (x[1] + x[2] + x[3] + x[4])*(x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + 
     x[2]*x[3]*zz[2, 3])*(x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + 
     x[3]*x[4]*zz[3, 4])), A[26] -> (x[2]*x[3]*zz[1, 4]*zz[2, 3])/
   ((x[1] + x[2] + x[3])*(x[2] + x[3] + x[4])*(x[1]*x[2]*zz[1, 2] + 
     x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])*(x[2]*x[3]*zz[2, 3] + 
     x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 A[27] -> (x[2]^2*zz[1, 4]*zz[2, 3])/((x[1] + x[2] + x[3])*
    (x[2] + x[3] + x[4])*(x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + 
     x[2]*x[3]*zz[2, 3])*(x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + 
     x[3]*x[4]*zz[3, 4])), A[28] -> (x[3]^2*zz[1, 4]*zz[2, 3])/
   ((x[1] + x[2] + x[3])*(x[2] + x[3] + x[4])*(x[1]*x[2]*zz[1, 2] + 
     x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])*(x[2]*x[3]*zz[2, 3] + 
     x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 B[1] -> (x[1]*zz[1, 2])/((x[1] + x[2] + x[3])^2*(x[1]*x[2]*zz[1, 2] + 
     x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])), 
 B[2] -> (x[2]*zz[1, 2])/((x[1] + x[2] + x[3])^2*(x[1]*x[2]*zz[1, 2] + 
     x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])), 
 B[3] -> zz[1, 2]/((x[1] + x[2] + x[3])*(x[1]*x[2]*zz[1, 2] + 
     x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])), 
 B[4] -> (x[2]*zz[1, 2])/((x[2] + x[3])*(x[1] + x[2] + x[3])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[3]*zz[1, 3] + x[2]*x[3]*zz[2, 3])), 
 B[5] -> (x[1]*zz[1, 2])/((x[1] + x[2] + x[4])^2*(x[1]*x[2]*zz[1, 2] + 
     x[1]*x[4]*zz[1, 4] + x[2]*x[4]*zz[2, 4])), 
 B[6] -> zz[1, 2]/((x[1] + x[2] + x[4])*(x[1]*x[2]*zz[1, 2] + 
     x[1]*x[4]*zz[1, 4] + x[2]*x[4]*zz[2, 4])), 
 B[7] -> (x[2]*zz[1, 2])/((x[2] + x[4])*(x[1] + x[2] + x[4])*
    (x[1]*x[2]*zz[1, 2] + x[1]*x[4]*zz[1, 4] + x[2]*x[4]*zz[2, 4])), 
 B[8] -> zz[3, 4]/((x[1] + x[3] + x[4])*(x[1]*x[3]*zz[1, 3] + 
     x[1]*x[4]*zz[1, 4] + x[3]*x[4]*zz[3, 4])), 
 B[9] -> (x[3]*zz[3, 4])/((x[3] + x[4])*(x[1] + x[3] + x[4])*
    (x[1]*x[3]*zz[1, 3] + x[1]*x[4]*zz[1, 4] + x[3]*x[4]*zz[3, 4])), 
 B[10] -> (x[2]*zz[2, 3])/((x[2] + x[3] + x[4])^2*
    (x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 B[11] -> (x[3]*zz[2, 3])/((x[2] + x[3] + x[4])^2*
    (x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 B[12] -> zz[2, 3]/((x[2] + x[3] + x[4])*(x[2]*x[3]*zz[2, 3] + 
     x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 B[13] -> (x[3]*zz[2, 3])/((x[3] + x[4])*(x[2] + x[3] + x[4])*
    (x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4])), 
 B[14] -> (x[3]*zz[2, 3])/((x[2] + x[3])*(x[2] + x[3] + x[4])*
    (x[2]*x[3]*zz[2, 3] + x[2]*x[4]*zz[2, 4] + x[3]*x[4]*zz[3, 4]))}


==> anc/pure_functions.txt <==
{F[1] -> (2*froot[a])/3 + (2*froot[b])/3 + (2*froot[c])/3 + 
   (2*Pi^2*G[0, v/(-1 + v)])/3 - 2*G[0, 1/(u*ub)]*G[0, u/(u - v)]*
    G[0, v/(-1 + v)] - G[0, u/(u - v)]^2*G[0, v/(-1 + v)] + 
   (G[0, 1/(u*ub)]*G[0, v/(-1 + v)]^2)/2 + (2*G[0, v/(-1 + v)]^3)/3 + 
   G[0, 1/(u*ub)]*G[0, v/(-1 + v)]*G[0, 1/(v*vb)] + 
   2*G[0, u/(u - v)]*G[0, v/(-1 + v)]*G[0, 1/(v*vb)] + 
   G[0, v/(-1 + v)]^2*G[0, 1/(v*vb)] + (2*Pi^2*G[0, vb/(-1 + vb)])/3 + 
   G[0, 1/(u*ub)]*G[0, 1/(v*vb)]*G[0, vb/(-1 + vb)] + 
   (G[0, 1/(u*ub)]*G[0, vb/(-1 + vb)]^2)/2 + 
   G[0, 1/(v*vb)]*G[0, vb/(-1 + vb)]^2 + (2*G[0, vb/(-1 + vb)]^3)/3 + 
   2*G[0, 1/(u*ub)]*G[0, ub/(ub - vb)]*G[0, (u*vb)/((-1 + u)*(-1 + vb))] + 
   G[0, ub/(ub - vb)]^2*G[0, (u*vb)/((-1 + u)*(-1 + vb))] - 
   2*G[0, ub/(ub - vb)]*G[0, 1/(v*vb)]*G[0, (u*vb)/((-1 + u)*(-1 + vb))] + 
   2*G[0, 1/(u*ub)]*G[0, u/(u - v)]*
    G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)] + 
   G[0, u/(u - v)]^2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
       u*vb)] - 2*G[0, 1/(u*ub)]*G[0, ub/(ub - vb)]*
    G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)] - 
   G[0, ub/(ub - vb)]^2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
       u*vb)] - 2*G[0, u/(u - v)]*G[0, 1/(v*vb)]*
    G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)] + 
   2*G[0, ub/(ub - vb)]*G[0, 1/(v*vb)]*
    G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)] - 
   2*G[0, 1/(u*ub)]*G[0, 1 - v, 1] - 2*G[0, 1/(v*vb)]*G[0, 1 - v, 1] + 
   4*G[0, v/(-1 + v)]*G[0, -((u - v)/v), 1] - 
   4*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[0, -((u - v)/v), 1] - 2*G[0, 1/(u*ub)]*G[0, 1 - vb, 1] - 
   2*G[0, 1/(v*vb)]*G[0, 1 - vb, 1] - 4*G[0, (u*vb)/((-1 + u)*(-1 + vb))]*
    G[0, -((ub - vb)/vb), 1] + 
   4*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[0, -((ub - vb)/vb), 1] + 2*G[0, 1/(u*ub)]*G[1 - u, 1 - v, 1] + 
   2*G[0, 1/(u*ub)]*G[1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   2*G[0, 1/(u*ub)]*G[1 - u, -((-u + ub + v - ub*v - vb + u*vb)/
       (u - ub - v + vb)), 1] + 2*G[0, 1/(u*ub)]*
    G[1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 1] + 
   G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - vb, 1] - 
   2*G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   G[0, 1/(v*vb)]*G[1 - v, 1 - vb, 1] - 2*G[0, 1/(v*vb)]*
    G[1 - v, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   2*G[0, 1/(v*vb)]*G[1 - v, -((-u + ub + v - ub*v - vb + u*vb)/
       (u - ub - v + vb)), 1] - 2*G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   2*G[0, 1/(v*vb)]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   2*G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   2*G[0, 1/(v*vb)]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   3*G[0, 1/(v*vb)]*G[1 - vb, 1 - v, 1] - 2*G[0, 1/(v*vb)]*
    G[1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   2*G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1 - v, 1] - 
   2*G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1 - v, 1] - 
   2*G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   2*G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, 1/(u*ub)]*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] - 
   G[0, 1/(v*vb)]*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] + 
   G[0, 1/(u*ub)]*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1] - 
   G[0, 1/(v*vb)]*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1] - 
   2*G[0, v/(-1 + v)]*G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), 
     -((u - v)/v), 1] + 2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
       u*vb)]*G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((u - v)/v), 
     1] + 2*G[0, (u*vb)/((-1 + u)*(-1 + vb))]*
    G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((ub - vb)/vb), 1] - 
   2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((ub - vb)/vb), 1] - 
   2*G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 1 - v, 1] + 
   2*G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - G[0, 0, 1 - v, 1] - 
   G[0, 0, 1 - vb, 1] + G[0, 1, 1 - v, 1] + G[0, 1, 1 - vb, 1] - 
   2*G[0, 1 - u, 1 - v, 1] - 
   2*G[0, 1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   2*G[0, 1 - u, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   2*G[0, 1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 1] - 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - vb, 1] + 
   2*G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 4*G[0, 1 - v, 1, 1] - 
   2*G[0, 1 - v, 1 - v, 1] - G[0, 1 - v, 1 - vb, 1] + 
   2*G[0, 1 - v, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   2*G[0, 1 - v, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   2*G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   2*G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   4*G[0, 1 - vb, 1, 1] - 3*G[0, 1 - vb, 1 - v, 1] - 
   2*G[0, 1 - vb, 1 - vb, 1] + 
   2*G[0, 1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   2*G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1 - v, 1] - 
   2*G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   2*G[1 - u, 1, 1 - v, 1] + 
   2*G[1 - u, 1, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   2*G[1 - u, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   2*G[1 - u, 1 - v, 1, 1] + 
   2*G[1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1] - 
   2*G[1 - u, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] + 
   2*G[1 - ub, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   2*G[1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 1 - v, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 1 - vb, 1] - 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1 - v, 1] + 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 1, 1] + 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - vb, 1, 1] - 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1] - 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1 - v, 1] + 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1] + 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 1 - v, 1] - 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + G[1 - v, 1, 1 - vb, 1] - 
   2*G[1 - v, 1, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   2*G[1 - v, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[1 - v, 1 - vb, 1, 1] - 2*G[1 - v, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     1, 1] + 2*G[1 - v, -((-u + ub + v - ub*v - vb + u*vb)/
       (u - ub - v + vb)), 1, 1] + 2*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     1, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   2*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   2*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1] - 
   2*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] + 
   3*G[1 - vb, 1, 1 - v, 1] - 
   2*G[1 - vb, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   3*G[1 - vb, 1 - v, 1, 1] - 
   2*G[1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] - 
   2*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1 - v, 1] + 
   2*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   2*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1 - v, 1, 1] + 
   2*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, 1 - v, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, 1 - vb, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1, 1 - v, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1, 1 - vb, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - vb, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1 - v, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1 - vb, 1] - 
   2*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   2*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   2*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   2*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   3*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1 - v, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1 - vb, 1] - 
   2*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   2*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1 - v, 1] + 
   2*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1], 
 F[2] -> -Pi^2/3 - G[0, (-1 + u)*(-1 + ub)]^2 + G[0, (-1 + u)*(-1 + ub)]*
    G[0, u*ub] + 2*G[0, (-1 + u)*(-1 + ub)]*G[0, (-1 + v)*(-1 + vb)] - 
   G[0, (-1 + v)*(-1 + vb)]^2 + G[0, (-1 + v)*(-1 + vb)]*G[0, v*vb], 
 F[3] -> G[0, (-1 + u)*(-1 + ub)]*G[0, u*ub] - G[0, u*ub]^2 - 
   2*G[0, (-1 + u)*(-1 + ub)]*G[0, v*vb] + 2*G[0, u*ub]*G[0, v*vb] + 
   G[0, (-1 + v)*(-1 + vb)]*G[0, v*vb] - G[0, v*vb]^2 + 
   2*G[0, ((-1 + u)*(-1 + ub)*v*vb)/(-(u*ub) + u*ub*v + u*ub*vb + v*vb - 
       u*v*vb - ub*v*vb), 1], F[4] -> G[0, (-1 + u)*(-1 + ub)]^2 - 
   G[0, (-1 + u)*(-1 + ub)]*G[0, u*ub] - 2*G[0, (-1 + u)*(-1 + ub)]*
    G[0, (-1 + v)*(-1 + vb)] + G[0, (-1 + v)*(-1 + vb)]^2 + 
   2*G[0, (-1 + u)*(-1 + ub)]*G[0, v*vb] - G[0, (-1 + v)*(-1 + vb)]*
    G[0, v*vb] - 2*G[0, ((-1 + u)*(-1 + ub)*v*vb)/(-(u*ub) + u*ub*v + 
       u*ub*vb + v*vb - u*v*vb - ub*v*vb), 1], 
 F[5] -> (Pi^2*G[0, u/(-1 + u)])/3 + G[0, u/(-1 + u)]^3/3 + 
   (G[0, u/(-1 + u)]^2*G[0, 1/(u*ub)])/2 + (Pi^2*G[0, ub/(-1 + ub)])/3 + 
   (G[0, 1/(u*ub)]*G[0, ub/(-1 + ub)]^2)/2 + G[0, ub/(-1 + ub)]^3/3 - 
   (Pi^2*G[0, (u*ub)/((-1 + u)*(-1 + ub))])/3 - 
   (G[0, 1/(u*ub)]*G[0, (u*ub)/((-1 + u)*(-1 + ub))]^2)/2 - 
   G[0, (u*ub)/((-1 + u)*(-1 + ub))]^3/2 + G[0, 1/(u*ub)]*G[0, u/(u - v)]*
    G[0, v/(-1 + v)] + (G[0, u/(u - v)]^2*G[0, v/(-1 + v)])/2 - 
   G[0, u/(u - v)]*G[0, v/(-1 + v)]*G[0, 1/(v*vb)] - 
   G[0, 1/(u*ub)]*G[0, ub/(ub - vb)]*G[0, (u*vb)/((-1 + u)*(-1 + vb))] - 
   (G[0, ub/(ub - vb)]^2*G[0, (u*vb)/((-1 + u)*(-1 + vb))])/2 + 
   G[0, ub/(ub - vb)]*G[0, 1/(v*vb)]*G[0, (u*vb)/((-1 + u)*(-1 + vb))] - 
   G[0, 1/(u*ub)]*G[0, u/(u - v)]*G[0, (-(ub*v) + u*vb)/
      (-u + ub + v - ub*v - vb + u*vb)] - 
   (G[0, u/(u - v)]^2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
        u*vb)])/2 + G[0, 1/(u*ub)]*G[0, ub/(ub - vb)]*
    G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)] + 
   (G[0, ub/(ub - vb)]^2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
        u*vb)])/2 + G[0, u/(u - v)]*G[0, 1/(v*vb)]*
    G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)] - 
   G[0, ub/(ub - vb)]*G[0, 1/(v*vb)]*
    G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)] - 
   G[0, 1/(u*ub)]*G[0, 1 - u, 1] - G[0, 1/(u*ub)]*G[0, 1 - ub, 1] + 
   G[0, 1/(u*ub)]*G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1] - 
   2*G[0, v/(-1 + v)]*G[0, -((u - v)/v), 1] + 
   2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[0, -((u - v)/v), 1] + 2*G[0, (u*vb)/((-1 + u)*(-1 + vb))]*
    G[0, -((ub - vb)/vb), 1] - 
   2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[0, -((ub - vb)/vb), 1] - G[0, 1/(u*ub)]*G[1 - u, 1 - v, 1] - 
   G[0, 1/(u*ub)]*G[1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   G[0, 1/(u*ub)]*G[1 - u, -((-u + ub + v - ub*v - vb + u*vb)/
       (u - ub - v + vb)), 1] - G[0, 1/(u*ub)]*
    G[1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   G[0, 1/(v*vb)]*G[1 - v, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   G[0, 1/(v*vb)]*G[1 - v, -((-u + ub + v - ub*v - vb + u*vb)/
       (u - ub - v + vb)), 1] + G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   G[0, 1/(v*vb)]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   G[0, (u*ub)/((u - v)*(ub - vb))]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, 1/(v*vb)]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, 1/(v*vb)]*G[1 - vb, 1 - v, 1] + G[0, 1/(v*vb)]*
    G[1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, (u*ub)/((u - v)*(ub - vb))]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     1 - v, 1] + G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     1 - v, 1] + G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, v/(-1 + v)]*G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), 
     -((u - v)/v), 1] - 
   G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((u - v)/v), 1] - 
   G[0, (u*vb)/((-1 + u)*(-1 + vb))]*
    G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((ub - vb)/vb), 1] + 
   G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((ub - vb)/vb), 1] + 
   G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 1 - v, 1] - 
   G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 2*G[0, 0, 1 - u, 1] - 
   2*G[0, 0, 1 - ub, 1] + G[0, 0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1] - 
   3*G[0, 1 - u, 1, 1] + G[0, 1 - u, 1 - v, 1] + 
   G[0, 1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   G[0, 1 - u, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   3*G[0, 1 - ub, 1, 1] + G[0, 1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/
      (u - ub - v + vb)), 1] + 2*G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     1, 1] + G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1] - 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   G[0, 1 - v, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   G[0, 1 - v, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, 1 - vb, 1 - v, 1] - G[0, 1 - vb, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1 - v, 1] + 
   G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[1 - u, 1, 1 - v, 1] - G[1 - u, 1, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
    1] + G[1 - u, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 
    1] - G[1 - u, 1 - v, 1, 1] - 
   G[1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1] + 
   G[1 - u, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] - 
   G[1 - ub, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 1, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1 - v, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1 - v, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 1 - v, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   G[1 - v, 1, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   G[1 - v, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[1 - v, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1] - 
   G[1 - v, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] - 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1] + 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] - 
   G[1 - vb, 1, 1 - v, 1] + G[1 - vb, 1, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[1 - vb, 1 - v, 1, 1] + G[1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/
      (u - ub - v + vb)), 1, 1] + G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 
    1 - v, 1] - G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1 - v, 1, 1] - 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1 - v, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1 - v, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1], 
 F[6] -> -(G[0, 1/(u*ub)]*G[0, u/(u - v)]*G[0, v/(-1 + u)]) - 
   (G[0, u/(u - v)]^2*G[0, v/(-1 + u)])/2 + G[0, u/(u - v)]*G[0, v/(-1 + u)]*
    G[0, 1/(v*vb)] + G[0, 1/(u*ub)]*G[0, ub/(ub - vb)]*G[0, vb/(-1 + ub)] + 
   (G[0, ub/(ub - vb)]^2*G[0, vb/(-1 + ub)])/2 - 
   G[0, ub/(ub - vb)]*G[0, 1/(v*vb)]*G[0, vb/(-1 + ub)] + 
   G[0, 1/(u*ub)]*G[0, u/(u - v)]*G[0, (-(ub*v) + u*vb)/
      (-u + ub + v - ub*v - vb + u*vb)] + 
   (G[0, u/(u - v)]^2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
        u*vb)])/2 - G[0, 1/(u*ub)]*G[0, ub/(ub - vb)]*
    G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)] - 
   (G[0, ub/(ub - vb)]^2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
        u*vb)])/2 - G[0, u/(u - v)]*G[0, 1/(v*vb)]*
    G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)] + 
   G[0, ub/(ub - vb)]*G[0, 1/(v*vb)]*
    G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)] - 
   G[0, 1/(u*ub)]*G[0, (-1 + u)/(-1 + u - v), 1] + 
   G[0, 1/(v*vb)]*G[0, (-1 + u)/(-1 + u - v), 1] + 
   2*G[0, v/(-1 + u)]*G[0, -((u - v)/v), 1] - 
   2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[0, -((u - v)/v), 1] + G[0, 1/(u*ub)]*G[0, (-1 + ub)/(-1 + ub - vb), 
     1] - G[0, 1/(v*vb)]*G[0, (-1 + ub)/(-1 + ub - vb), 1] - 
   2*G[0, vb/(-1 + ub)]*G[0, -((ub - vb)/vb), 1] + 
   2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[0, -((ub - vb)/vb), 1] + G[0, 1/(u*ub)]*G[1 - u, (-1 + u)/(-1 + u - v), 
     1] - G[0, 1/(u*ub)]*G[1 - u, -((-u + ub + v - ub*v - vb + u*vb)/
       (u - ub - v + vb)), 1] - G[0, 1/(u*ub)]*
    G[1 - ub, (-1 + ub)/(-1 + ub - vb), 1] + 
   G[0, 1/(u*ub)]*G[1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/
       (u - ub - v + vb)), 1] - G[0, 1/(v*vb)]*
    G[1 - v, (-1 + u)/(-1 + u - v), 1] + G[0, 1/(v*vb)]*
    G[1 - v, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, (u*ub)/((u - v)*(ub - vb))]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     (-1 + ub)/(-1 + ub - vb), 1] + G[0, 1/(v*vb)]*
    G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), (-1 + ub)/(-1 + ub - vb), 1] + 
   G[0, (u*ub)/((u - v)*(ub - vb))]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, 1/(v*vb)]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, 1/(v*vb)]*G[1 - vb, (-1 + ub)/(-1 + ub - vb), 1] - 
   G[0, 1/(v*vb)]*G[1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/
       (u - ub - v + vb)), 1] + G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), (-1 + u)/(-1 + u - v), 1] - 
   G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     (-1 + u)/(-1 + u - v), 1] - G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, v/(-1 + u)]*G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), 
     -((u - v)/v), 1] + 
   G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((u - v)/v), 1] + 
   G[0, vb/(-1 + ub)]*G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), 
     -((ub - vb)/vb), 1] - 
   G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((ub - vb)/vb), 1] + 
   G[0, 1/(v*vb)]*G[-((-v - vb + v*vb)/(v + vb)), (-1 + u)/(-1 + u - v), 1] - 
   G[0, 1/(v*vb)]*G[-((-v - vb + v*vb)/(v + vb)), (-1 + ub)/(-1 + ub - vb), 
     1] - G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[((-1 + u)*(-1 + ub))/(1 - u - ub + u*ub - ub*v - u*vb + v*vb), 
     (-1 + u)/(-1 + u - v), 1] + G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[((-1 + u)*(-1 + ub))/(1 - u - ub + u*ub - ub*v - u*vb + v*vb), 
     (-1 + ub)/(-1 + ub - vb), 1] + G[0, 0, (-1 + u)/(-1 + u - v), 1] - 
   G[0, 0, (-1 + ub)/(-1 + ub - vb), 1] - G[0, 1, (-1 + u)/(-1 + u - v), 1] + 
   G[0, 1, (-1 + ub)/(-1 + ub - vb), 1] - G[0, 1 - u, (-1 + u)/(-1 + u - v), 
    1] + G[0, 1 - u, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 
    1] + G[0, 1 - ub, (-1 + ub)/(-1 + ub - vb), 1] - 
   G[0, 1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, 1 - v, (-1 + u)/(-1 + u - v), 1] - 
   G[0, 1 - v, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), (-1 + ub)/(-1 + ub - vb), 1] + 
   G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, 1 - vb, (-1 + ub)/(-1 + ub - vb), 1] + 
   G[0, 1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), (-1 + u)/(-1 + u - v), 1] - 
   G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, ((-1 + u)*(-1 + ub))/(1 - u - ub + u*ub - ub*v - u*vb + v*vb), 
    (-1 + u)/(-1 + u - v), 1] + G[0, ((-1 + u)*(-1 + ub))/
     (1 - u - ub + u*ub - ub*v - u*vb + v*vb), (-1 + ub)/(-1 + ub - vb), 1] + 
   G[1 - u, 1, (-1 + u)/(-1 + u - v), 1] - 
   G[1 - u, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[1 - u, (-1 + u)/(-1 + u - v), 1, 1] - 
   G[1 - u, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] - 
   G[1 - ub, 1, (-1 + ub)/(-1 + ub - vb), 1] + 
   G[1 - ub, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[1 - ub, (-1 + ub)/(-1 + ub - vb), 1, 1] + 
   G[1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, (-1 + u)/(-1 + u - v), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, (-1 + ub)/(-1 + ub - vb), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, (-1 + u)/(-1 + u - v), 
    1] - G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, (-1 + ub)/(-1 + ub - vb), 
    1] + G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), (-1 + ub)/(-1 + ub - vb), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), (-1 + u)/(-1 + u - v), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), ((-1 + u)*(-1 + ub))/
     (1 - u - ub + u*ub - ub*v - u*vb + v*vb), (-1 + u)/(-1 + u - v), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), ((-1 + u)*(-1 + ub))/
     (1 - u - ub + u*ub - ub*v - u*vb + v*vb), (-1 + ub)/(-1 + ub - vb), 1] - 
   G[1 - v, 1, (-1 + u)/(-1 + u - v), 1] + 
   G[1 - v, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[1 - v, (-1 + u)/(-1 + u - v), 1, 1] + 
   G[1 - v, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] + 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, (-1 + ub)/(-1 + ub - vb), 1] - 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), (-1 + ub)/(-1 + ub - vb), 1, 1] - 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] + 
   G[1 - vb, 1, (-1 + ub)/(-1 + ub - vb), 1] - 
   G[1 - vb, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[1 - vb, (-1 + ub)/(-1 + ub - vb), 1, 1] - 
   G[1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] - 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, (-1 + u)/(-1 + u - v), 1] + 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), (-1 + u)/(-1 + u - v), 1, 1] + 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, (-1 + u)/(-1 + u - v), 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, (-1 + ub)/(-1 + ub - vb), 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, (-1 + u)/(-1 + u - v), 
    1] + G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), (-1 + ub)/(-1 + ub - vb), 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, (-1 + ub)/(-1 + ub - vb), 
    1] - G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), (-1 + u)/(-1 + u - v), 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), -((-v - vb + v*vb)/(v + vb)), 
    (-1 + u)/(-1 + u - v), 1] - G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -((-v - vb + v*vb)/(v + vb)), (-1 + ub)/(-1 + ub - vb), 1] + 
   G[-((-v - vb + v*vb)/(v + vb)), 1, (-1 + u)/(-1 + u - v), 1] - 
   G[-((-v - vb + v*vb)/(v + vb)), 1, (-1 + ub)/(-1 + ub - vb), 1] + 
   G[-((-v - vb + v*vb)/(v + vb)), (-1 + u)/(-1 + u - v), 1, 1] - 
   G[-((-v - vb + v*vb)/(v + vb)), (-1 + ub)/(-1 + ub - vb), 1, 1], 
 F[7] -> G[0, 1/(u*ub)]*G[0, u/(u - v)]*G[0, v/(-1 + v)] + 
   (G[0, u/(u - v)]^2*G[0, v/(-1 + v)])/2 - G[0, u/(u - v)]*G[0, v/(-1 + v)]*
    G[0, 1/(v*vb)] - G[0, 1/(u*ub)]*G[0, ub/(ub - vb)]*G[0, vb/(-1 + vb)] - 
   (G[0, ub/(ub - vb)]^2*G[0, vb/(-1 + vb)])/2 + 
   G[0, ub/(ub - vb)]*G[0, 1/(v*vb)]*G[0, vb/(-1 + vb)] - 
   G[0, 1/(u*ub)]*G[0, u/(u - v)]*G[0, (-(ub*v) + u*vb)/
      (-u + ub + v - ub*v - vb + u*vb)] - 
   (G[0, u/(u - v)]^2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
        u*vb)])/2 + G[0, 1/(u*ub)]*G[0, ub/(ub - vb)]*
    G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)] + 
   (G[0, ub/(ub - vb)]^2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
        u*vb)])/2 + G[0, u/(u - v)]*G[0, 1/(v*vb)]*
    G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)] - 
   G[0, ub/(ub - vb)]*G[0, 1/(v*vb)]*
    G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)] - 
   2*G[0, v/(-1 + v)]*G[0, -((u - v)/v), 1] + 
   2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[0, -((u - v)/v), 1] + 2*G[0, vb/(-1 + vb)]*G[0, -((ub - vb)/vb), 1] - 
   2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[0, -((ub - vb)/vb), 1] - G[0, 1/(u*ub)]*G[1 - u, 1 - v, 1] + 
   G[0, 1/(u*ub)]*G[1 - u, -((-u + ub + v - ub*v - vb + u*vb)/
       (u - ub - v + vb)), 1] + G[0, 1/(u*ub)]*G[1 - ub, 1 - vb, 1] - 
   G[0, 1/(u*ub)]*G[1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/
       (u - ub - v + vb)), 1] + G[0, 1/(v*vb)]*G[1 - v, 1 - vb, 1] - 
   G[0, 1/(v*vb)]*G[1 - v, -((-u + ub + v - ub*v - vb + u*vb)/
       (u - ub - v + vb)), 1] + G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1 - vb, 1] - 
   G[0, 1/(v*vb)]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1 - vb, 1] - 
   G[0, (u*ub)/((u - v)*(ub - vb))]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, 1/(v*vb)]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, 1/(v*vb)]*G[1 - vb, 1 - v, 1] + G[0, 1/(v*vb)]*
    G[1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, (u*ub)/((u - v)*(ub - vb))]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     1 - v, 1] + G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     1 - v, 1] + G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, v/(-1 + v)]*G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), 
     -((u - v)/v), 1] - 
   G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((u - v)/v), 1] - 
   G[0, vb/(-1 + vb)]*G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), 
     -((ub - vb)/vb), 1] + 
   G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((ub - vb)/vb), 1] + 
   G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 1 - v, 1] - 
   G[0, (u*ub)/((u - v)*(ub - vb))]*
    G[-((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 1 - vb, 1] + 
   G[0, 1 - u, 1 - v, 1] - G[0, 1 - u, -((-u + ub + v - ub*v - vb + u*vb)/
      (u - ub - v + vb)), 1] - G[0, 1 - ub, 1 - vb, 1] + 
   G[0, 1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, 1 - v, 1 - vb, 1] + G[0, 1 - v, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1 - vb, 1] - 
   G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[0, 1 - vb, 1 - v, 1] - G[0, 1 - vb, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1 - v, 1] + 
   G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[1 - u, 1, 1 - v, 1] + G[1 - u, 1, -((-u + ub + v - ub*v - vb + u*vb)/
      (u - ub - v + vb)), 1] - G[1 - u, 1 - v, 1, 1] + 
   G[1 - u, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] + 
   G[1 - ub, 1, 1 - vb, 1] - G[1 - ub, 1, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[1 - ub, 1 - vb, 1, 1] - G[1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/
      (u - ub - v + vb)), 1, 1] - G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    1 - u, 1 - v, 1] + G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1 - vb, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1 - vb, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1 - v, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 1 - v, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 1 - vb, 1] + 
   G[1 - v, 1, 1 - vb, 1] - G[1 - v, 1, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[1 - v, 1 - vb, 1, 1] - G[1 - v, -((-u + ub + v - ub*v - vb + u*vb)/
      (u - ub - v + vb)), 1, 1] - G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 
    1 - vb, 1] + G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1 - vb, 1, 1] + 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] - 
   G[1 - vb, 1, 1 - v, 1] + G[1 - vb, 1, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[1 - vb, 1 - v, 1, 1] + G[1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/
      (u - ub - v + vb)), 1, 1] + G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 
    1 - v, 1] - G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1 - v, 1, 1] - 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1 - vb, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1 - vb, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1 - v, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1 - v, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
    -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1], 
 F[8] -> -(G[0, 1/(u*ub)]*G[0, u/(u - v)]*G[0, (ub*v)/((-1 + ub)*(-1 + v))])/
    2 - (G[0, u/(u - v)]^2*G[0, (ub*v)/((-1 + ub)*(-1 + v))])/4 + 
   (G[0, u/(u - v)]*G[0, (ub*v)/((-1 + ub)*(-1 + v))]*G[0, 1/(v*vb)])/2 + 
   (G[0, 1/(u*ub)]*G[0, ub/(ub - vb)]*G[0, (u*vb)/((-1 + u)*(-1 + vb))])/2 + 
   (G[0, ub/(ub - vb)]^2*G[0, (u*vb)/((-1 + u)*(-1 + vb))])/4 - 
   (G[0, ub/(ub - vb)]*G[0, 1/(v*vb)]*G[0, (u*vb)/((-1 + u)*(-1 + vb))])/2 + 
   (G[0, 1/(u*ub)]*G[0, u/(u - v)]*G[0, (-(ub*v) + u*vb)/
       (-u + ub + v - ub*v - vb + u*vb)])/2 + 
   (G[0, u/(u - v)]^2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
        u*vb)])/4 - (G[0, 1/(u*ub)]*G[0, ub/(ub - vb)]*
     G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)])/2 - 
   (G[0, ub/(ub - vb)]^2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
        u*vb)])/4 - (G[0, u/(u - v)]*G[0, 1/(v*vb)]*
     G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)])/2 + 
   (G[0, ub/(ub - vb)]*G[0, 1/(v*vb)]*
     G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)])/2 + 
   G[0, (ub*v)/((-1 + ub)*(-1 + v))]*G[0, -((u - v)/v), 1] - 
   G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[0, -((u - v)/v), 1] + 
   (G[0, 1/(v*vb)]*G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1])/2 - 
   G[0, (u*vb)/((-1 + u)*(-1 + vb))]*G[0, -((ub - vb)/vb), 1] + 
   G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[0, -((ub - vb)/vb), 1] - 
   (G[0, 1/(v*vb)]*G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 + 
   (G[0, 1/(u*ub)]*G[1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 - 
   (G[0, 1/(u*ub)]*G[1 - u, -((-u + ub + v - ub*v - vb + u*vb)/
        (u - ub - v + vb)), 1])/2 - 
   (G[0, 1/(u*ub)]*G[1 - ub, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1])/2 + 
   (G[0, 1/(u*ub)]*G[1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/
        (u - ub - v + vb)), 1])/2 + 
   (G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
      -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1])/2 - 
   (G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
      -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 - 
   (G[0, 1/(v*vb)]*G[1 - v, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1])/2 + 
   (G[0, 1/(v*vb)]*G[1 - v, -((-u + ub + v - ub*v - vb + u*vb)/
        (u - ub - v + vb)), 1])/2 - (G[0, (u*ub)/((u - v)*(ub - vb))]*
     G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
      -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 + 
   (G[0, 1/(v*vb)]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
      -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 + 
   (G[0, (u*ub)/((u - v)*(ub - vb))]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
      -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1])/2 - 
   (G[0, 1/(v*vb)]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
      -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1])/2 + 
   (G[0, 1/(v*vb)]*G[1 - vb, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 - 
   (G[0, 1/(v*vb)]*G[1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/
        (u - ub - v + vb)), 1])/2 + (G[0, (u*ub)/((u - v)*(ub - vb))]*
     G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
      -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1])/2 - 
   (G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
      -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1])/2 - 
   (G[0, (u*ub)/((u - v)*(ub - vb))]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
      -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1])/2 + 
   (G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
      -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1])/2 - 
   (G[0, (ub*v)/((-1 + ub)*(-1 + v))]*
     G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((u - v)/v), 1])/2 + 
   (G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
     G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((u - v)/v), 1])/2 + 
   (G[0, (u*vb)/((-1 + u)*(-1 + vb))]*
     G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((ub - vb)/vb), 1])/2 - 
   (G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
     G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((ub - vb)/vb), 1])/2 + 
   (G[0, 1/(v*vb)]*G[-((-v - vb + v*vb)/(v + vb)), 
      -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1])/2 - 
   (G[0, 1/(v*vb)]*G[-((-v - vb + v*vb)/(v + vb)), 
      -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 - 
   (G[0, (u*ub)/((u - v)*(ub - vb))]*G[((-1 + u)*(-1 + ub))/
       (1 - u - ub + u*ub - ub*v - u*vb + v*vb), 
      -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1])/2 + 
   (G[0, (u*ub)/((u - v)*(ub - vb))]*G[((-1 + u)*(-1 + ub))/
       (1 - u - ub + u*ub - ub*v - u*vb + v*vb), 
      -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 - 
   G[0, 0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[0, 0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[0, 1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[0, 1 - u, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[0, 1 - ub, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[0, 1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[0, 1 - v, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[0, 1 - v, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 1]/2 - 
   G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[0, 1 - vb, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[0, 1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2 + 
   G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[0, ((-1 + u)*(-1 + ub))/(1 - u - ub + u*ub - ub*v - u*vb + v*vb), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[0, ((-1 + u)*(-1 + ub))/(1 - u - ub + u*ub - ub*v - u*vb + v*vb), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[1 - u, 1, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[1 - u, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2 - 
   G[1 - u, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 - 
   G[1 - ub, 1, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[1 - ub, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[1 - ub, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 1]/2 + 
   G[1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), ((-1 + u)*(-1 + ub))/
      (1 - u - ub + u*ub - ub*v - u*vb + v*vb), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), ((-1 + u)*(-1 + ub))/
      (1 - u - ub + u*ub - ub*v - u*vb + v*vb), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[1 - v, 1, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[1 - v, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[1 - v, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 1]/2 + 
   G[1 - v, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 + 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2 - 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 + 
   G[1 - vb, 1, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[1 - vb, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[1 - vb, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2 - 
   G[1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 - 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 1]/2 + 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), -((-v - vb + v*vb)/(v + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), -((-v - vb + v*vb)/(v + vb)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[-((-v - vb + v*vb)/(v + vb)), 1, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     1]/2 - G[-((-v - vb + v*vb)/(v + vb)), 1, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[-((-v - vb + v*vb)/(v + vb)), -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 
     1]/2 - G[-((-v - vb + v*vb)/(v + vb)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2, 
 F[9] -> -(G[0, 1/(u*ub)]*G[0, u/(u - v)]*G[0, (ub*v)/((-1 + ub)*(-1 + v))])/
    2 - (G[0, u/(u - v)]^2*G[0, (ub*v)/((-1 + ub)*(-1 + v))])/4 + 
   (G[0, u/(u - v)]*G[0, (ub*v)/((-1 + ub)*(-1 + v))]*G[0, 1/(v*vb)])/2 + 
   (G[0, 1/(u*ub)]*G[0, ub/(ub - vb)]*G[0, (u*vb)/((-1 + u)*(-1 + vb))])/2 + 
   (G[0, ub/(ub - vb)]^2*G[0, (u*vb)/((-1 + u)*(-1 + vb))])/4 - 
   (G[0, ub/(ub - vb)]*G[0, 1/(v*vb)]*G[0, (u*vb)/((-1 + u)*(-1 + vb))])/2 + 
   (G[0, 1/(u*ub)]*G[0, u/(u - v)]*G[0, (-(ub*v) + u*vb)/
       (-u + ub + v - ub*v - vb + u*vb)])/2 + 
   (G[0, u/(u - v)]^2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
        u*vb)])/4 - (G[0, 1/(u*ub)]*G[0, ub/(ub - vb)]*
     G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)])/2 - 
   (G[0, ub/(ub - vb)]^2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
        u*vb)])/4 - (G[0, u/(u - v)]*G[0, 1/(v*vb)]*
     G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)])/2 + 
   (G[0, ub/(ub - vb)]*G[0, 1/(v*vb)]*
     G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)])/2 + 
   G[0, (ub*v)/((-1 + ub)*(-1 + v))]*G[0, -((u - v)/v), 1] - 
   G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[0, -((u - v)/v), 1] - G[0, (u*vb)/((-1 + u)*(-1 + vb))]*
    G[0, -((ub - vb)/vb), 1] + 
   G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[0, -((ub - vb)/vb), 1] + 
   (G[0, 1/(u*ub)]*G[1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 - 
   (G[0, 1/(u*ub)]*G[1 - u, -((-u + ub + v - ub*v - vb + u*vb)/
        (u - ub - v + vb)), 1])/2 - 
   (G[0, 1/(u*ub)]*G[1 - ub, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1])/2 + 
   (G[0, 1/(u*ub)]*G[1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/
        (u - ub - v + vb)), 1])/2 + 
   (G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
      -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1])/2 - 
   (G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
      -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 - 
   (G[0, 1/(v*vb)]*G[1 - v, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 + 
   (G[0, 1/(v*vb)]*G[1 - v, -((-u + ub + v - ub*v - vb + u*vb)/
        (u - ub - v + vb)), 1])/2 - (G[0, (u*ub)/((u - v)*(ub - vb))]*
     G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
      -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 + 
   (G[0, 1/(v*vb)]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
      -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 + 
   (G[0, (u*ub)/((u - v)*(ub - vb))]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
      -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1])/2 - 
   (G[0, 1/(v*vb)]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
      -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1])/2 + 
   (G[0, 1/(v*vb)]*G[1 - vb, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1])/2 - 
   (G[0, 1/(v*vb)]*G[1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/
        (u - ub - v + vb)), 1])/2 + (G[0, (u*ub)/((u - v)*(ub - vb))]*
     G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
      -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1])/2 - 
   (G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
      -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1])/2 - 
   (G[0, (u*ub)/((u - v)*(ub - vb))]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
      -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1])/2 + 
   (G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
      -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1])/2 - 
   (G[0, (ub*v)/((-1 + ub)*(-1 + v))]*
     G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((u - v)/v), 1])/2 + 
   (G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
     G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((u - v)/v), 1])/2 + 
   (G[0, (u*vb)/((-1 + u)*(-1 + vb))]*
     G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((ub - vb)/vb), 1])/2 - 
   (G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
     G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((ub - vb)/vb), 1])/2 - 
   (G[0, (u*ub)/((u - v)*(ub - vb))]*
     G[-((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 
      -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1])/2 + 
   (G[0, (u*ub)/((u - v)*(ub - vb))]*
     G[-((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 
      -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 - 
   G[0, 1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[0, 1 - u, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[0, 1 - ub, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[0, 1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[0, 1 - v, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[0, 1 - v, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[0, 1 - vb, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[0, 1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[1 - u, 1, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[1 - u, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2 - 
   G[1 - u, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 - 
   G[1 - ub, 1, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[1 - ub, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[1 - ub, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 1]/2 + 
   G[1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -((1 - u - ub + ub*v + u*vb - v*vb)/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[1 - v, 1, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[1 - v, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[1 - v, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2 + 
   G[1 - v, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 + 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2 - 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 + 
   G[1 - vb, 1, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[1 - vb, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[1 - vb, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 1]/2 - 
   G[1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 - 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 1]/2 + 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2, 
 F[10] -> -(G[0, 1/(u*ub)]*G[0, u/(u - v)]*G[0, v/(-1 + u)])/2 - 
   (G[0, u/(u - v)]^2*G[0, v/(-1 + u)])/4 + 
   (G[0, u/(u - v)]*G[0, v/(-1 + u)]*G[0, 1/(v*vb)])/2 + 
   (G[0, 1/(u*ub)]*G[0, ub/(ub - vb)]*G[0, (u*vb)/((-1 + u)*(-1 + vb))])/2 + 
   (G[0, ub/(ub - vb)]^2*G[0, (u*vb)/((-1 + u)*(-1 + vb))])/4 - 
   (G[0, ub/(ub - vb)]*G[0, 1/(v*vb)]*G[0, (u*vb)/((-1 + u)*(-1 + vb))])/2 + 
   (G[0, 1/(u*ub)]*G[0, u/(u - v)]*G[0, (-(ub*v) + u*vb)/
       (-u + ub + v - ub*v - vb + u*vb)])/2 + 
   (G[0, u/(u - v)]^2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
        u*vb)])/4 - (G[0, 1/(u*ub)]*G[0, ub/(ub - vb)]*
     G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)])/2 - 
   (G[0, ub/(ub - vb)]^2*G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + 
        u*vb)])/4 - (G[0, u/(u - v)]*G[0, 1/(v*vb)]*
     G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)])/2 + 
   (G[0, ub/(ub - vb)]*G[0, 1/(v*vb)]*
     G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)])/2 + 
   (G[0, 1/(u*ub)]*G[0, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1])/2 - 
   (G[0, 1/(u*ub)]*G[0, (-1 + u)/(-1 + u - v), 1])/2 + 
   (G[0, 1/(v*vb)]*G[0, (-1 + u)/(-1 + u - v), 1])/2 + 
   G[0, v/(-1 + u)]*G[0, -((u - v)/v), 1] - 
   G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[0, -((u - v)/v), 1] - G[0, (u*vb)/((-1 + u)*(-1 + vb))]*
    G[0, -((ub - vb)/vb), 1] + 
   G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
    G[0, -((ub - vb)/vb), 1] - 
   (G[0, 1/(v*vb)]*G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 - 
   (G[0, 1/(u*ub)]*G[1 - u, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1])/2 + 
   (G[0, 1/(u*ub)]*G[1 - u, (-1 + u)/(-1 + u - v), 1])/2 + 
   (G[0, 1/(u*ub)]*G[1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 - 
   (G[0, 1/(u*ub)]*G[1 - u, -((-u + ub + v - ub*v - vb + u*vb)/
        (u - ub - v + vb)), 1])/2 - 
   (G[0, 1/(u*ub)]*G[1 - ub, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1])/2 + 
   (G[0, 1/(u*ub)]*G[1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/
        (u - ub - v + vb)), 1])/2 + 
   (G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
      -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1])/2 - 
   (G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
      -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 - 
   (G[0, 1/(v*vb)]*G[1 - v, (-1 + u)/(-1 + u - v), 1])/2 + 
   (G[0, 1/(v*vb)]*G[1 - v, -((-u + ub + v - ub*v - vb + u*vb)/
        (u - ub - v + vb)), 1])/2 - (G[0, (u*ub)/((u - v)*(ub - vb))]*
     G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
      -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 + 
   (G[0, 1/(v*vb)]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
      -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 + 
   (G[0, (u*ub)/((u - v)*(ub - vb))]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
      -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1])/2 - 
   (G[0, 1/(v*vb)]*G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
      -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1])/2 + 
   (G[0, 1/(v*vb)]*G[1 - vb, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 - 
   (G[0, 1/(v*vb)]*G[1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/
        (u - ub - v + vb)), 1])/2 + (G[0, (u*ub)/((u - v)*(ub - vb))]*
     G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), (-1 + u)/(-1 + u - v), 1])/2 - 
   (G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
      (-1 + u)/(-1 + u - v), 1])/2 - (G[0, (u*ub)/((u - v)*(ub - vb))]*
     G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
      -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1])/2 + 
   (G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
      -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1])/2 - 
   (G[0, v/(-1 + u)]*G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), 
      -((u - v)/v), 1])/2 + 
   (G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
     G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((u - v)/v), 1])/2 + 
   (G[0, (u*vb)/((-1 + u)*(-1 + vb))]*
     G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((ub - vb)/vb), 1])/2 - 
   (G[0, (-(ub*v) + u*vb)/(-u + ub + v - ub*v - vb + u*vb)]*
     G[-(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), -((ub - vb)/vb), 1])/2 + 
   (G[0, 1/(v*vb)]*G[-((-v - vb + v*vb)/(v + vb)), (-1 + u)/(-1 + u - v), 1])/
    2 - (G[0, 1/(v*vb)]*G[-((-v - vb + v*vb)/(v + vb)), 
      -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 - 
   (G[0, (u*ub)/((u - v)*(ub - vb))]*G[((-1 + u)*(-1 + ub))/
       (1 - u - ub + u*ub - ub*v - u*vb + v*vb), (-1 + u)/(-1 + u - v), 1])/
    2 + (G[0, (u*ub)/((u - v)*(ub - vb))]*
     G[((-1 + u)*(-1 + ub))/(1 - u - ub + u*ub - ub*v - u*vb + v*vb), 
      -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1])/2 - 
   G[0, 0, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + 
   G[0, 0, (-1 + u)/(-1 + u - v), 1]/2 + 
   G[0, 0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[0, 1, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1]/2 - 
   G[0, 1, (-1 + u)/(-1 + u - v), 1]/2 + 
   G[0, 1 - u, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1]/2 - 
   G[0, 1 - u, (-1 + u)/(-1 + u - v), 1]/2 - 
   G[0, 1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[0, 1 - u, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[0, 1 - ub, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1]/2 - 
   G[0, 1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[0, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1, 1]/2 + 
   G[0, 1 - v, (-1 + u)/(-1 + u - v), 1]/2 - 
   G[0, 1 - v, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[0, -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[0, 1 - vb, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[0, 1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2 + 
   G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), (-1 + u)/(-1 + u - v), 1]/2 - 
   G[0, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[0, ((-1 + u)*(-1 + ub))/(1 - u - ub + u*ub - ub*v - u*vb + v*vb), 
     (-1 + u)/(-1 + u - v), 1]/2 + 
   G[0, ((-1 + u)*(-1 + ub))/(1 - u - ub + u*ub - ub*v - u*vb + v*vb), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[1 - u, 1, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1]/2 + 
   G[1 - u, 1, (-1 + u)/(-1 + u - v), 1]/2 + 
   G[1 - u, 1, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[1 - u, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[1 - u, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1, 1]/2 + 
   G[1 - u, (-1 + u)/(-1 + u - v), 1, 1]/2 + 
   G[1 - u, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2 - 
   G[1 - u, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 - 
   G[1 - ub, 1, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1]/2 + 
   G[1 - ub, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[1 - ub, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1, 1]/2 + 
   G[1 - ub, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 
     -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, (-1 + u)/(-1 + u - v), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 
     -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
     -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, (-1 + u)/(-1 + u - v), 1]/
    2 + G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 
     -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1, 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), (-1 + u)/(-1 + u - v), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), ((-1 + u)*(-1 + ub))/
      (1 - u - ub + u*ub - ub*v - u*vb + v*vb), (-1 + u)/(-1 + u - v), 1]/2 - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), ((-1 + u)*(-1 + ub))/
      (1 - u - ub + u*ub - ub*v - u*vb + v*vb), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[1 - v, 1, (-1 + u)/(-1 + u - v), 1]/2 + 
   G[1 - v, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[1 - v, (-1 + u)/(-1 + u - v), 1, 1]/2 + 
   G[1 - v, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 + 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 1, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2 - 
   G[-(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 + 
   G[1 - vb, 1, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[1 - vb, 1, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[1 - vb, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 1]/2 - 
   G[1 - vb, -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 - 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, (-1 + u)/(-1 + u - v), 1]/2 + 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), (-1 + u)/(-1 + u - v), 1, 1]/2 + 
   G[-(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1, 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, (-1 + u)/(-1 + u - v), 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, (-1 + u)/(-1 + u - v), 1]/
    2 + G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + ub)*(-1 + v))/(-1 + ub + v)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), (-1 + u)/(-1 + u - v), 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     -((-u + ub + v - ub*v - vb + u*vb)/(u - ub - v + vb)), 1]/2 + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), -((-v - vb + v*vb)/(v + vb)), 
     (-1 + u)/(-1 + u - v), 1]/2 - G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     -((-v - vb + v*vb)/(v + vb)), -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1]/
    2 + G[-((-v - vb + v*vb)/(v + vb)), 1, (-1 + u)/(-1 + u - v), 1]/2 - 
   G[-((-v - vb + v*vb)/(v + vb)), 1, -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 
     1]/2 + G[-((-v - vb + v*vb)/(v + vb)), (-1 + u)/(-1 + u - v), 1, 1]/2 - 
   G[-((-v - vb + v*vb)/(v + vb)), -(((-1 + u)*(-1 + vb))/(-1 + u + vb)), 1, 
     1]/2, F[11] -> -Pi^2/6 - G[0, (-1 + u)*(-1 + ub)]^2 + 
   G[0, (-1 + u)*(-1 + ub)]*G[0, u*ub] + 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1], 
 F[12] -> -(G[0, (u*ub)/((u - v)*(-1 + v)*(ub - vb)*(-1 + vb))]*
      G[0, ((-1 + u)*(-1 + ub)*v*vb)/((u - v)*(ub - vb))])/4 + 
   G[0, -(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), 1]/2 - 
   G[0, -(-v - vb + v*vb)^(-1), 1]/2, 
 F[13] -> -(G[0, u/v]*G[0, ((u - v)*(ub - vb))/(v*vb)])/2 - 
   (G[0, (u*ub)/((u - v)*(ub - vb))]*G[0, ((u - v)*(ub - vb))/(v*vb)])/2 + 
   (G[0, ub/vb]*G[0, ((u - v)*(ub - vb))/(v*vb)])/2 + G[0, -(v/(u - v)), 1] - 
   G[0, -(vb/(ub - vb)), 1] - 
   G[0, -(((u - v)*(ub - vb))/(ub*v + u*vb - v*vb)), 1], 
 F[14] -> -(G[0, 1 - (1 - v)/(1 - u)]*G[0, ((-1 + v)*(-1 + vb))/
        ((-1 + u)*(-1 + ub))])/2 + (G[0, 1 - (1 - vb)/(1 - ub)]*
     G[0, ((-1 + v)*(-1 + vb))/((-1 + u)*(-1 + ub))])/2 - 
   (G[0, ((u - v)*(ub - vb))/((-1 + u)*(-1 + ub))]*
     G[0, ((-1 + v)*(-1 + vb))/((-1 + u)*(-1 + ub))])/2 + 
   G[0, (-1 + u)/(-1 + v), 1] - G[0, (-1 + ub)/(-1 + vb), 1] + 
   G[0, ((-1 + u)*(-1 + ub))/(1 - u - ub + ub*v + u*vb - v*vb), 1], 
 F[15] -> -G[0, (-1 + u)*(-1 + ub)]^2/2 - (G[0, 1 - u]*G[0, u*ub])/2 + 
   (G[0, 1 - ub]*G[0, u*ub])/2 + (G[0, (-1 + u)*(-1 + ub)]*G[0, u*ub])/2 + 
   G[0, u^(-1), 1] - G[0, ub^(-1), 1] + 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1], 
 F[16] -> (Pi^2*G[0, (-1 + v)/v])/3 + G[0, (-1 + v)/v]^3/3 - 
   G[0, (-1 + u)/u]*G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (-1 + v)/(-u + v)] + 
   (G[0, (-1 + u)/u]*G[0, (-1 + v)/(-u + v)]^2)/2 + 
   (G[0, (-1 + v)/v]^2*G[0, 1/((-1 + v)*(-1 + vb))])/2 + 
   G[0, (-1 + u)/u]*G[0, (-1 + v)/(-u + v)]*G[0, 1/((-1 + v)*(-1 + vb))] + 
   (Pi^2*G[0, (-1 + vb)/vb])/3 + (G[0, 1/((-1 + v)*(-1 + vb))]*
     G[0, (-1 + vb)/vb]^2)/2 + G[0, (-1 + vb)/vb]^3/3 - 
   (Pi^2*G[0, ((-1 + v)*(-1 + vb))/(v*vb)])/3 - 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[0, ((-1 + v)*(-1 + vb))/(v*vb)]^2)/2 - 
   G[0, ((-1 + v)*(-1 + vb))/(v*vb)]^3/2 + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*G[0, (-1 + vb)/(-ub + vb)] - 
   G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, (-1 + vb)/(-ub + vb)] - (G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*
     G[0, (-1 + vb)/(-ub + vb)]^2)/2 + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[0, (-1 + v)/(-u + v)]*G[0, (u - ub - v + ub*v + vb - u*vb)/
      (ub*v - u*vb)] - (G[0, (-1 + v)/(-u + v)]^2*
     G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)])/2 - 
   G[0, (-1 + v)/(-u + v)]*G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)] - 
   G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (-1 + vb)/(-ub + vb)]*
    G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)] + 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (-1 + vb)/(-ub + vb)]*
    G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)] + 
   (G[0, (-1 + vb)/(-ub + vb)]^2*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/2 - G[0, 1/((-1 + v)*(-1 + vb))]*G[0, v, 1] - 
   2*G[0, (-1 + u)/u]*G[0, -((-u + v)/(-1 + u)), 1] + 
   2*G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[0, -((-u + v)/(-1 + u)), 1] - G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, vb, 1] + 2*G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*
    G[0, -((-ub + vb)/(-1 + ub)), 1] - 
   2*G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[0, -((-ub + vb)/(-1 + ub)), 1] + G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, (v*vb)/(-1 + v + vb), 1] + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[u, (ub*v)/(-1 + ub + v), 1] - G[0, 1/((-1 + u)*(-1 + ub))]*
    G[u, (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[0, 1/((-1 + u)*(-1 + ub))]*
    G[ub, u, 1] + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[ub, (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[0, 1/((-1 + v)*(-1 + vb))]*
    G[v, u, 1] - G[0, 1/((-1 + v)*(-1 + vb))]*G[v, (ub*v)/(-1 + ub + v), 1] + 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[v, (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[0, 1/((-1 + u)*(-1 + ub))]*G[(ub*v)/(-1 + ub + v), u, 1] - 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(ub*v)/(-1 + ub + v), u, 1] - G[0, 1/((-1 + u)*(-1 + ub))]*
    G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[vb, (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[0, 1/((-1 + u)*(-1 + ub))]*G[(u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 
     1] + G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1] + 
   G[0, 1/((-1 + u)*(-1 + ub))]*G[(u*vb)/(-1 + u + vb), 
     (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[(v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 
     1] + G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(-(u*ub) + ub*v + u*vb)/(-1 + v + vb), u, 1] - 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(-(u*ub) + ub*v + u*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 1] + 
   G[0, (-1 + u)/u]*G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + 
        u*vb)), -((-u + v)/(-1 + u)), 1] - 
   G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
     -((-u + v)/(-1 + u)), 1] - G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*
    G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
     -((-ub + vb)/(-1 + ub)), 1] + 
   G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
     -((-ub + vb)/(-1 + ub)), 1] - 2*G[0, 0, v, 1] - 2*G[0, 0, vb, 1] + 
   G[0, 0, (v*vb)/(-1 + v + vb), 1] - G[0, u, (ub*v)/(-1 + ub + v), 1] + 
   G[0, u, (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[0, ub, u, 1] - 
   G[0, ub, (ub*v - u*vb)/(-u + ub + v - vb), 1] - 3*G[0, v, 1, 1] + 
   G[0, v, u, 1] + G[0, v, (ub*v)/(-1 + ub + v), 1] - 
   G[0, v, (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[0, (ub*v)/(-1 + ub + v), u, 1] + G[0, (ub*v)/(-1 + ub + v), 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] - 3*G[0, vb, 1, 1] + 
   G[0, vb, (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[0, (u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1] - 
   G[0, (u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   2*G[0, (v*vb)/(-1 + v + vb), 1, 1] - G[0, (v*vb)/(-1 + v + vb), 
    (ub*v)/(-1 + ub + v), 1] + G[0, (v*vb)/(-1 + v + vb), 
    (v*vb)/(-1 + v + vb), 1] + G[u, 1, (ub*v)/(-1 + ub + v), 1] - 
   G[u, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[u, (ub*v)/(-1 + ub + v), 1, 1] - G[u, (ub*v - u*vb)/(-u + ub + v - vb), 
    1, 1] - G[ub, 1, u, 1] + G[ub, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[ub, u, 1, 1] + G[ub, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] + 
   G[(u*ub)/(-1 + u + ub), u, (ub*v)/(-1 + ub + v), 1] - 
   G[(u*ub)/(-1 + u + ub), u, (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[(u*ub)/(-1 + u + ub), ub, u, 1] + G[(u*ub)/(-1 + u + ub), ub, 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[(u*ub)/(-1 + u + ub), 
    (ub*v)/(-1 + ub + v), u, 1] - G[(u*ub)/(-1 + u + ub), 
    (ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[(u*ub)/(-1 + u + ub), (u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1] + 
   G[(u*ub)/(-1 + u + ub), (u*vb)/(-1 + u + vb), 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[v, 1, u, 1] - 
   G[v, 1, (ub*v)/(-1 + ub + v), 1] + 
   G[v, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[v, u, 1, 1] - 
   G[v, (ub*v)/(-1 + ub + v), 1, 1] + G[v, (ub*v - u*vb)/(-u + ub + v - vb), 
    1, 1] + G[(ub*v)/(-1 + ub + v), 1, u, 1] - G[(ub*v)/(-1 + ub + v), 1, 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[(ub*v)/(-1 + ub + v), u, 1, 1] - 
   G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] - 
   G[vb, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[vb, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] - 
   G[(u*vb)/(-1 + u + vb), 1, (ub*v)/(-1 + ub + v), 1] + 
   G[(u*vb)/(-1 + u + vb), 1, (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[(u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1, 1] + 
   G[(u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] - 
   G[(v*vb)/(-1 + v + vb), 0, 1, 1] + G[(v*vb)/(-1 + v + vb), 0, 
    (v*vb)/(-1 + v + vb), 1] + G[(v*vb)/(-1 + v + vb), 1, 
    (ub*v)/(-1 + ub + v), 1] + G[(v*vb)/(-1 + v + vb), v, 1, 1] - 
   G[(v*vb)/(-1 + v + vb), v, u, 1] - G[(v*vb)/(-1 + v + vb), v, 
    (ub*v)/(-1 + ub + v), 1] + G[(v*vb)/(-1 + v + vb), v, 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[(v*vb)/(-1 + v + vb), 
    (ub*v)/(-1 + ub + v), 1, 1] + G[(v*vb)/(-1 + v + vb), 
    (ub*v)/(-1 + ub + v), u, 1] - G[(v*vb)/(-1 + v + vb), 
    (ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[(v*vb)/(-1 + v + vb), vb, 1, 1] - G[(v*vb)/(-1 + v + vb), vb, 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[(v*vb)/(-1 + v + vb), 
    (u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1] + 
   G[(v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[(v*vb)/(-1 + v + vb), 
    (v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 1] - 
   G[(v*vb)/(-1 + v + vb), (-(u*ub) + ub*v + u*vb)/(-1 + v + vb), u, 1] + 
   G[(v*vb)/(-1 + v + vb), (-(u*ub) + ub*v + u*vb)/(-1 + v + vb), 
    (ub*v)/(-1 + ub + v), 1], 
 F[17] -> G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (-1 + u)/v]*
    G[0, (-1 + v)/(-u + v)] - (G[0, (-1 + u)/v]*G[0, (-1 + v)/(-u + v)]^2)/
    2 - G[0, (-1 + u)/v]*G[0, (-1 + v)/(-u + v)]*
    G[0, 1/((-1 + v)*(-1 + vb))] - G[0, 1/((-1 + u)*(-1 + ub))]*
    G[0, (-1 + ub)/vb]*G[0, (-1 + vb)/(-ub + vb)] + 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (-1 + ub)/vb]*
    G[0, (-1 + vb)/(-ub + vb)] + 
   (G[0, (-1 + ub)/vb]*G[0, (-1 + vb)/(-ub + vb)]^2)/2 - 
   G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (-1 + v)/(-u + v)]*
    G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)] + 
   (G[0, (-1 + v)/(-u + v)]^2*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/2 + G[0, (-1 + v)/(-u + v)]*
    G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (u - ub - v + ub*v + vb - u*vb)/
      (ub*v - u*vb)] + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[0, (-1 + vb)/(-ub + vb)]*G[0, (u - ub - v + ub*v + vb - u*vb)/
      (ub*v - u*vb)] - G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, (-1 + vb)/(-ub + vb)]*G[0, (u - ub - v + ub*v + vb - u*vb)/
      (ub*v - u*vb)] - (G[0, (-1 + vb)/(-ub + vb)]^2*
     G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)])/2 + 
   2*G[0, (-1 + u)/v]*G[0, -((-u + v)/(-1 + u)), 1] - 
   2*G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[0, -((-u + v)/(-1 + u)), 1] + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[0, v/(1 - u + v), 1] - G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, v/(1 - u + v), 1] - 2*G[0, (-1 + ub)/vb]*
    G[0, -((-ub + vb)/(-1 + ub)), 1] + 
   2*G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[0, -((-ub + vb)/(-1 + ub)), 1] - G[0, 1/((-1 + u)*(-1 + ub))]*
    G[0, vb/(1 - ub + vb), 1] + G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, vb/(1 - ub + vb), 1] - G[0, 1/((-1 + u)*(-1 + ub))]*
    G[u, v/(1 - u + v), 1] + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[u, (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[ub, vb/(1 - ub + vb), 1] - G[0, 1/((-1 + u)*(-1 + ub))]*
    G[ub, (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[(-1 + u*ub)/(-2 + u + ub), v/(1 - u + v), 1] - 
   G[0, 1/((-1 + u)*(-1 + ub))]*G[(-1 + u*ub)/(-2 + u + ub), 
     vb/(1 - ub + vb), 1] + G[0, 1/((-1 + v)*(-1 + vb))]*
    G[v, v/(1 - u + v), 1] - G[0, 1/((-1 + v)*(-1 + vb))]*
    G[v, (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[0, 1/((-1 + u)*(-1 + ub))]*
    G[(ub*v)/(-1 + ub + v), v/(1 - u + v), 1] + 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(ub*v)/(-1 + ub + v), v/(1 - u + v), 1] + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[vb, vb/(1 - ub + vb), 1] + 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[vb, (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[0, 1/((-1 + u)*(-1 + ub))]*G[(u*vb)/(-1 + u + vb), vb/(1 - ub + vb), 
     1] - G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(u*vb)/(-1 + u + vb), vb/(1 - ub + vb), 1] - 
   G[0, 1/((-1 + u)*(-1 + ub))]*G[(u*vb)/(-1 + u + vb), 
     (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[0, (-1 + u)/v]*G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + 
        u*vb)), -((-u + v)/(-1 + u)), 1] + 
   G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
     -((-u + v)/(-1 + u)), 1] + G[0, (-1 + ub)/vb]*
    G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
     -((-ub + vb)/(-1 + ub)), 1] - 
   G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
     -((-ub + vb)/(-1 + ub)), 1] - 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), v/(1 - u + v), 1] + 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), vb/(1 - ub + vb), 
     1] + G[0, 0, v/(1 - u + v), 1] - G[0, 0, vb/(1 - ub + vb), 1] - 
   G[0, 1, v/(1 - u + v), 1] + G[0, 1, vb/(1 - ub + vb), 1] + 
   G[0, u, v/(1 - u + v), 1] - G[0, u, (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[0, ub, vb/(1 - ub + vb), 1] + G[0, ub, (ub*v - u*vb)/(-u + ub + v - vb), 
    1] - G[0, v, v/(1 - u + v), 1] + 
   G[0, v, (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[0, (ub*v)/(-1 + ub + v), v/(1 - u + v), 1] - 
   G[0, (ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[0, vb, vb/(1 - ub + vb), 1] - G[0, vb, (ub*v - u*vb)/(-u + ub + v - vb), 
    1] - G[0, (u*vb)/(-1 + u + vb), vb/(1 - ub + vb), 1] + 
   G[0, (u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[0, (v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), v/(1 - u + v), 1] + 
   G[0, (v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), vb/(1 - ub + vb), 
    1] - G[u, 1, v/(1 - u + v), 1] + 
   G[u, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[u, v/(1 - u + v), 1, 1] + 
   G[u, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] + 
   G[ub, 1, vb/(1 - ub + vb), 1] - G[ub, 1, (ub*v - u*vb)/(-u + ub + v - vb), 
    1] + G[ub, vb/(1 - ub + vb), 1, 1] - 
   G[ub, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] + 
   G[(u*ub)/(-1 + u + ub), 0, v/(1 - u + v), 1] - 
   G[(u*ub)/(-1 + u + ub), 0, vb/(1 - ub + vb), 1] - 
   G[(u*ub)/(-1 + u + ub), u, v/(1 - u + v), 1] + 
   G[(u*ub)/(-1 + u + ub), u, (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[(u*ub)/(-1 + u + ub), ub, vb/(1 - ub + vb), 1] - 
   G[(u*ub)/(-1 + u + ub), ub, (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[(u*ub)/(-1 + u + ub), (-1 + u*ub)/(-2 + u + ub), v/(1 - u + v), 1] - 
   G[(u*ub)/(-1 + u + ub), (-1 + u*ub)/(-2 + u + ub), vb/(1 - ub + vb), 1] - 
   G[(u*ub)/(-1 + u + ub), (ub*v)/(-1 + ub + v), v/(1 - u + v), 1] + 
   G[(u*ub)/(-1 + u + ub), (ub*v)/(-1 + ub + v), 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[(u*ub)/(-1 + u + ub), 
    (u*vb)/(-1 + u + vb), vb/(1 - ub + vb), 1] - 
   G[(u*ub)/(-1 + u + ub), (u*vb)/(-1 + u + vb), 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[(-1 + u*ub)/(-2 + u + ub), 1, 
    v/(1 - u + v), 1] - G[(-1 + u*ub)/(-2 + u + ub), 1, vb/(1 - ub + vb), 
    1] + G[(-1 + u*ub)/(-2 + u + ub), v/(1 - u + v), 1, 1] - 
   G[(-1 + u*ub)/(-2 + u + ub), vb/(1 - ub + vb), 1, 1] + 
   G[v, 1, v/(1 - u + v), 1] - G[v, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[v, v/(1 - u + v), 1, 1] - G[v, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] - 
   G[(ub*v)/(-1 + ub + v), 1, v/(1 - u + v), 1] + 
   G[(ub*v)/(-1 + ub + v), 1, (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[(ub*v)/(-1 + ub + v), v/(1 - u + v), 1, 1] + 
   G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] - 
   G[vb, 1, vb/(1 - ub + vb), 1] + G[vb, 1, (ub*v - u*vb)/(-u + ub + v - vb), 
    1] - G[vb, vb/(1 - ub + vb), 1, 1] + 
   G[vb, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] + 
   G[(u*vb)/(-1 + u + vb), 1, vb/(1 - ub + vb), 1] - 
   G[(u*vb)/(-1 + u + vb), 1, (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[(u*vb)/(-1 + u + vb), vb/(1 - ub + vb), 1, 1] - 
   G[(u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] - 
   G[(v*vb)/(-1 + v + vb), 0, v/(1 - u + v), 1] + 
   G[(v*vb)/(-1 + v + vb), 0, vb/(1 - ub + vb), 1] + 
   G[(v*vb)/(-1 + v + vb), v, v/(1 - u + v), 1] - 
   G[(v*vb)/(-1 + v + vb), v, (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[(v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), v/(1 - u + v), 1] + 
   G[(v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[(v*vb)/(-1 + v + vb), vb, 
    vb/(1 - ub + vb), 1] + G[(v*vb)/(-1 + v + vb), vb, 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[(v*vb)/(-1 + v + vb), 
    (u*vb)/(-1 + u + vb), vb/(1 - ub + vb), 1] - 
   G[(v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[(v*vb)/(-1 + v + vb), 
    (v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), v/(1 - u + v), 1] - 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), 
    vb/(1 - ub + vb), 1], 
 F[18] -> -(G[0, (-1 + u)/u]*G[0, 1/((-1 + u)*(-1 + ub))]*
     G[0, (-1 + v)/(-u + v)]) + (G[0, (-1 + u)/u]*G[0, (-1 + v)/(-u + v)]^2)/
    2 + G[0, (-1 + u)/u]*G[0, (-1 + v)/(-u + v)]*
    G[0, 1/((-1 + v)*(-1 + vb))] + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[0, (-1 + ub)/ub]*G[0, (-1 + vb)/(-ub + vb)] - 
   G[0, (-1 + ub)/ub]*G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, (-1 + vb)/(-ub + vb)] - 
   (G[0, (-1 + ub)/ub]*G[0, (-1 + vb)/(-ub + vb)]^2)/2 + 
   G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (-1 + v)/(-u + v)]*
    G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)] - 
   (G[0, (-1 + v)/(-u + v)]^2*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/2 - G[0, (-1 + v)/(-u + v)]*
    G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (u - ub - v + ub*v + vb - u*vb)/
      (ub*v - u*vb)] - G[0, 1/((-1 + u)*(-1 + ub))]*
    G[0, (-1 + vb)/(-ub + vb)]*G[0, (u - ub - v + ub*v + vb - u*vb)/
      (ub*v - u*vb)] + G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, (-1 + vb)/(-ub + vb)]*G[0, (u - ub - v + ub*v + vb - u*vb)/
      (ub*v - u*vb)] + (G[0, (-1 + vb)/(-ub + vb)]^2*
     G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)])/2 - 
   2*G[0, (-1 + u)/u]*G[0, -((-u + v)/(-1 + u)), 1] + 
   2*G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[0, -((-u + v)/(-1 + u)), 1] + 2*G[0, (-1 + ub)/ub]*
    G[0, -((-ub + vb)/(-1 + ub)), 1] - 
   2*G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[0, -((-ub + vb)/(-1 + ub)), 1] + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[u, ub, 1] - G[0, 1/((-1 + u)*(-1 + ub))]*
    G[u, (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[0, 1/((-1 + u)*(-1 + ub))]*
    G[ub, u, 1] + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[ub, (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[0, 1/((-1 + v)*(-1 + vb))]*
    G[v, u, 1] + G[0, 1/((-1 + v)*(-1 + vb))]*
    G[v, (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[(ub*v)/(-1 + ub + v), u, 1] - 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(ub*v)/(-1 + ub + v), u, 1] - G[0, 1/((-1 + u)*(-1 + ub))]*
    G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[vb, ub, 1] - G[0, 1/((-1 + v)*(-1 + vb))]*
    G[vb, (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[0, 1/((-1 + u)*(-1 + ub))]*
    G[(u*vb)/(-1 + u + vb), ub, 1] + 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(u*vb)/(-1 + u + vb), ub, 1] + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[(u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(-(u*ub) + ub*v + u*vb)/(-1 + v + vb), u, 1] - 
   G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
    G[(-(u*ub) + ub*v + u*vb)/(-1 + v + vb), ub, 1] + 
   G[0, (-1 + u)/u]*G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + 
        u*vb)), -((-u + v)/(-1 + u)), 1] - 
   G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
     -((-u + v)/(-1 + u)), 1] - G[0, (-1 + ub)/ub]*
    G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
     -((-ub + vb)/(-1 + ub)), 1] + 
   G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
     -((-ub + vb)/(-1 + ub)), 1] - G[0, u, ub, 1] + 
   G[0, u, (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[0, ub, u, 1] - 
   G[0, ub, (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[0, v, u, 1] - 
   G[0, v, (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[0, (ub*v)/(-1 + ub + v), u, 1] + G[0, (ub*v)/(-1 + ub + v), 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[0, vb, ub, 1] + 
   G[0, vb, (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[0, (u*vb)/(-1 + u + vb), ub, 1] - G[0, (u*vb)/(-1 + u + vb), 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[u, 1, ub, 1] - 
   G[u, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[u, ub, 1, 1] - 
   G[u, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] - G[ub, 1, u, 1] + 
   G[ub, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[ub, u, 1, 1] + 
   G[ub, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] + 
   G[(u*ub)/(-1 + u + ub), u, ub, 1] - G[(u*ub)/(-1 + u + ub), u, 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[(u*ub)/(-1 + u + ub), ub, u, 
    1] + G[(u*ub)/(-1 + u + ub), ub, (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[(u*ub)/(-1 + u + ub), (ub*v)/(-1 + ub + v), u, 1] - 
   G[(u*ub)/(-1 + u + ub), (ub*v)/(-1 + ub + v), 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[(u*ub)/(-1 + u + ub), 
    (u*vb)/(-1 + u + vb), ub, 1] + G[(u*ub)/(-1 + u + ub), 
    (u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[v, 1, u, 1] + G[v, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[v, u, 1, 1] + G[v, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] + 
   G[(ub*v)/(-1 + ub + v), 1, u, 1] - G[(ub*v)/(-1 + ub + v), 1, 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[(ub*v)/(-1 + ub + v), u, 1, 1] - 
   G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] + 
   G[vb, 1, ub, 1] - G[vb, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[vb, ub, 1, 1] - G[vb, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] - 
   G[(u*vb)/(-1 + u + vb), 1, ub, 1] + G[(u*vb)/(-1 + u + vb), 1, 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[(u*vb)/(-1 + u + vb), ub, 1, 
    1] + G[(u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1, 1] - 
   G[(v*vb)/(-1 + v + vb), v, u, 1] + G[(v*vb)/(-1 + v + vb), v, 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] + G[(v*vb)/(-1 + v + vb), 
    (ub*v)/(-1 + ub + v), u, 1] - G[(v*vb)/(-1 + v + vb), 
    (ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1] + 
   G[(v*vb)/(-1 + v + vb), vb, ub, 1] - G[(v*vb)/(-1 + v + vb), vb, 
    (ub*v - u*vb)/(-u + ub + v - vb), 1] - G[(v*vb)/(-1 + v + vb), 
    (u*vb)/(-1 + u + vb), ub, 1] + G[(v*vb)/(-1 + v + vb), 
    (u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1] - 
   G[(v*vb)/(-1 + v + vb), (-(u*ub) + ub*v + u*vb)/(-1 + v + vb), u, 1] + 
   G[(v*vb)/(-1 + v + vb), (-(u*ub) + ub*v + u*vb)/(-1 + v + vb), ub, 1], 
 F[19] -> (G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (-1 + v)/(-u + v)]*
     G[0, ((-1 + u)*(-1 + vb))/(u*vb)])/2 - 
   (G[0, (-1 + v)/(-u + v)]^2*G[0, ((-1 + u)*(-1 + vb))/(u*vb)])/4 - 
   (G[0, (-1 + v)/(-u + v)]*G[0, 1/((-1 + v)*(-1 + vb))]*
     G[0, ((-1 + u)*(-1 + vb))/(u*vb)])/2 - 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*
     G[0, (-1 + vb)/(-ub + vb)])/2 + (G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*
     G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (-1 + vb)/(-ub + vb)])/2 + 
   (G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*G[0, (-1 + vb)/(-ub + vb)]^2)/4 - 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (-1 + v)/(-u + v)]*
     G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)])/2 + 
   (G[0, (-1 + v)/(-u + v)]^2*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/4 + (G[0, (-1 + v)/(-u + v)]*
     G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/2 + (G[0, 1/((-1 + u)*(-1 + ub))]*
     G[0, (-1 + vb)/(-ub + vb)]*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/2 - (G[0, 1/((-1 + v)*(-1 + vb))]*
     G[0, (-1 + vb)/(-ub + vb)]*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/2 - (G[0, (-1 + vb)/(-ub + vb)]^2*
     G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)])/4 + 
   G[0, ((-1 + u)*(-1 + vb))/(u*vb)]*G[0, -((-u + v)/(-1 + u)), 1] - 
   G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[0, -((-u + v)/(-1 + u)), 1] - (G[0, 1/((-1 + u)*(-1 + ub))]*
     G[0, (ub*v)/(-1 + ub + v), 1])/2 + 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (u*vb)/(-1 + u + vb), 1])/2 - 
   G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*G[0, -((-ub + vb)/(-1 + ub)), 1] + 
   G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[0, -((-ub + vb)/(-1 + ub)), 1] - 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[u, (u*vb)/(-1 + u + vb), 1])/2 + 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[u, (ub*v - u*vb)/(-u + ub + v - vb), 1])/
    2 + (G[0, 1/((-1 + u)*(-1 + ub))]*G[ub, (ub*v)/(-1 + ub + v), 1])/2 - 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[ub, (ub*v - u*vb)/(-u + ub + v - vb), 1])/
    2 - (G[0, 1/((-1 + u)*(-1 + ub))]*G[(-1 + u*ub)/(-2 + u + ub), 
      (ub*v)/(-1 + ub + v), 1])/2 + (G[0, 1/((-1 + u)*(-1 + ub))]*
     G[(-1 + u*ub)/(-2 + u + ub), (u*vb)/(-1 + u + vb), 1])/2 + 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[v, (ub*v)/(-1 + ub + v), 1])/2 - 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[v, (ub*v - u*vb)/(-u + ub + v - vb), 1])/
    2 - (G[0, 1/((-1 + u)*(-1 + ub))]*G[(ub*v)/(-1 + ub + v), 
      (u*vb)/(-1 + u + vb), 1])/2 + 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(ub*v)/(-1 + ub + v), (u*vb)/(-1 + u + vb), 1])/2 + 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[(ub*v)/(-1 + ub + v), 
      (ub*v - u*vb)/(-u + ub + v - vb), 1])/2 - 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1])/2 - 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[vb, (u*vb)/(-1 + u + vb), 1])/2 + 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[vb, (ub*v - u*vb)/(-u + ub + v - vb), 1])/
    2 + (G[0, 1/((-1 + u)*(-1 + ub))]*G[(u*vb)/(-1 + u + vb), 
      (ub*v)/(-1 + ub + v), 1])/2 - 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1])/2 - 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[(u*vb)/(-1 + u + vb), 
      (ub*v - u*vb)/(-u + ub + v - vb), 1])/2 + 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1])/2 - 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[(v*vb)/(-1 + v + vb), 
      (ub*v)/(-1 + ub + v), 1])/2 + (G[0, 1/((-1 + v)*(-1 + vb))]*
     G[(v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), 1])/2 - 
   (G[0, ((-1 + u)*(-1 + vb))/(u*vb)]*
     G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
      -((-u + v)/(-1 + u)), 1])/2 + 
   (G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
     G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
      -((-u + v)/(-1 + u)), 1])/2 + (G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*
     G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
      -((-ub + vb)/(-1 + ub)), 1])/2 - 
   (G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
     G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
      -((-ub + vb)/(-1 + ub)), 1])/2 + 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), 
      (ub*v)/(-1 + ub + v), 1])/2 - 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), 
      (u*vb)/(-1 + u + vb), 1])/2 + G[0, 0, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[0, 0, (u*vb)/(-1 + u + vb), 1]/2 + G[0, u, (u*vb)/(-1 + u + vb), 1]/2 - 
   G[0, u, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[0, ub, (ub*v)/(-1 + ub + v), 1]/2 + 
   G[0, ub, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[0, v, (ub*v)/(-1 + ub + v), 1]/2 + 
   G[0, v, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[0, (ub*v)/(-1 + ub + v), 1, 1]/2 + 
   G[0, (ub*v)/(-1 + ub + v), (u*vb)/(-1 + u + vb), 1]/2 - 
   G[0, (ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[0, vb, (u*vb)/(-1 + u + vb), 1]/2 - 
   G[0, vb, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[0, (u*vb)/(-1 + u + vb), 1, 1]/2 - 
   G[0, (u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1]/2 + 
   G[0, (u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[0, (v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), 
     (ub*v)/(-1 + ub + v), 1]/2 - 
   G[0, (v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), 
     (u*vb)/(-1 + u + vb), 1]/2 - G[u, 1, (u*vb)/(-1 + u + vb), 1]/2 + 
   G[u, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[u, (u*vb)/(-1 + u + vb), 1, 1]/2 + 
   G[u, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 + 
   G[ub, 1, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[ub, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[ub, (ub*v)/(-1 + ub + v), 1, 1]/2 - 
   G[ub, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 - 
   G[(u*ub)/(-1 + u + ub), 0, (ub*v)/(-1 + ub + v), 1]/2 + 
   G[(u*ub)/(-1 + u + ub), 0, (u*vb)/(-1 + u + vb), 1]/2 - 
   G[(u*ub)/(-1 + u + ub), u, (u*vb)/(-1 + u + vb), 1]/2 + 
   G[(u*ub)/(-1 + u + ub), u, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[(u*ub)/(-1 + u + ub), ub, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(u*ub)/(-1 + u + ub), ub, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(u*ub)/(-1 + u + ub), (-1 + u*ub)/(-2 + u + ub), (ub*v)/(-1 + ub + v), 
     1]/2 + G[(u*ub)/(-1 + u + ub), (-1 + u*ub)/(-2 + u + ub), 
     (u*vb)/(-1 + u + vb), 1]/2 - 
   G[(u*ub)/(-1 + u + ub), (ub*v)/(-1 + ub + v), (u*vb)/(-1 + u + vb), 1]/2 + 
   G[(u*ub)/(-1 + u + ub), (ub*v)/(-1 + ub + v), 
     (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[(u*ub)/(-1 + u + ub), (u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(u*ub)/(-1 + u + ub), (u*vb)/(-1 + u + vb), 
     (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(-1 + u*ub)/(-2 + u + ub), 1, (ub*v)/(-1 + ub + v), 1]/2 + 
   G[(-1 + u*ub)/(-2 + u + ub), 1, (u*vb)/(-1 + u + vb), 1]/2 - 
   G[(-1 + u*ub)/(-2 + u + ub), (ub*v)/(-1 + ub + v), 1, 1]/2 + 
   G[(-1 + u*ub)/(-2 + u + ub), (u*vb)/(-1 + u + vb), 1, 1]/2 + 
   G[v, 1, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[v, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[v, (ub*v)/(-1 + ub + v), 1, 1]/2 - 
   G[v, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 - 
   G[(ub*v)/(-1 + ub + v), 1, (u*vb)/(-1 + u + vb), 1]/2 + 
   G[(ub*v)/(-1 + ub + v), 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(ub*v)/(-1 + ub + v), (u*vb)/(-1 + u + vb), 1, 1]/2 + 
   G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 - 
   G[vb, 1, (u*vb)/(-1 + u + vb), 1]/2 + 
   G[vb, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[vb, (u*vb)/(-1 + u + vb), 1, 1]/2 + 
   G[vb, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 + 
   G[(u*vb)/(-1 + u + vb), 1, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(u*vb)/(-1 + u + vb), 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[(u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1, 1]/2 - 
   G[(u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 - 
   G[(v*vb)/(-1 + v + vb), 1, (ub*v)/(-1 + ub + v), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), 1, (u*vb)/(-1 + u + vb), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), v, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), v, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 1, 1]/2 - 
   G[(v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), (u*vb)/(-1 + u + vb), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 
     (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), vb, (u*vb)/(-1 + u + vb), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), vb, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), 1, 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), 
     (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), 
     (ub*v)/(-1 + ub + v), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), 
     (u*vb)/(-1 + u + vb), 1]/2, 
 F[20] -> (G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (-1 + v)/(-u + v)]*
     G[0, ((-1 + u)*(-1 + vb))/(u*vb)])/2 - 
   (G[0, (-1 + v)/(-u + v)]^2*G[0, ((-1 + u)*(-1 + vb))/(u*vb)])/4 - 
   (G[0, (-1 + v)/(-u + v)]*G[0, 1/((-1 + v)*(-1 + vb))]*
     G[0, ((-1 + u)*(-1 + vb))/(u*vb)])/2 - 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*
     G[0, (-1 + vb)/(-ub + vb)])/2 + (G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*
     G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (-1 + vb)/(-ub + vb)])/2 + 
   (G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*G[0, (-1 + vb)/(-ub + vb)]^2)/4 - 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (-1 + v)/(-u + v)]*
     G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)])/2 + 
   (G[0, (-1 + v)/(-u + v)]^2*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/4 + (G[0, (-1 + v)/(-u + v)]*
     G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/2 + (G[0, 1/((-1 + u)*(-1 + ub))]*
     G[0, (-1 + vb)/(-ub + vb)]*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/2 - (G[0, 1/((-1 + v)*(-1 + vb))]*
     G[0, (-1 + vb)/(-ub + vb)]*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/2 - (G[0, (-1 + vb)/(-ub + vb)]^2*
     G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)])/4 + 
   G[0, ((-1 + u)*(-1 + vb))/(u*vb)]*G[0, -((-u + v)/(-1 + u)), 1] - 
   G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[0, -((-u + v)/(-1 + u)), 1] - G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*
    G[0, -((-ub + vb)/(-1 + ub)), 1] + 
   G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[0, -((-ub + vb)/(-1 + ub)), 1] - 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[u, (ub*v)/(-1 + ub + v), 1])/2 + 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[u, (ub*v - u*vb)/(-u + ub + v - vb), 1])/
    2 + (G[0, 1/((-1 + u)*(-1 + ub))]*G[ub, (u*vb)/(-1 + u + vb), 1])/2 - 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[ub, (ub*v - u*vb)/(-u + ub + v - vb), 1])/
    2 + (G[0, 1/((-1 + v)*(-1 + vb))]*G[v, (ub*v)/(-1 + ub + v), 1])/2 - 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[v, (ub*v - u*vb)/(-u + ub + v - vb), 1])/
    2 - (G[0, 1/((-1 + u)*(-1 + ub))]*G[(ub*v)/(-1 + ub + v), 
      (u*vb)/(-1 + u + vb), 1])/2 + 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(ub*v)/(-1 + ub + v), (u*vb)/(-1 + u + vb), 1])/2 + 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[(ub*v)/(-1 + ub + v), 
      (ub*v - u*vb)/(-u + ub + v - vb), 1])/2 - 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1])/2 - 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[vb, (u*vb)/(-1 + u + vb), 1])/2 + 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[vb, (ub*v - u*vb)/(-u + ub + v - vb), 1])/
    2 + (G[0, 1/((-1 + u)*(-1 + ub))]*G[(u*vb)/(-1 + u + vb), 
      (ub*v)/(-1 + ub + v), 1])/2 - 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1])/2 - 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[(u*vb)/(-1 + u + vb), 
      (ub*v - u*vb)/(-u + ub + v - vb), 1])/2 + 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1])/2 - 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[(v*vb)/(-1 + v + vb), 
      (ub*v)/(-1 + ub + v), 1])/2 + (G[0, 1/((-1 + v)*(-1 + vb))]*
     G[(v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), 1])/2 + 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(-(u*ub) + ub*v + u*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 1])/2 - 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(-(u*ub) + ub*v + u*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), 1])/2 - 
   (G[0, ((-1 + u)*(-1 + vb))/(u*vb)]*
     G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
      -((-u + v)/(-1 + u)), 1])/2 + 
   (G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
     G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
      -((-u + v)/(-1 + u)), 1])/2 + (G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*
     G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
      -((-ub + vb)/(-1 + ub)), 1])/2 - 
   (G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
     G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
      -((-ub + vb)/(-1 + ub)), 1])/2 + G[0, u, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[0, u, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[0, ub, (u*vb)/(-1 + u + vb), 1]/2 + 
   G[0, ub, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[0, v, (ub*v)/(-1 + ub + v), 1]/2 + 
   G[0, v, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[0, (ub*v)/(-1 + ub + v), (u*vb)/(-1 + u + vb), 1]/2 - 
   G[0, (ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[0, vb, (u*vb)/(-1 + u + vb), 1]/2 - 
   G[0, vb, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[0, (u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1]/2 + 
   G[0, (u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[0, (v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 1]/2 - 
   G[0, (v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), 1]/2 - 
   G[u, 1, (ub*v)/(-1 + ub + v), 1]/2 + 
   G[u, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[u, (ub*v)/(-1 + ub + v), 1, 1]/2 + 
   G[u, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 + 
   G[ub, 1, (u*vb)/(-1 + u + vb), 1]/2 - 
   G[ub, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[ub, (u*vb)/(-1 + u + vb), 1, 1]/2 - 
   G[ub, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 - 
   G[(u*ub)/(-1 + u + ub), u, (ub*v)/(-1 + ub + v), 1]/2 + 
   G[(u*ub)/(-1 + u + ub), u, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[(u*ub)/(-1 + u + ub), ub, (u*vb)/(-1 + u + vb), 1]/2 - 
   G[(u*ub)/(-1 + u + ub), ub, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(u*ub)/(-1 + u + ub), (ub*v)/(-1 + ub + v), (u*vb)/(-1 + u + vb), 1]/2 + 
   G[(u*ub)/(-1 + u + ub), (ub*v)/(-1 + ub + v), 
     (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[(u*ub)/(-1 + u + ub), (u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(u*ub)/(-1 + u + ub), (u*vb)/(-1 + u + vb), 
     (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[v, 1, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[v, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[v, (ub*v)/(-1 + ub + v), 1, 1]/2 - 
   G[v, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 - 
   G[(ub*v)/(-1 + ub + v), 1, (u*vb)/(-1 + u + vb), 1]/2 + 
   G[(ub*v)/(-1 + ub + v), 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(ub*v)/(-1 + ub + v), (u*vb)/(-1 + u + vb), 1, 1]/2 + 
   G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 - 
   G[vb, 1, (u*vb)/(-1 + u + vb), 1]/2 + 
   G[vb, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[vb, (u*vb)/(-1 + u + vb), 1, 1]/2 + 
   G[vb, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 + 
   G[(u*vb)/(-1 + u + vb), 1, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(u*vb)/(-1 + u + vb), 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[(u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1, 1]/2 - 
   G[(u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 - 
   G[(v*vb)/(-1 + v + vb), 1, (ub*v)/(-1 + ub + v), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), 1, (u*vb)/(-1 + u + vb), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), v, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), v, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 1, 1]/2 - 
   G[(v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), (u*vb)/(-1 + u + vb), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 
     (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), vb, (u*vb)/(-1 + u + vb), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), vb, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), 1, 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), 
     (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), (-(u*ub) + ub*v + u*vb)/(-1 + v + vb), 
     (ub*v)/(-1 + ub + v), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (-(u*ub) + ub*v + u*vb)/(-1 + v + vb), 
     (u*vb)/(-1 + u + vb), 1]/2, 
 F[21] -> (G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (-1 + u)/v]*
     G[0, (-1 + v)/(-u + v)])/2 - 
   (G[0, (-1 + u)/v]*G[0, (-1 + v)/(-u + v)]^2)/4 - 
   (G[0, (-1 + u)/v]*G[0, (-1 + v)/(-u + v)]*G[0, 1/((-1 + v)*(-1 + vb))])/
    2 - (G[0, 1/((-1 + u)*(-1 + ub))]*G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*
     G[0, (-1 + vb)/(-ub + vb)])/2 + (G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*
     G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (-1 + vb)/(-ub + vb)])/2 + 
   (G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*G[0, (-1 + vb)/(-ub + vb)]^2)/4 - 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (-1 + v)/(-u + v)]*
     G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)])/2 + 
   (G[0, (-1 + v)/(-u + v)]^2*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/4 + (G[0, (-1 + v)/(-u + v)]*
     G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/2 + (G[0, 1/((-1 + u)*(-1 + ub))]*
     G[0, (-1 + vb)/(-ub + vb)]*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/2 - (G[0, 1/((-1 + v)*(-1 + vb))]*
     G[0, (-1 + vb)/(-ub + vb)]*G[0, (u - ub - v + ub*v + vb - u*vb)/
       (ub*v - u*vb)])/2 - (G[0, (-1 + vb)/(-ub + vb)]^2*
     G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)])/4 + 
   G[0, (-1 + u)/v]*G[0, -((-u + v)/(-1 + u)), 1] - 
   G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[0, -((-u + v)/(-1 + u)), 1] + (G[0, 1/((-1 + u)*(-1 + ub))]*
     G[0, v/(1 - u + v), 1])/2 - (G[0, 1/((-1 + v)*(-1 + vb))]*
     G[0, v/(1 - u + v), 1])/2 - (G[0, 1/((-1 + u)*(-1 + ub))]*
     G[0, (ub*v)/(-1 + ub + v), 1])/2 - G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*
    G[0, -((-ub + vb)/(-1 + ub)), 1] + 
   G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
    G[0, -((-ub + vb)/(-1 + ub)), 1] + 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (v*vb)/(v + vb), 1])/2 - 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[u, v/(1 - u + v), 1])/2 + 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[u, (ub*v - u*vb)/(-u + ub + v - vb), 1])/
    2 + (G[0, 1/((-1 + u)*(-1 + ub))]*G[ub, (ub*v)/(-1 + ub + v), 1])/2 - 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[ub, (ub*v - u*vb)/(-u + ub + v - vb), 1])/
    2 + (G[0, 1/((-1 + u)*(-1 + ub))]*G[(-1 + u*ub)/(-2 + u + ub), 
      v/(1 - u + v), 1])/2 - (G[0, 1/((-1 + u)*(-1 + ub))]*
     G[(-1 + u*ub)/(-2 + u + ub), (ub*v)/(-1 + ub + v), 1])/2 + 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[v, v/(1 - u + v), 1])/2 + 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[v, (ub*v)/(-1 + ub + v), 1])/2 - 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[v, (v*vb)/(v + vb), 1])/2 - 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[v, (ub*v - u*vb)/(-u + ub + v - vb), 1])/
    2 - (G[0, 1/((-1 + u)*(-1 + ub))]*G[(ub*v)/(-1 + ub + v), v/(1 - u + v), 
      1])/2 + (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(ub*v)/(-1 + ub + v), v/(1 - u + v), 1])/2 + 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[(ub*v)/(-1 + ub + v), 
      (ub*v - u*vb)/(-u + ub + v - vb), 1])/2 - 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1])/2 - 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[vb, (v*vb)/(v + vb), 1])/2 + 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[vb, (ub*v - u*vb)/(-u + ub + v - vb), 1])/
    2 + (G[0, 1/((-1 + u)*(-1 + ub))]*G[(u*vb)/(-1 + u + vb), 
      (ub*v)/(-1 + ub + v), 1])/2 - 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1])/2 - 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[(u*vb)/(-1 + u + vb), 
      (ub*v - u*vb)/(-u + ub + v - vb), 1])/2 + 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1])/2 - 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[(v*vb)/(-1 + v + vb), 
      (ub*v)/(-1 + ub + v), 1])/2 + (G[0, 1/((-1 + v)*(-1 + vb))]*
     G[(v*vb)/(-1 + v + vb), (v*vb)/(v + vb), 1])/2 - 
   (G[0, (-1 + u)/v]*G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + 
         u*vb)), -((-u + v)/(-1 + u)), 1])/2 + 
   (G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
     G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
      -((-u + v)/(-1 + u)), 1])/2 + (G[0, ((-1 + ub)*(-1 + v))/(ub*v)]*
     G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
      -((-ub + vb)/(-1 + ub)), 1])/2 - 
   (G[0, (u - ub - v + ub*v + vb - u*vb)/(ub*v - u*vb)]*
     G[-(((-u + v)*(-ub + vb))/(1 - u*ub - v + ub*v - vb + u*vb)), 
      -((-ub + vb)/(-1 + ub)), 1])/2 - 
   (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), v/(1 - u + v), 1])/
    2 + (G[0, ((-1 + v)*(-1 + vb))/((-u + v)*(-ub + vb))]*
     G[(v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), 
      (ub*v)/(-1 + ub + v), 1])/2 + G[0, 0, v/(1 - u + v), 1]/2 + 
   G[0, 0, (ub*v)/(-1 + ub + v), 1]/2 - G[0, 0, (v*vb)/(v + vb), 1] - 
   G[0, 1, v/(1 - u + v), 1]/2 + G[0, 1, (v*vb)/(v + vb), 1]/2 + 
   G[0, u, v/(1 - u + v), 1]/2 - G[0, u, (ub*v - u*vb)/(-u + ub + v - vb), 1]/
    2 - G[0, ub, (ub*v)/(-1 + ub + v), 1]/2 + 
   G[0, ub, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[0, v, v/(1 - u + v), 1]/2 - G[0, v, (ub*v)/(-1 + ub + v), 1]/2 + 
   G[0, v, (v*vb)/(v + vb), 1]/2 + G[0, v, (ub*v - u*vb)/(-u + ub + v - vb), 
     1]/2 - G[0, (ub*v)/(-1 + ub + v), 1, 1]/2 + 
   G[0, (ub*v)/(-1 + ub + v), v/(1 - u + v), 1]/2 - 
   G[0, (ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[0, vb, (v*vb)/(v + vb), 1]/2 - 
   G[0, vb, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[0, (u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1]/2 + 
   G[0, (u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[0, (v*vb)/(v + vb), 1, 1]/2 - 
   G[0, (v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), v/(1 - u + v), 1]/
    2 + G[0, (v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), 
     (ub*v)/(-1 + ub + v), 1]/2 - G[u, 1, v/(1 - u + v), 1]/2 + 
   G[u, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[u, v/(1 - u + v), 1, 1]/2 + G[u, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/
    2 + G[ub, 1, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[ub, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[ub, (ub*v)/(-1 + ub + v), 1, 1]/2 - 
   G[ub, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 + 
   G[(u*ub)/(-1 + u + ub), 0, v/(1 - u + v), 1]/2 - 
   G[(u*ub)/(-1 + u + ub), 0, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(u*ub)/(-1 + u + ub), u, v/(1 - u + v), 1]/2 + 
   G[(u*ub)/(-1 + u + ub), u, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[(u*ub)/(-1 + u + ub), ub, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(u*ub)/(-1 + u + ub), ub, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[(u*ub)/(-1 + u + ub), (-1 + u*ub)/(-2 + u + ub), v/(1 - u + v), 1]/2 - 
   G[(u*ub)/(-1 + u + ub), (-1 + u*ub)/(-2 + u + ub), (ub*v)/(-1 + ub + v), 
     1]/2 - G[(u*ub)/(-1 + u + ub), (ub*v)/(-1 + ub + v), v/(1 - u + v), 1]/
    2 + G[(u*ub)/(-1 + u + ub), (ub*v)/(-1 + ub + v), 
     (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[(u*ub)/(-1 + u + ub), (u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(u*ub)/(-1 + u + ub), (u*vb)/(-1 + u + vb), 
     (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[(-1 + u*ub)/(-2 + u + ub), 1, v/(1 - u + v), 1]/2 - 
   G[(-1 + u*ub)/(-2 + u + ub), 1, (ub*v)/(-1 + ub + v), 1]/2 + 
   G[(-1 + u*ub)/(-2 + u + ub), v/(1 - u + v), 1, 1]/2 - 
   G[(-1 + u*ub)/(-2 + u + ub), (ub*v)/(-1 + ub + v), 1, 1]/2 + 
   G[v, 1, v/(1 - u + v), 1]/2 + G[v, 1, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[v, 1, (v*vb)/(v + vb), 1]/2 - G[v, 1, (ub*v - u*vb)/(-u + ub + v - vb), 
     1]/2 + G[v, v/(1 - u + v), 1, 1]/2 + G[v, (ub*v)/(-1 + ub + v), 1, 1]/
    2 - G[v, (v*vb)/(v + vb), 1, 1]/2 - 
   G[v, (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 - 
   G[(ub*v)/(-1 + ub + v), 1, v/(1 - u + v), 1]/2 + 
   G[(ub*v)/(-1 + ub + v), 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(ub*v)/(-1 + ub + v), v/(1 - u + v), 1, 1]/2 + 
   G[(ub*v)/(-1 + ub + v), (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 - 
   G[vb, 1, (v*vb)/(v + vb), 1]/2 + 
   G[vb, 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[vb, (v*vb)/(v + vb), 1, 1]/2 + G[vb, (ub*v - u*vb)/(-u + ub + v - vb), 
     1, 1]/2 + G[(u*vb)/(-1 + u + vb), 1, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(u*vb)/(-1 + u + vb), 1, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[(u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1, 1]/2 - 
   G[(u*vb)/(-1 + u + vb), (ub*v - u*vb)/(-u + ub + v - vb), 1, 1]/2 - 
   G[(v*vb)/(-1 + v + vb), 0, v/(1 - u + v), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), 0, (v*vb)/(v + vb), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), 1, (ub*v)/(-1 + ub + v), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), 1, (v*vb)/(v + vb), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), v, v/(1 - u + v), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), v, (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), v, (v*vb)/(v + vb), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), v, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 1, 1]/2 - 
   G[(v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), v/(1 - u + v), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 
     (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), vb, (v*vb)/(v + vb), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), vb, (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), (ub*v)/(-1 + ub + v), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), (u*vb)/(-1 + u + vb), 
     (ub*v - u*vb)/(-u + ub + v - vb), 1]/2 - 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + v + vb), (ub*v)/(-1 + ub + v), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + v + vb), (v*vb)/(v + vb), 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(v + vb), 1, 1]/2 + 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), 
     v/(1 - u + v), 1]/2 - G[(v*vb)/(-1 + v + vb), 
     (v*vb)/(-1 + u*ub + v - ub*v + vb - u*vb + v*vb), (ub*v)/(-1 + ub + v), 
     1]/2, F[22] -> -Pi^2/6 + G[0, (-1 + v)*(-1 + vb)]*G[0, v*vb] - 
   G[0, v*vb]^2 + G[0, (v*vb)/(-1 + v + vb), 1], 
 F[23] -> -(G[0, ((-1 + v)*(-1 + vb))/(u*ub*(u - v)*(ub - vb))]*
      G[0, ((-1 + u)*(-1 + ub)*v*vb)/((u - v)*(ub - vb))])/4 - 
   G[0, -(-1 + u*ub)^(-1), 1]/2 + 
   G[0, ((u - v)*(ub - vb))/(-1 + u*ub + v - ub*v + vb - u*vb), 1]/2, 
 F[24] -> -G[0, (-1 + u)*(-1 + ub)], F[25] -> -G[0, u*ub], 
 F[26] -> G[0, ((u - v)*(ub - vb))/((-1 + u)*(-1 + ub))], 
 F[27] -> G[0, ((-1 + v)*(-1 + vb))/((-1 + u)*(-1 + ub))], 
 F[28] -> G[0, 1 + (1 - u)/(u - v)]*G[0, ((-1 + u)*(-1 + ub))/
      ((u - v)*(ub - vb))] - G[0, 1 + (1 - ub)/(ub - vb)]*
    G[0, ((-1 + u)*(-1 + ub))/((u - v)*(ub - vb))] - 
   2*G[0, (u - v)/(-1 + u), 1] + 2*G[0, (ub - vb)/(-1 + ub), 1], 
 F[29] -> -(G[0, 1 - (u - v)/(-1 + u)]*G[0, ((u - v)*(ub - vb))/
        ((-1 + u)*(-1 + ub))])/2 + (G[0, 1 - (ub - vb)/(-1 + ub)]*
     G[0, ((u - v)*(ub - vb))/((-1 + u)*(-1 + ub))])/2 - 
   (G[0, ((u - v)*(ub - vb))/((-1 + u)*(-1 + ub))]*
     G[0, ((-1 + v)*(-1 + vb))/((u - v)*(ub - vb))])/2 + 
   G[0, (-1 + u)/(u - v), 1] - G[0, (-1 + ub)/(ub - vb), 1] - 
   G[0, ((u - v)*(ub - vb))/(-1 + u*ub + v - ub*v + vb - u*vb), 1], 
 F[30] -> G[0, ((u - v)*(ub - vb))/(v*vb)], 
 F[31] -> G[0, 1 - u/v]*G[0, (u*ub)/(v*vb)] - 
   G[0, 1 - ub/vb]*G[0, (u*ub)/(v*vb)] - 2*G[0, v/u, 1] + 2*G[0, vb/ub, 1], 
 F[32] -> -(G[0, 1 - u/v]*G[0, (u*ub)/(v*vb)])/2 + 
   (G[0, 1 - ub/vb]*G[0, (u*ub)/(v*vb)])/2 - 
   (G[0, (u*ub)/(v*vb)]*G[0, ((u - v)*(ub - vb))/(v*vb)])/2 + G[0, v/u, 1] - 
   G[0, vb/ub, 1] + G[0, -((v*vb)/(u*ub - ub*v - u*vb)), 1], 
 F[33] -> -(G[0, v]*G[0, (-1 + v)*(-1 + vb)])/2 + 
   (G[0, (-1 + v)*(-1 + vb)]*G[0, vb])/2 + 
   (G[0, (-1 + v)*(-1 + vb)]*G[0, v*vb])/2 - G[0, v*vb]^2/2 + 
   G[0, -(-1 + v)^(-1), 1] - G[0, -(-1 + vb)^(-1), 1] + 
   G[0, (v*vb)/(-1 + v + vb), 1], 
 F[34] -> G[0, 1 - u]*G[0, u*ub] - G[0, 1 - ub]*G[0, u*ub] - 
   2*G[0, u^(-1), 1] + 2*G[0, ub^(-1), 1], F[35] -> (Pi^2*G[0, u*ub])/3, 
 F[36] -> (G[0, 1 - u]*G[0, u*ub])/2 - (G[0, 1 - ub]*G[0, u*ub])/2 - 
   (G[0, (-1 + u)*(-1 + ub)]*G[0, u*ub])/2 - G[0, u^(-1), 1] + 
   G[0, ub^(-1), 1] + G[0, -(-1 + u*ub)^(-1), 1], 
 F[37] -> Pi^2/6 + G[0, (-1 + u)/u]^2/2 + G[0, u/(-1 + u)]^2/2 + 
   G[0, (-1 + u)/u]*G[0, 1/((-1 + u)*(-1 + ub))] + 
   G[0, u/(-1 + u)]*G[0, 1/(u*ub)] + (Pi^2*G[0, ub/(-1 + ub)])/3 + 
   G[0, 1/(u*ub)]*G[0, ub/(-1 + ub)] + G[0, ub/(-1 + ub)]^2/2 + 
   (G[0, 1/(u*ub)]*G[0, ub/(-1 + ub)]^2)/2 + G[0, ub/(-1 + ub)]^3/3 - 
   G[0, 1/(u*ub)]*G[0, (-1 + u*ub)/((-1 + u)*(-1 + ub))] - 2*G[0, 1 - u, 1] - 
   2*G[0, u, 1] - 2*G[0, 1 - ub, 1] - G[0, 1/(u*ub)]*G[0, 1 - ub, 1] + 
   G[0, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + 
   G[0, 1/(u*ub)]*G[0, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + 
   G[0, 1/(u*ub)]*G[1 - u, 1 - ub, 1] - G[0, 1/(u*ub)]*
    G[1 - u, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 
   G[0, 1/(u*ub)]*G[1 - ub, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] - 
   G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + 
   G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + G[(u*ub)/(-1 + u + ub), u, 
    1] + G[0, 0, 1 - ub, 1] - 
   2*G[0, 0, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + G[0, 1, 1 - ub, 1] + 
   G[0, 1, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 
   G[0, 1 - u, 1 - ub, 1] + G[0, 1 - u, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - G[0, 1 - ub, 1, 1] - 
   2*G[0, 1 - ub, 1 - ub, 1] + G[0, 1 - ub, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + 
   G[0, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1, 1] + 
   G[1 - u, 1, 1 - ub, 1] - G[1 - u, 1, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + G[1 - u, 1 - ub, 1, 1] - 
   G[1 - u, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1, 1] - 
   G[1 - ub, 1, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 
   G[1 - ub, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 1 - ub, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 1 - ub, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1 - ub, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1 - ub, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 2*Zeta[3], 
 F[38] -> G[0, (-1 + u)/u]^2/2 - (Pi^2*G[0, u/(-1 + u)])/3 - 
   G[0, u/(-1 + u)]^3/3 + G[0, (-1 + u)/u]*G[0, 1/((-1 + u)*(-1 + ub))] - 
   (G[0, u/(-1 + u)]^2*G[0, 1/(u*ub)])/2 - G[0, 1/((-1 + u)*(-1 + ub))]*
    G[0, (-1 + ub)/ub] - G[0, (-1 + ub)/ub]^2/2 + 
   (Pi^2*G[0, ub/(-1 + ub)])/3 + (G[0, 1/(u*ub)]*G[0, ub/(-1 + ub)]^2)/2 + 
   G[0, ub/(-1 + ub)]^3/3 + G[0, 1/(u*ub)]*G[0, 1 - u, 1] - 2*G[0, u, 1] - 
   G[0, 1/(u*ub)]*G[0, 1 - ub, 1] + 2*G[0, ub, 1] + 
   G[0, 1/(u*ub)]*G[1 - u, 1 - ub, 1] - G[0, 1/(u*ub)]*G[1 - ub, 1 - u, 1] + 
   G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] - 
   G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] + 
   G[(u*ub)/(-1 + u + ub), u, 1] - G[(u*ub)/(-1 + u + ub), ub, 1] - 
   G[0, 0, 1 - u, 1] + G[0, 0, 1 - ub, 1] - G[0, 1, 1 - u, 1] + 
   G[0, 1, 1 - ub, 1] + G[0, 1 - u, 1, 1] + 2*G[0, 1 - u, 1 - u, 1] - 
   G[0, 1 - u, 1 - ub, 1] - G[0, 1 - ub, 1, 1] + G[0, 1 - ub, 1 - u, 1] - 
   2*G[0, 1 - ub, 1 - ub, 1] + G[1 - u, 1, 1 - ub, 1] + 
   G[1 - u, 1 - ub, 1, 1] - G[1 - ub, 1, 1 - u, 1] - G[1 - ub, 1 - u, 1, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 1 - u, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 1 - ub, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 1 - u, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 1 - ub, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1 - u, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1 - ub, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1 - u, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1 - ub, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1], 
 F[39] -> -(Pi^2*G[0, u/(-1 + u)])/3 - G[0, u/(-1 + u)]^2/2 - 
   G[0, u/(-1 + u)]^3/3 + (Pi^2*G[0, 1/(u*ub)])/6 - 
   G[0, u/(-1 + u)]*G[0, 1/(u*ub)] - (G[0, u/(-1 + u)]^2*G[0, 1/(u*ub)])/2 - 
   G[0, 1/(u*ub)]*G[0, ub/(-1 + ub)] - G[0, ub/(-1 + ub)]^2/2 + 
   G[0, 1/(u*ub)]*G[0, (u*ub)/((-1 + u)*(-1 + ub))] + 
   G[0, (u*ub)/((-1 + u)*(-1 + ub))]^2 + G[0, 1/(u*ub)]*
    G[0, (-1 + u*ub)/((-1 + u)*(-1 + ub))] - G[0, (-1 + v)/v]^2/2 + 
   (Pi^2*G[0, 1/((-1 + v)*(-1 + vb))])/6 - G[0, (-1 + v)/v]*
    G[0, 1/((-1 + v)*(-1 + vb))] - (Pi^2*G[0, (-1 + vb)/vb])/3 - 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (-1 + vb)/vb] - G[0, (-1 + vb)/vb]^2/2 - 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (-1 + vb)/vb]^2)/2 - 
   G[0, (-1 + vb)/vb]^3/3 + G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, ((-1 + v)*(-1 + vb))/(v*vb)] + G[0, ((-1 + v)*(-1 + vb))/(v*vb)]^2 + 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (-v - vb + v*vb)/(v*vb)] + 
   2*G[0, 1 - u, 1] + G[0, 1/(u*ub)]*G[0, 1 - u, 1] + 2*G[0, 1 - ub, 1] + 
   G[0, 1/(u*ub)]*G[0, 1 - ub, 1] - 
   G[0, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 
   G[0, 1/(u*ub)]*G[0, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1] + 2*G[0, v, 1] + 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[0, v, 1] + 2*G[0, vb, 1] + 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[0, vb, 1] - G[0, (v*vb)/(-1 + v + vb), 1] - 
   G[0, (v*vb)/(v + vb), 1] - G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, (v*vb)/(v + vb), 1] + G[0, 1/(u*ub)]*
    G[1 - u, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 
   G[0, 1/(u*ub)]*G[1 - ub, 1 - u, 1] + G[0, 1/(u*ub)]*
    G[1 - ub, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] + 
   G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 
   G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - G[0, 1/((-1 + v)*(-1 + vb))]*
    G[v, vb, 1] + G[0, 1/((-1 + v)*(-1 + vb))]*G[v, (v*vb)/(v + vb), 1] + 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[vb, (v*vb)/(v + vb), 1] - 
   G[(v*vb)/(-1 + v + vb), v, 1] - G[(v*vb)/(-1 + v + vb), vb, 1] + 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[(v*vb)/(-1 + v + vb), vb, 1] + 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(v + vb), 1] - G[0, 1/((-1 + v)*(-1 + vb))]*
    G[(v*vb)/(-1 + v + vb), (v*vb)/(v + vb), 1] - G[0, 0, 1 - u, 1] - 
   2*G[0, 0, 1 - ub, 1] + 2*G[0, 0, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 
     1] - 2*G[0, 0, v, 1] - G[0, 0, vb, 1] + 2*G[0, 0, (v*vb)/(v + vb), 1] - 
   G[0, 1, 1 - u, 1] - G[0, 1, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 
   G[0, 1, vb, 1] - G[0, 1, (v*vb)/(v + vb), 1] + G[0, 1 - u, 1, 1] + 
   2*G[0, 1 - u, 1 - u, 1] - G[0, 1 - u, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + G[0, 1 - ub, 1, 1] + 
   G[0, 1 - ub, 1 - u, 1] - G[0, 1 - ub, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 
   G[0, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1, 1] - 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 1] + 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] + G[0, v, 1, 1] + 
   G[0, v, vb, 1] - G[0, v, (v*vb)/(v + vb), 1] + G[0, vb, 1, 1] + 
   2*G[0, vb, vb, 1] - G[0, vb, (v*vb)/(v + vb), 1] - 
   G[0, (v*vb)/(-1 + v + vb), 1, 1] + G[0, (v*vb)/(-1 + v + vb), v, 1] - 
   G[0, (v*vb)/(v + vb), 1, 1] + G[1 - u, 1, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + 
   G[1 - u, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1, 1] - 
   G[1 - ub, 1, 1 - u, 1] + G[1 - ub, 1, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - G[1 - ub, 1 - u, 1, 1] + 
   G[1 - ub, -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 1, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 1 - u, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 1 - ub, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 1 - u, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1 - u, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1 - u, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-2 + u + ub)), 1] - G[v, 1, vb, 1] + 
   G[v, 1, (v*vb)/(v + vb), 1] - G[v, vb, 1, 1] + 
   G[v, (v*vb)/(v + vb), 1, 1] + G[vb, 1, (v*vb)/(v + vb), 1] + 
   G[vb, (v*vb)/(v + vb), 1, 1] - G[(v*vb)/(-1 + v + vb), 0, 1, 1] + 
   G[(v*vb)/(-1 + v + vb), 0, v, 1] + G[(v*vb)/(-1 + v + vb), 0, vb, 1] - 
   G[(v*vb)/(-1 + v + vb), 0, (v*vb)/(v + vb), 1] + 
   G[(v*vb)/(-1 + v + vb), 1, vb, 1] - G[(v*vb)/(-1 + v + vb), 1, 
    (v*vb)/(v + vb), 1] - G[(v*vb)/(-1 + v + vb), v, vb, 1] + 
   G[(v*vb)/(-1 + v + vb), v, (v*vb)/(v + vb), 1] + 
   G[(v*vb)/(-1 + v + vb), vb, 1, 1] - G[(v*vb)/(-1 + v + vb), vb, vb, 1] + 
   G[(v*vb)/(-1 + v + vb), vb, (v*vb)/(v + vb), 1] + 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + v + vb), vb, 1] - 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + v + vb), (v*vb)/(v + vb), 1] - 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(v + vb), 1, 1], 
 F[40] -> (Pi^2*G[0, (-1 + v)*(-1 + vb)])/3, 
 F[41] -> -(G[0, v]*G[0, (-1 + v)*(-1 + vb)]) + G[0, (-1 + v)*(-1 + vb)]*
    G[0, vb] + 2*G[0, -(-1 + v)^(-1), 1] - 2*G[0, -(-1 + vb)^(-1), 1], 
 F[42] -> (G[0, v]*G[0, (-1 + v)*(-1 + vb)])/2 - 
   (G[0, (-1 + v)*(-1 + vb)]*G[0, vb])/2 - 
   (G[0, (-1 + v)*(-1 + vb)]*G[0, v*vb])/2 - G[0, -(-1 + v)^(-1), 1] + 
   G[0, -(-1 + vb)^(-1), 1] + G[0, -(-v - vb + v*vb)^(-1), 1], 
 F[43] -> Pi^2/6 + G[0, (-1 + v)/v]^2/2 + G[0, v/(-1 + v)]^2/2 + 
   G[0, (-1 + v)/v]*G[0, 1/((-1 + v)*(-1 + vb))] + 
   G[0, v/(-1 + v)]*G[0, 1/(v*vb)] + (Pi^2*G[0, (-1 + vb)/vb])/3 + 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (-1 + vb)/vb] + G[0, (-1 + vb)/vb]^2/2 + 
   (G[0, 1/((-1 + v)*(-1 + vb))]*G[0, (-1 + vb)/vb]^2)/2 + 
   G[0, (-1 + vb)/vb]^3/3 - G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, (-v - vb + v*vb)/(v*vb)] - 2*G[0, 1 - v, 1] - 2*G[0, v, 1] - 
   2*G[0, vb, 1] - G[0, 1/((-1 + v)*(-1 + vb))]*G[0, vb, 1] + 
   G[0, (v*vb)/(v + vb), 1] + G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, (v*vb)/(v + vb), 1] + G[0, 1/((-1 + v)*(-1 + vb))]*G[v, vb, 1] - 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[v, (v*vb)/(v + vb), 1] - 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[vb, (v*vb)/(v + vb), 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] + 
   G[(v*vb)/(-1 + v + vb), v, 1] + G[(v*vb)/(-1 + v + vb), vb, 1] - 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[(v*vb)/(-1 + v + vb), vb, 1] - 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(v + vb), 1] + G[0, 1/((-1 + v)*(-1 + vb))]*
    G[(v*vb)/(-1 + v + vb), (v*vb)/(v + vb), 1] + G[0, 0, vb, 1] - 
   2*G[0, 0, (v*vb)/(v + vb), 1] + G[0, 1, vb, 1] + 
   G[0, 1, (v*vb)/(v + vb), 1] - G[0, v, vb, 1] + 
   G[0, v, (v*vb)/(v + vb), 1] - G[0, vb, 1, 1] - 2*G[0, vb, vb, 1] + 
   G[0, vb, (v*vb)/(v + vb), 1] + G[0, (v*vb)/(v + vb), 1, 1] + 
   G[v, 1, vb, 1] - G[v, 1, (v*vb)/(v + vb), 1] + G[v, vb, 1, 1] - 
   G[v, (v*vb)/(v + vb), 1, 1] - G[vb, 1, (v*vb)/(v + vb), 1] - 
   G[vb, (v*vb)/(v + vb), 1, 1] - G[(v*vb)/(-1 + v + vb), 0, vb, 1] + 
   G[(v*vb)/(-1 + v + vb), 0, (v*vb)/(v + vb), 1] - 
   G[(v*vb)/(-1 + v + vb), 1, vb, 1] + G[(v*vb)/(-1 + v + vb), 1, 
    (v*vb)/(v + vb), 1] + G[(v*vb)/(-1 + v + vb), v, vb, 1] - 
   G[(v*vb)/(-1 + v + vb), v, (v*vb)/(v + vb), 1] - 
   G[(v*vb)/(-1 + v + vb), vb, 1, 1] + G[(v*vb)/(-1 + v + vb), vb, vb, 1] - 
   G[(v*vb)/(-1 + v + vb), vb, (v*vb)/(v + vb), 1] - 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + v + vb), vb, 1] + 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + v + vb), (v*vb)/(v + vb), 1] + 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(v + vb), 1, 1] - 2*Zeta[3], 
 F[44] -> -(Pi^2*G[0, u/(-1 + u)])/3 - G[0, u/(-1 + u)]^3/3 - 
   (G[0, u/(-1 + u)]^2*G[0, 1/(u*ub)])/2 + (Pi^2*G[0, ub/(-1 + ub)])/3 + 
   (G[0, 1/(u*ub)]*G[0, ub/(-1 + ub)]^2)/2 + G[0, ub/(-1 + ub)]^3/3 + 
   G[0, v/(-1 + v)]^2/2 + G[0, v/(-1 + v)]*G[0, 1/(v*vb)] - 
   G[0, 1/(v*vb)]*G[0, vb/(-1 + vb)] - G[0, vb/(-1 + vb)]^2/2 - 
   2*G[0, 1 - v, 1] + G[0, 1/((-1 + v)*(-1 + vb))]*G[0, v, 1] + 
   2*G[0, 1 - vb, 1] - G[0, 1/((-1 + v)*(-1 + vb))]*G[0, vb, 1] + 
   G[0, 1/(u*ub)]*G[1 - u, 1 - ub, 1] - G[0, 1/(u*ub)]*G[1 - ub, 1 - u, 1] + 
   G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] - 
   G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1] + G[0, 0, 1 - u, 1] - 
   G[0, 0, 1 - ub, 1] - 2*G[0, 0, v, 1] + 2*G[0, 0, vb, 1] - 
   G[0, 1, 1 - u, 1] + G[0, 1, 1 - ub, 1] + 2*G[0, 1 - u, 1 - u, 1] - 
   G[0, 1 - u, 1 - ub, 1] + G[0, 1 - ub, 1 - u, 1] - 
   2*G[0, 1 - ub, 1 - ub, 1] - G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    1 - u, 1] + G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] + 
   G[0, v, 1, 1] - G[0, vb, 1, 1] + G[0, (v*vb)/(-1 + v + vb), v, 1] - 
   G[0, (v*vb)/(-1 + v + vb), vb, 1] + G[1 - u, 1, 1 - ub, 1] + 
   G[1 - u, 1 - ub, 1, 1] - G[1 - ub, 1, 1 - u, 1] - G[1 - ub, 1 - u, 1, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 1 - u, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 1 - ub, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1 - u, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1 - ub, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1 - u, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1 - ub, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] + 
   G[(v*vb)/(-1 + v + vb), 0, v, 1] - G[(v*vb)/(-1 + v + vb), 0, vb, 1], 
 F[45] -> (-2*Pi^2*G[0, v/(-1 + v)])/3 - (G[0, 1/(u*ub)]*G[0, v/(-1 + v)]^2)/
    2 - (2*G[0, v/(-1 + v)]^3)/3 - G[0, 1/(u*ub)]*G[0, v/(-1 + v)]*
    G[0, 1/(v*vb)] - G[0, v/(-1 + v)]^2*G[0, 1/(v*vb)] + 
   (2*Pi^2*G[0, vb/(-1 + vb)])/3 + G[0, 1/(u*ub)]*G[0, 1/(v*vb)]*
    G[0, vb/(-1 + vb)] + (G[0, 1/(u*ub)]*G[0, vb/(-1 + vb)]^2)/2 + 
   G[0, 1/(v*vb)]*G[0, vb/(-1 + vb)]^2 + (2*G[0, vb/(-1 + vb)]^3)/3 + 
   2*G[0, 1/(u*ub)]*G[0, 1 - v, 1] + 2*G[0, 1/(v*vb)]*G[0, 1 - v, 1] - 
   2*G[0, 1/(u*ub)]*G[0, 1 - vb, 1] - 2*G[0, 1/(v*vb)]*G[0, 1 - vb, 1] - 
   G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 1] + 
   G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - vb, 1] + 
   G[0, 1/(v*vb)]*G[1 - v, 1 - vb, 1] - G[0, 1/(v*vb)]*G[1 - vb, 1 - v, 1] - 
   G[0, 1/(u*ub)]*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] + 
   G[0, 1/(v*vb)]*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] + 
   G[0, 1/(u*ub)]*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1] - 
   G[0, 1/(v*vb)]*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1] + 
   G[0, 0, 1 - v, 1] - G[0, 0, 1 - vb, 1] - G[0, 1, 1 - v, 1] + 
   G[0, 1, 1 - vb, 1] + G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 
    1] - G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - vb, 1] + 
   4*G[0, 1 - v, 1, 1] + 2*G[0, 1 - v, 1 - v, 1] - G[0, 1 - v, 1 - vb, 1] - 
   4*G[0, 1 - vb, 1, 1] + G[0, 1 - vb, 1 - v, 1] - 
   2*G[0, 1 - vb, 1 - vb, 1] + G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 
    1 - v, 1] - G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 1 - vb, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 1, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - vb, 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1] + 
   G[1 - v, 1, 1 - vb, 1] + G[1 - v, 1 - vb, 1, 1] - G[1 - vb, 1, 1 - v, 1] - 
   G[1 - vb, 1 - v, 1, 1] + G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, 
    1 - v, 1] - G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, 1 - vb, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1, 1 - v, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1, 1 - vb, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - vb, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1 - v, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1 - vb, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1 - v, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1 - vb, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, 1], 
 F[46] -> -(Pi^2*G[0, u/(-1 + u)])/3 - G[0, u/(-1 + u)]^3/3 - 
   (G[0, u/(-1 + u)]^2*G[0, 1/(u*ub)])/2 + (Pi^2*G[0, ub/(-1 + ub)])/3 + 
   (G[0, 1/(u*ub)]*G[0, ub/(-1 + ub)]^2)/2 + G[0, ub/(-1 + ub)]^3/3 + 
   (Pi^2*G[0, (-1 + v)/v])/3 + G[0, (-1 + v)/v]^3/3 + 
   (G[0, (-1 + v)/v]^2*G[0, 1/((-1 + v)*(-1 + vb))])/2 - 
   (Pi^2*G[0, (-1 + vb)/vb])/3 - (G[0, 1/((-1 + v)*(-1 + vb))]*
     G[0, (-1 + vb)/vb]^2)/2 - G[0, (-1 + vb)/vb]^3/3 + 
   G[0, 1/(u*ub)]*G[1 - u, 1 - ub, 1] - G[0, 1/(u*ub)]*G[1 - ub, 1 - u, 1] + 
   G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] - 
   G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] - 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[v, vb, 1] + G[0, 1/((-1 + v)*(-1 + vb))]*
    G[vb, v, 1] - G[0, 1/((-1 + v)*(-1 + vb))]*G[(v*vb)/(-1 + v + vb), v, 
     1] + G[0, 1/((-1 + v)*(-1 + vb))]*G[(v*vb)/(-1 + v + vb), vb, 1] + 
   G[0, 0, 1 - u, 1] - G[0, 0, 1 - ub, 1] - G[0, 0, v, 1] + G[0, 0, vb, 1] - 
   G[0, 1, 1 - u, 1] + G[0, 1, 1 - ub, 1] + G[0, 1, v, 1] - G[0, 1, vb, 1] + 
   2*G[0, 1 - u, 1 - u, 1] - G[0, 1 - u, 1 - ub, 1] + 
   G[0, 1 - ub, 1 - u, 1] - 2*G[0, 1 - ub, 1 - ub, 1] - 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] + 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] - 2*G[0, v, v, 1] + 
   G[0, v, vb, 1] - G[0, vb, v, 1] + 2*G[0, vb, vb, 1] + 
   G[0, (v*vb)/(-1 + v + vb), v, 1] - G[0, (v*vb)/(-1 + v + vb), vb, 1] + 
   G[1 - u, 1, 1 - ub, 1] + G[1 - u, 1 - ub, 1, 1] - G[1 - ub, 1, 1 - u, 1] - 
   G[1 - ub, 1 - u, 1, 1] + G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 
    1 - u, 1] - G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 1 - ub, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1 - u, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1 - ub, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1 - u, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1 - ub, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] - G[v, 1, vb, 1] - 
   G[v, vb, 1, 1] + G[vb, 1, v, 1] + G[vb, v, 1, 1] - 
   G[(v*vb)/(-1 + v + vb), 1, v, 1] + G[(v*vb)/(-1 + v + vb), 1, vb, 1] - 
   G[(v*vb)/(-1 + v + vb), v, 1, 1] + G[(v*vb)/(-1 + v + vb), v, v, 1] - 
   G[(v*vb)/(-1 + v + vb), v, vb, 1] + G[(v*vb)/(-1 + v + vb), vb, 1, 1] + 
   G[(v*vb)/(-1 + v + vb), vb, v, 1] - G[(v*vb)/(-1 + v + vb), vb, vb, 1] - 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + v + vb), v, 1] + 
   G[(v*vb)/(-1 + v + vb), (v*vb)/(-1 + v + vb), vb, 1], 
 F[47] -> -(Pi^2*G[0, (-1 + u)/u])/3 - G[0, (-1 + u)/u]^3/3 + 
   Pi^2*G[0, u/(-1 + u)] + G[0, u/(-1 + u)]^3 - 
   (G[0, (-1 + u)/u]^2*G[0, 1/((-1 + u)*(-1 + ub))])/2 + 
   (3*G[0, u/(-1 + u)]^2*G[0, 1/(u*ub)])/2 - (2*Pi^2*G[0, ub/(-1 + ub)])/3 - 
   G[0, 1/(u*ub)]*G[0, ub/(-1 + ub)]^2 - (2*G[0, ub/(-1 + ub)]^3)/3 + 
   (Pi^2*G[0, (-1 + v)/v])/3 + (G[0, 1/((-1 + u)*(-1 + ub))]*
     G[0, (-1 + v)/v]^2)/2 + G[0, (-1 + v)/v]^3/3 - 
   (Pi^2*G[0, v/(-1 + v)])/3 - (G[0, 1/(u*ub)]*G[0, v/(-1 + v)]^2)/2 - 
   G[0, v/(-1 + v)]^3/3 - (G[0, (-1 + u)/u]^2*G[0, 1/((-1 + v)*(-1 + vb))])/
    2 - G[0, (-1 + u)/u]*G[0, 1/((-1 + u)*(-1 + ub))]*
    G[0, 1/((-1 + v)*(-1 + vb))] + G[0, 1/((-1 + u)*(-1 + ub))]*
    G[0, (-1 + v)/v]*G[0, 1/((-1 + v)*(-1 + vb))] + 
   (G[0, (-1 + v)/v]^2*G[0, 1/((-1 + v)*(-1 + vb))])/2 + 
   (G[0, u/(-1 + u)]^2*G[0, 1/(v*vb)])/2 + G[0, u/(-1 + u)]*G[0, 1/(u*ub)]*
    G[0, 1/(v*vb)] - G[0, 1/(u*ub)]*G[0, v/(-1 + v)]*G[0, 1/(v*vb)] - 
   (G[0, v/(-1 + v)]^2*G[0, 1/(v*vb)])/2 - 2*G[0, 1/(u*ub)]*G[0, 1 - u, 1] - 
   2*G[0, 1/(v*vb)]*G[0, 1 - u, 1] + 2*G[0, 1/((-1 + u)*(-1 + ub))]*
    G[0, u, 1] + 2*G[0, 1/((-1 + v)*(-1 + vb))]*G[0, u, 1] + 
   2*G[0, 1/(u*ub)]*G[0, 1 - v, 1] + 2*G[0, 1/(v*vb)]*G[0, 1 - v, 1] - 
   2*G[0, 1/((-1 + u)*(-1 + ub))]*G[0, v, 1] - 2*G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, v, 1] - 2*G[0, 1/(u*ub)]*G[1 - u, 1 - ub, 1] + 
   2*G[0, 1/(u*ub)]*G[1 - ub, 1 - u, 1] - 2*G[0, 1/(u*ub)]*
    G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] + 
   G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] + 
   2*G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] - 
   G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 1] - 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[(u*ub)/(-1 + u + ub), u, 1] + 
   G[0, 1/((-1 + v)*(-1 + vb))]*G[(u*ub)/(-1 + u + ub), v, 1] + 
   G[0, 1/(u*ub)]*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - u, 1] - 
   G[0, 1/(u*ub)]*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] - 
   G[0, 1/((-1 + u)*(-1 + ub))]*G[(v*vb)/(-1 + v + vb), u, 1] + 
   G[0, 1/((-1 + u)*(-1 + ub))]*G[(v*vb)/(-1 + v + vb), v, 1] - 
   2*G[0, 0, 1 - u, 1] + 2*G[0, 0, 1 - ub, 1] + 2*G[0, 1, 1 - u, 1] - 
   2*G[0, 1, 1 - ub, 1] - 4*G[0, 1 - u, 1, 1] - 4*G[0, 1 - u, 1 - u, 1] + 
   2*G[0, 1 - u, 1 - ub, 1] + 4*G[0, u, 1, 1] - 2*G[0, 1 - ub, 1 - u, 1] + 
   4*G[0, 1 - ub, 1 - ub, 1] + G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    1 - u, 1] - 2*G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] + 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 1] + 
   G[0, (u*ub)/(-1 + u + ub), u, 1] - G[0, (u*ub)/(-1 + u + ub), v, 1] + 
   4*G[0, 1 - v, 1, 1] - 4*G[0, v, 1, 1] - 
   G[0, -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - u, 1] + 
   G[0, -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] + 
   G[0, (v*vb)/(-1 + v + vb), u, 1] - G[0, (v*vb)/(-1 + v + vb), v, 1] - 
   2*G[1 - u, 1, 1 - ub, 1] - 2*G[1 - u, 1 - ub, 1, 1] + 
   2*G[1 - ub, 1, 1 - u, 1] + 2*G[1 - ub, 1 - u, 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 1 - u, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 1 - v, 1] - 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 1 - u, 1] + 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, 1 - ub, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1, 1] + 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1 - u, 1] - 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1 - ub, 1] + 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1, 1] + 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1 - u, 1] - 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1 - ub, 1] - 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] + 
   2*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 1, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - u, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] + 
   G[(u*ub)/(-1 + u + ub), 0, u, 1] - G[(u*ub)/(-1 + u + ub), 0, v, 1] - 
   G[(u*ub)/(-1 + u + ub), u, 1, 1] + G[(u*ub)/(-1 + u + ub), v, 1, 1] - 
   G[(u*ub)/(-1 + u + ub), (v*vb)/(-1 + v + vb), u, 1] + 
   G[(u*ub)/(-1 + u + ub), (v*vb)/(-1 + v + vb), v, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, 1 - u, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, 1 - v, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - u, 1, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1, 1] + 
   G[(v*vb)/(-1 + v + vb), 0, u, 1] - G[(v*vb)/(-1 + v + vb), 0, v, 1] - 
   G[(v*vb)/(-1 + v + vb), u, 1, 1] - G[(v*vb)/(-1 + v + vb), 
    (u*ub)/(-1 + u + ub), u, 1] + G[(v*vb)/(-1 + v + vb), 
    (u*ub)/(-1 + u + ub), v, 1] + G[(v*vb)/(-1 + v + vb), v, 1, 1], 
 F[48] -> (Pi^2*G[0, (-1 + ub)/ub])/3 + 
   (G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (-1 + ub)/ub]^2)/2 + 
   G[0, (-1 + ub)/ub]^3/3 - (Pi^2*G[0, ub/(-1 + ub)])/3 - 
   (G[0, 1/(u*ub)]*G[0, ub/(-1 + ub)]^2)/2 - G[0, ub/(-1 + ub)]^3/3 - 
   (Pi^2*G[0, (-1 + v)/v])/3 - (G[0, 1/((-1 + u)*(-1 + ub))]*
     G[0, (-1 + v)/v]^2)/2 - G[0, (-1 + v)/v]^3/3 + 
   (Pi^2*G[0, v/(-1 + v)])/3 + (G[0, 1/(u*ub)]*G[0, v/(-1 + v)]^2)/2 + 
   G[0, v/(-1 + v)]^3/3 + G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (-1 + ub)/ub]*
    G[0, 1/((-1 + v)*(-1 + vb))] + 
   (G[0, (-1 + ub)/ub]^2*G[0, 1/((-1 + v)*(-1 + vb))])/2 - 
   G[0, 1/((-1 + u)*(-1 + ub))]*G[0, (-1 + v)/v]*
    G[0, 1/((-1 + v)*(-1 + vb))] - 
   (G[0, (-1 + v)/v]^2*G[0, 1/((-1 + v)*(-1 + vb))])/2 - 
   G[0, 1/(u*ub)]*G[0, ub/(-1 + ub)]*G[0, 1/(v*vb)] - 
   (G[0, ub/(-1 + ub)]^2*G[0, 1/(v*vb)])/2 + G[0, 1/(u*ub)]*G[0, v/(-1 + v)]*
    G[0, 1/(v*vb)] + (G[0, v/(-1 + v)]^2*G[0, 1/(v*vb)])/2 + 
   2*G[0, 1/(u*ub)]*G[0, 1 - ub, 1] + 2*G[0, 1/(v*vb)]*G[0, 1 - ub, 1] - 
   2*G[0, 1/((-1 + u)*(-1 + ub))]*G[0, ub, 1] - 
   2*G[0, 1/((-1 + v)*(-1 + vb))]*G[0, ub, 1] - 
   2*G[0, 1/(u*ub)]*G[0, 1 - v, 1] - 2*G[0, 1/(v*vb)]*G[0, 1 - v, 1] + 
   2*G[0, 1/((-1 + u)*(-1 + ub))]*G[0, v, 1] + 2*G[0, 1/((-1 + v)*(-1 + vb))]*
    G[0, v, 1] - G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     1 - ub, 1] + G[0, 1/(v*vb)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     1 - v, 1] + G[0, 1/((-1 + v)*(-1 + vb))]*G[(u*ub)/(-1 + u + ub), ub, 
     1] - G[0, 1/((-1 + v)*(-1 + vb))]*G[(u*ub)/(-1 + u + ub), v, 1] - 
   G[0, 1/(u*ub)]*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - ub, 1] + 
   G[0, 1/(u*ub)]*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] + 
   G[0, 1/((-1 + u)*(-1 + ub))]*G[(v*vb)/(-1 + v + vb), ub, 1] - 
   G[0, 1/((-1 + u)*(-1 + ub))]*G[(v*vb)/(-1 + v + vb), v, 1] + 
   4*G[0, 1 - ub, 1, 1] - 4*G[0, ub, 1, 1] + 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] - 
   G[0, -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 1] - 
   G[0, (u*ub)/(-1 + u + ub), ub, 1] + G[0, (u*ub)/(-1 + u + ub), v, 1] - 
   4*G[0, 1 - v, 1, 1] + 4*G[0, v, 1, 1] + 
   G[0, -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - ub, 1] - 
   G[0, -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] - 
   G[0, (v*vb)/(-1 + v + vb), ub, 1] + G[0, (v*vb)/(-1 + v + vb), v, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 1 - ub, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, 1 - v, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 1, 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - ub, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1] - 
   G[(u*ub)/(-1 + u + ub), 0, ub, 1] + G[(u*ub)/(-1 + u + ub), 0, v, 1] + 
   G[(u*ub)/(-1 + u + ub), ub, 1, 1] - G[(u*ub)/(-1 + u + ub), v, 1, 1] + 
   G[(u*ub)/(-1 + u + ub), (v*vb)/(-1 + v + vb), ub, 1] - 
   G[(u*ub)/(-1 + u + ub), (v*vb)/(-1 + v + vb), v, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, 1 - ub, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, 1 - v, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - ub, 1, 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - v, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, 1, 1] - 
   G[(v*vb)/(-1 + v + vb), 0, ub, 1] + G[(v*vb)/(-1 + v + vb), 0, v, 1] + 
   G[(v*vb)/(-1 + v + vb), ub, 1, 1] + G[(v*vb)/(-1 + v + vb), 
    (u*ub)/(-1 + u + ub), ub, 1] - G[(v*vb)/(-1 + v + vb), 
    (u*ub)/(-1 + u + ub), v, 1] - G[(v*vb)/(-1 + v + vb), v, 1, 1], 
 F[49] -> 1, froot[\[Eta]] -> -(Pi^2*G[0, -\[Eta]^(-1)])/2 - 
   G[0, 1/(u*ub)]*G[0, 1/(v*vb)]*G[0, -\[Eta]^(-1)] - 
   (G[0, 1/(u*ub)]*G[0, -\[Eta]^(-1)]^2)/2 - 
   (G[0, 1/(v*vb)]*G[0, -\[Eta]^(-1)]^2)/2 - G[0, -\[Eta]^(-1)]^3/3 + 
   2*G[0, 1/(u*ub)]*G[0, \[Eta]/(1 + \[Eta]), 1] + 
   2*G[0, 1/(v*vb)]*G[0, \[Eta]/(1 + \[Eta]), 1] - 
   G[0, 1/(u*ub)]*G[1 - u, \[Eta]/(1 + \[Eta]), 1] - 
   G[0, 1/(u*ub)]*G[1 - ub, \[Eta]/(1 + \[Eta]), 1] + 
   G[0, 1/(u*ub)]*G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
     \[Eta]/(1 + \[Eta]), 1] - G[0, 1/(v*vb)]*
    G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), \[Eta]/(1 + \[Eta]), 1] - 
   G[0, 1/(v*vb)]*G[1 - v, \[Eta]/(1 + \[Eta]), 1] - 
   G[0, 1/(v*vb)]*G[1 - vb, \[Eta]/(1 + \[Eta]), 1] - 
   G[0, 1/(u*ub)]*G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
     \[Eta]/(1 + \[Eta]), 1] + G[0, 1/(v*vb)]*
    G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), \[Eta]/(1 + \[Eta]), 1] + 
   G[0, 1 - u, \[Eta]/(1 + \[Eta]), 1] + G[0, 1 - ub, \[Eta]/(1 + \[Eta]), 
    1] + G[0, 1 - v, \[Eta]/(1 + \[Eta]), 1] + 
   G[0, 1 - vb, \[Eta]/(1 + \[Eta]), 1] + 4*G[0, \[Eta]/(1 + \[Eta]), 1, 1] - 
   G[1 - u, 1, \[Eta]/(1 + \[Eta]), 1] - G[1 - u, \[Eta]/(1 + \[Eta]), 1, 
    1] - G[1 - ub, 1, \[Eta]/(1 + \[Eta]), 1] - 
   G[1 - ub, \[Eta]/(1 + \[Eta]), 1, 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 0, \[Eta]/(1 + \[Eta]), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1, \[Eta]/(1 + \[Eta]), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - u, \[Eta]/(1 + \[Eta]), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 1 - ub, \[Eta]/(1 + \[Eta]), 1] + 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), \[Eta]/(1 + \[Eta]), 1] - 
   G[-(((-1 + u)*(-1 + ub))/(-1 + u + ub)), 
    -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), \[Eta]/(1 + \[Eta]), 1] - 
   G[1 - v, 1, \[Eta]/(1 + \[Eta]), 1] - G[1 - v, \[Eta]/(1 + \[Eta]), 1, 
    1] - G[1 - vb, 1, \[Eta]/(1 + \[Eta]), 1] - 
   G[1 - vb, \[Eta]/(1 + \[Eta]), 1, 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 0, \[Eta]/(1 + \[Eta]), 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1, \[Eta]/(1 + \[Eta]), 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + u)*(-1 + ub))/(-1 + u + ub)), \[Eta]/(1 + \[Eta]), 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - v, \[Eta]/(1 + \[Eta]), 1] - 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 1 - vb, \[Eta]/(1 + \[Eta]), 1] + 
   G[-(((-1 + v)*(-1 + vb))/(-1 + v + vb)), 
    -(((-1 + v)*(-1 + vb))/(-1 + v + vb)), \[Eta]/(1 + \[Eta]), 1]}


==> anc/readme.txt <==
============================================================================================================================================
"The Collinear Limit of the Four-Point Energy Correlator in N = 4 Super Yang-Mills Theory", D.Chicherin, I.Moult, E.Sokatchev, K.Yan, Y.Zhu
============================================================================================================================================

All ancillary files are Wolfram Mathematica readable.
-----------------------------------------------------------------------------------------------------------------------------------
We use parametrization u,ub,v,vb of the detector coordinates (zi,zbi)

{u -> (z1 - z3)/(z2 - z3), ub -> (zb1 - zb3)/(zb2 - zb3), 
 v -> (-z3 + z4)/(z2 - z3), vb -> (-zb3 + zb4)/(zb2 - zb3)}
 
along with z,zb,w,wb from Eq.(10) of the main text. The two are related as follows

{u == -(1/(-1 + z)), ub == -(1/(-1 + zb)), v == -(1/(-1 + w)), vb == -(1/(-1 + wb))}

Another variables we need are the roots a,b,c of a cubic polynomial, see Eq.(11). They are the roots 

P[a]==P[b]==P[c]==0

of the cubic polynomial P[t],

P[t] = (-1+u) (-1+ub) (-1+v) (-1+vb)+t^3 u ub v vb+t (-1+u ub+u v+ub v-2 u ub v+u vb+ub vb-2 u ub vb+v vb-2 u v vb-2 ub v vb+3 u ub v vb)+t^2 (-u ub v-u ub vb-u v vb-ub v vb+3 u ub v vb);

Their permutation-symmetric combinations are as follows in terms of u,ub,v,vb

{a + b + c == -((-u ub v - u ub vb - u v vb - ub v vb + 3 u ub v vb)/(
   u ub v vb)), 
 a b + a c + b c == (-1 + u ub + u v + ub v - 2 u ub v + u vb + 
   ub vb - 2 u ub vb + v vb - 2 u v vb - 2 ub v vb + 3 u ub v vb)/(
  u ub v vb), 
 a b c == -(((-1 + u) (-1 + ub) (-1 + v) (-1 + vb))/(u ub v vb))}
-----------------------------------------------------------------------------------------------------------------------------------
-- "EEEEC.txt" provides the dimensionless function G from the expression of the EEEEC in section "Results" of the paper:

G = F[1] R[1]+F[2] R[2]+F[3] R[3]+F[4] R[4]+F[5] R[5]+F[6] R[6]+F[7] R[7]+F[8] R[8]+F[9] R[9]+F[10] R[10]+F[11] R[11]+F[12] R[12]+F[13] R[13]+F[14] R[14]+F[15] R[15]+F[16] R[16]+F[17] R[17]+F[18] R[18]+F[19] R[19]+F[20] R[20]+F[21] R[21]+F[22] R[22]+F[23] R[23]+F[24] R[24]+F[25] R[25]+F[26] R[26]+F[27] R[27]+F[28] R[28]+F[29] R[29]+F[30] R[30]+F[31] R[31]+F[32] R[32]+F[33] R[33]+F[34] R[34]+F[35] R[35]+F[36] R[36]+F[37] R[37]+F[38] R[38]+F[39] R[39]+F[40] R[40]+F[41] R[41]+F[42] R[42]+F[43] R[43]+F[44] R[44]+F[45] R[45]+F[46] R[46]+F[47] R[47]+F[48] R[48]+F[49] R[49]+2 ((a froot[a])/((a-b) (a-c))+(b froot[b])/((-a+b) (b-c))+(c froot[c])/((a-c) (b-c))) R[50]+2 (froot[a]/((a-b) (a-c))+froot[b]/((-a+b) (b-c))+froot[c]/((a-c) (b-c))) R[51]

where R[n] are rational factors; F[n] and froot[eta] (with eta=a,b,c) are pure functions; a,b,c are the roots of the cubic polynomial.
-----------------------------------------------------------------------------------------------------------------------------------
-- "pure_functions.txt" defines the pure functions F[n] with n=1,..,49 and froot[eta] in terms of the Goncharov polylogarithms. Arguments of the polylogarithms are rational in u,ub,v,vb and a,b,c
-----------------------------------------------------------------------------------------------------------------------------------
-- "rational_factors.txt" defines the rational prefactors R[n] with n=1,..,51. They are written in the variables u,ub,v,vb in the partial-fractioned form. Their denominators q[1],...,q[23] are defined in "denominators.txt"
-----------------------------------------------------------------------------------------------------------------------------------
The following denominators are either real or pure-imaginary,

{1/q[5]->Sqrt@\[Lambda][zz12,zz13,zz23],1/q[9]-> zz13-1,1/q[12]->Sqrt@\[Lambda][zz24,zz34,zz23],1/q[15]->Sqrt@\[Lambda][zz13,zz34,zz14],1/q[17]->Sqrt[(-zz23+zz13-zz14+zz24)^2-4zz12 zz34],1/q[18]->Sqrt@\[Lambda][zz12,zz24,zz14],1/q[20]->zz24-1,1/q[22]-> Sqrt@\[Lambda][zz13 zz24,zz12 zz34,zz14 zz23],1/q[23]-> (a-b)^2*(a-c)^2*(b-c)^2*zz13^4*zz34^4}

where [Lambda] denotes the Kaellen function \[Lambda][x_,y_,z_]:> x^2-2 x y+y^2-2 x z-2 y z+z^2; a,b,c are the roots of the cubic polynomial; zzij are distances squared, zzij=(zi-zj)(zbi-zbj).

The following denominators form the complex-conjugated pairs,

{{q[1],q[7]},{q[2],q[8]},{q[3],q[13]},{q[4],q[14]},{q[6],-q[11]},{q[10],-q[16]},{q[19],-q[21]}}

-----------------------------------------------------------------------------------------------------------------------------------
-- "master_Integrand.txt" contains the integrand for master integrals A[1]..A[28] and B[1]..B[14] given in "Appendix B" of the paper. 

-----------------------------------------------------------------------------------------------------------------------------------
-- "Tmatrix.txt" provides the transformation matrix T between the basis of master integrals f:={A[1]..A[28], B[1]..B[14], c[0]} and 
a UT basis g:={IA[1]..IA[28], IB[1]..IB[14], c[0]}, such that f = T.g 

-----------------------------------------------------------------------------------------------------------------------------------
-- The UT master integral basis g are defined in "IABC.txt" in terms of Goncharov polylogarithms.

-----------------------------------------------------------------------------------------------------------------------------------
-- "from_IABC_to_F.txt" provides the transformation from the UT integrals IA[m],IB[k],c[0] into functions froot[eta] and F[n] with n=1,..,49. rho[IA[m]] and rho[IB[k]] denotes simultaneous reflection z1<->z4 and z2<->z3 of the detector coordinates in the expression for IA[m] and IB[k]. rho acts on the parameters z,w,zb,wb as follows

rho: z->1/w, w->1/z, zb->1/wb, wb->1/zb

and on the parameters u,w,ub,vb as follows

rho: u->1-v, v->1-u, ub->1-vb, vb->1-ub

Also rho transforms the cubic roots

rho: a->1/a, b->1/b, c->1/c
-----------------------------------------------------------------------------------------------------------------------------------



